Neon in ultrashort and intense x rays from free electron lasers

We theoretically examine neon atoms in ultrashort and intense x rays from free electron lasers and compare our results with data from experiments conducted at the Linac Coherent Light Source (LCLS). For this purpose, we treat in detail the electronic structure in all possible nonrelativistic cationic configurations using a relativistic multiconfiguration approach. The interaction with the x rays is described in rate-equation approximation. To understand the mechanisms of the interaction, a path analysis is devised which allows us to investigate what sequences of photoionization and decay processes lead to a specific configuration and with what probability. Thereby, we uncover a connection to the mathematics of graph theory and formal languages. In detail, we study the ion yields and find that plain rate equations do not provide a satisfactory description. We need to extend the rate equations for neon to incorporate double Auger decay of a $K$-shell vacancy and photoionization shake off for neutral neon. Shake off is included for valence and core ionization; the former has hitherto been overlooked but has important consequences for the ion yields from an x-ray energy below the core ionization threshold. Furthermore, we predict the photon yields from XUV and x-ray fluorescence; these allow one insights into the configurations populated by the interaction with the x rays. Finally, we discover that inaccuracies in those Auger decay widths employed in previous studies have only a minor influence on ion and photon yields.

==> anc/caesr_fac.sum <==
 CAESR summary file

Atomic number: 10
Number of electron shells: 2
Number of nonrelativistic electron subshells: 3
Number of relativistic electron subshells: 4
Starting configuration:      2     2     6
  Ending configuration:      0     0     0
Number of energies for cross sections: 30
  energies on a linear grid: 10
  up to a maximum energy of  2000.00 eV
Self-consistency of orbitals: 0.100E-04
Tasks to be performed: runstructure  runaugerdecay(1--0)  runfluorescence(1--0)  runcrosssection(1--0)



Electron configurations:
------------------------


  Configuration No      Electron No         Subshell
                                         1s    2s    2p    
 -------------------------------------------------------
         1                  10            2     2     6
         2                   9            2     2     5
         3                   9            2     1     6
         4                   9            1     2     6
         5                   8            2     2     4
         6                   8            2     1     5
         7                   8            2     0     6
         8                   8            1     2     5
         9                   8            1     1     6
        10                   8            0     2     6
        11                   7            2     2     3
        12                   7            2     1     4
        13                   7            2     0     5
        14                   7            1     2     4
        15                   7            1     1     5
        16                   7            1     0     6
        17                   7            0     2     5
        18                   7            0     1     6
        19                   6            2     2     2
        20                   6            2     1     3
        21                   6            2     0     4
        22                   6            1     2     3
        23                   6            1     1     4
        24                   6            1     0     5
        25                   6            0     2     4
        26                   6            0     1     5
        27                   6            0     0     6
        28                   5            2     2     1
        29                   5            2     1     2
        30                   5            2     0     3
        31                   5            1     2     2
        32                   5            1     1     3
        33                   5            1     0     4
        34                   5            0     2     3
        35                   5            0     1     4
        36                   5            0     0     5
        37                   4            2     2     0
        38                   4            2     1     1
        39                   4            2     0     2
        40                   4            1     2     1
        41                   4            1     1     2
        42                   4            1     0     3
        43                   4            0     2     2
        44                   4            0     1     3
        45                   4            0     0     4
        46                   3            2     1     0
        47                   3            2     0     1
        48                   3            1     2     0
        49                   3            1     1     1
        50                   3            1     0     2
        51                   3            0     2     1
        52                   3            0     1     2
        53                   3            0     0     3
        54                   2            2     0     0
        55                   2            1     1     0
        56                   2            1     0     1
        57                   2            0     2     0
        58                   2            0     1     1
        59                   2            0     0     2
        60                   1            1     0     0
        61                   1            0     1     0
        62                   1            0     0     1
        63                   0            0     0     0
 -------------------------------------------------------



Energy levels:
--------------


    Config.   Levels       Lowest level     Highest level        Average          Spread          Subshell
                               [eV]              [eV]              [eV]            [eV]        1s    2s    2p    
 -------------------------------------------------------------------------------------------------------------
       1        1          -3501.461803      -3501.461803      -3501.461803       0.000000      2     2     6
       2        2          -3481.672139      -3481.577239      -3481.640505       0.094900      2     2     5
       3        1          -3452.017976      -3452.017976      -3452.017976       0.000000      2     1     6
       4        1          -2631.990621      -2631.990621      -2631.990621       0.000000      1     2     6
       5        5          -3442.361087      -3433.784430      -3440.615931       8.576657      2     2     4
       6        4          -3415.757862      -3403.494118      -3412.664839      12.263744      2     1     5
       7        1          -3379.524756      -3379.524756      -3379.524756       0.000000      2     0     6
       8        4          -2586.908535      -2582.529703      -2585.766900       4.378831      1     2     5
       9        2          -2558.503928      -2551.674865      -2556.796662       6.829063      1     1     6
      10        1          -1639.030597      -1639.030597      -1639.030597       0.000000      0     2     6
      11        5          -3380.597416      -3371.333893      -3375.043285       9.263523      2     2     3
      12        8          -3357.711978      -3338.390728      -3349.432935      19.321250      2     1     4
      13        2          -3318.362886      -3318.241520      -3318.322431       0.121366      2     0     5
      14        8          -2517.824889      -2505.330684      -2513.332548      12.494205      1     2     4
      15        7          -2493.562837      -2476.917264      -2487.218549      16.645573      1     1     5
      16        1          -2455.611106      -2455.611106      -2455.611106       0.000000      1     0     6
      17        2          -1559.782930      -1559.522991      -1559.696284       0.259939      0     2     5
      18        1          -1533.600060      -1533.600060      -1533.600060       0.000000      0     1     6
      19        5          -3283.845868      -3273.773759      -3281.757522      10.072109      2     2     2
      20       10          -3275.089533      -3245.226448      -3259.177328      29.863085      2     1     3
      21        5          -3232.758253      -3222.969924      -3230.762805       9.788329      2     0     4
      22       10          -2422.016198      -2403.243160      -2411.565734      18.773038      1     2     3
      23       16          -2402.530876      -2374.159563      -2389.006765      28.371313      1     1     4
      24        4          -2361.818284      -2356.720161      -2360.486580       5.098122      1     0     5
      25        5          -1451.843557      -1440.340912      -1449.463451      11.502645      0     2     4
      26        4          -1430.938864      -1416.657783      -1427.297397      14.281082      0     1     5
      27        1          -1398.646926      -1398.646926      -1398.646926       0.000000      0     0     6
      28        2          -3157.806092      -3157.640195      -3157.695494       0.165898      2     2     1
      29        8          -3147.954097      -3127.091743      -3138.848720      20.862354      2     1     2
      30        5          -3120.062313      -3109.646334      -3113.817837      10.415979      2     0     3
      31        8          -2282.828349      -2268.338641      -2277.450529      14.489708      1     2     2
      32       19          -2282.745844      -2242.985390      -2259.148916      39.760454      1     1     3
      33        8          -2239.508659      -2225.519301      -2234.411025      13.989358      1     0     4
      34        5          -1312.588636      -1300.512436      -1305.355375      12.076200      0     2     3
      35        8          -1297.613101      -1275.456403      -1287.823337      22.156698      0     1     4
      36        2          -1263.550056      -1263.244452      -1263.448188       0.305604      0     0     5
      37        1          -2999.858565      -2999.858565      -2999.858565       0.000000      2     2     0
      38        4          -2989.142436      -2974.753930      -2985.457669      14.388506      2     1     1
      39        5          -2966.845374      -2955.634372      -2964.512576      11.211003      2     0     2
      40        4          -2109.808564      -2103.085652      -2108.039305       6.722912      1     2     1
      41       16          -2109.787695      -2078.349520      -2094.699191      31.438175      1     1     2
      42       10          -2086.112660      -2065.120309      -2074.446142      20.992352      1     0     3
      43        5          -1127.249256      -1114.267750      -1124.466779      12.981507      0     2     2
      44       10          -1131.034872      -1096.001462      -1112.270171      35.033410      0     1     3
      45        5          -1095.475415      -1082.908310      -1092.868666      12.567106      0     0     4
      46        1          -2796.055307      -2796.055307      -2796.055307       0.000000      2     1     0
      47        2          -2780.042116      -2779.840194      -2779.907502       0.201921      2     0     1
      48        1          -1900.431366      -1900.431366      -1900.431366       0.000000      1     2     0
      49        7          -1900.673720      -1881.181516      -1892.757148      19.492204      1     1     1
      50        8          -1883.697357      -1867.739661      -1877.695656      15.957696      1     0     2
      51        2           -904.204706       -903.810156       -903.941673       0.394549      0     2     1
      52        8           -908.286128       -885.024157       -897.779011      23.261971      0     1     2
      53        5           -891.893539       -878.793590       -884.048698      13.099949      0     0     3
      54        1          -2557.088484      -2557.088484      -2557.088484       0.000000      2     0     0
      55        2          -1652.922745      -1643.050773      -1650.454752       9.871972      1     1     0
      56        4          -1643.286120      -1635.732212      -1641.293072       7.553908      1     0     1
      57        1           -640.959247       -640.959247       -640.959247       0.000000      0     2     0
      58        4           -645.706938       -629.798343       -641.525636      15.908595      0     1     1
      59        5           -637.182278       -623.157852       -634.162140      14.024426      0     0     2
      60        1          -1362.393878      -1362.393878      -1362.393878       0.000000      1     0     0
      61        1           -340.711067       -340.711067       -340.711067       0.000000      0     1     0
      62        2           -340.710074       -340.255735       -340.407181       0.454340      0     0     1
 -------------------------------------------------------------------------------------------------------------



Auger transitions:
------------------


    Aug. trn.   In. cfg.   Fi. cfg.       Energy            Width             In. Sub.            Fi. Sub.
                                           [eV]             [meV]          1s    2s    2p      1s    2s    2p    
 -------------------------------------------------------------------------------------------------------------
        1          4          5          808.625311      0.166901E+03       1     2     6       2     2     4
        2          4          6          780.674219      0.801666E+02       1     2     6       2     1     5
        3          4          7          747.534136      0.289734E+02       1     2     6       2     0     6
        4          8         11          789.276386      0.135967E+03       1     2     5       2     2     3
        5          8         12          763.666035      0.785414E+02       1     2     5       2     1     4
        6          8         13          732.555531      0.326123E+02       1     2     5       2     0     5
        7          9         12          792.636273      0.182689E+03       1     1     6       2     1     4
        8          9         13          761.525769      0.490721E+02       1     1     6       2     0     5
        9         10         14          874.301951      0.503783E+03       0     2     6       1     2     4
       10         10         15          848.187952      0.200931E+03       0     2     6       1     1     5
       11         10         16          816.580509      0.641929E+02       0     2     6       1     0     6
       12         14         19          768.424974      0.988539E+02       1     2     4       2     2     2
       13         14         20          745.844780      0.735173E+02       1     2     4       2     1     3
       14         14         21          717.430257      0.368880E+02       1     2     4       2     0     4
       15         15         20          771.958779      0.149148E+03       1     1     5       2     1     3
       16         15         21          743.544256      0.464970E+02       1     1     5       2     0     4
       17         16         21          775.151699      0.238623E+03       1     0     6       2     0     4
       18         17         22          851.869450      0.399638E+03       0     2     5       1     2     3
       19         17         23          829.310482      0.192488E+03       0     2     5       1     1     4
       20         17         24          800.790297      0.717668E+02       0     2     5       1     0     5
       21         18         23          855.406705      0.572596E+03       0     1     6       1     1     4
       22         18         24          826.886520      0.118002E+03       0     1     6       1     0     5
       23         22         28          746.129760      0.594143E+02       1     2     3       2     2     1
       24         22         29          727.282986      0.642066E+02       1     2     3       2     1     2
       25         22         30          702.252103      0.415477E+02       1     2     3       2     0     3
       26         23         29          749.841955      0.108637E+03       1     1     4       2     1     2
       27         23         30          724.811072      0.432051E+02       1     1     4       2     0     3
       28         24         30          753.331257      0.191023E+03       1     0     5       2     0     3
       29         25         31          827.987078      0.284212E+03       0     2     4       1     2     2
       30         25         32          809.685464      0.177505E+03       0     2     4       1     1     3
       31         25         33          784.947573      0.804527E+02       0     2     4       1     0     4
       32         26         32          831.851519      0.449692E+03       0     1     5       1     1     3
       33         26         33          807.113628      0.111770E+03       0     1     5       1     0     4
       34         27         33          835.764099      0.651162E+03       0     0     6       1     0     4
       35         31         37          722.408036      0.235104E+02       1     2     2       2     2     0
       36         31         38          708.007140      0.493391E+02       1     2     2       2     1     1
       37         31         39          687.062047      0.467970E+02       1     2     2       2     0     2
       38         32         38          726.308753      0.652498E+02       1     1     3       2     1     1
       39         32         39          705.363660      0.371057E+02       1     1     3       2     0     2
       40         33         39          730.101551      0.136762E+03       1     0     4       2     0     2
       41         34         40          802.683930      0.166469E+03       0     2     3       1     2     1
       42         34         41          789.343817      0.152159E+03       0     2     3       1     1     2
       43         34         42          769.090767      0.898384E+02       0     2     3       1     0     3
       44         35         41          806.875855      0.316056E+03       0     1     4       1     1     2
       45         35         42          786.622805      0.101850E+03       0     1     4       1     0     3
       46         36         42          810.997954      0.503194E+03       0     0     5       1     0     3
       47         40         46          688.016002      0.280877E+02       1     2     1       2     1     0
       48         40         47          671.868197      0.523670E+02       1     2     1       2     0     1
       49         41         46          701.356116      0.258521E+02       1     1     2       2     1     0
       50         41         47          685.208310      0.282896E+02       1     1     2       2     0     1
       51         42         47          705.461360      0.808819E+02       1     0     3       2     0     1
       52         43         48          775.964588      0.646815E+02       0     2     2       1     2     0
       53         43         49          768.290369      0.114581E+03       0     2     2       1     1     1
       54         43         50          753.228878      0.100292E+03       0     2     2       1     0     2
       55         44         49          780.486977      0.183973E+03       0     1     3       1     1     1
       56         44         50          765.425485      0.859008E+02       0     1     3       1     0     2
       57         45         50          784.826990      0.352395E+03       0     0     4       1     0     2
       58         48         54          656.657118      0.581591E+02       1     2     0       2     0     0
       59         49         54          664.331336      0.157910E+02       1     1     1       2     0     0
       60         50         54          679.392828      0.308772E+02       1     0     2       2     0     0
       61         51         55          746.513079      0.638509E+02       0     2     1       1     1     0
       62         51         56          737.351400      0.110680E+03       0     2     1       1     0     1
       63         52         55          752.675741      0.707866E+02       0     1     2       1     1     0
       64         52         56          743.514061      0.641551E+02       0     1     2       1     0     1
       65         53         56          757.244375      0.202918E+03       0     0     3       1     0     1
       66         57         60          721.434632      0.122894E+03       0     2     0       1     0     0
       67         58         60          720.868242      0.351238E+02       0     1     1       1     0     0
       68         59         60          728.231738      0.757073E+02       0     0     2       1     0     0
 -------------------------------------------------------------------------------------------------------------



Radiative transitions:
----------------------


    Rad. trn.   In. cfg.   Fi. cfg.       Energy            Width         Multipol         In. Sub.            Fi. Sub.
                                           [eV]             [meV]                       1s    2s    2p      1s    2s    2p    
 --------------------------------------------------------------------------------------------------------------------------
        1          3          2           29.622529      0.132762E-01        E1          2     1     6       2     2     5
        2          4          2          849.649885      0.467304E+01        E1          1     2     6       2     2     5
        3          4          3          820.027356      0.230467E-06        M1          1     2     6       2     1     6
        4          6          5           27.951092      0.106327E-01        E1          2     1     5       2     2     4
        5          7          6           33.140083      0.125768E-01        E1          2     0     6       2     1     5
        6          8          5          854.849031      0.436289E+01        E1          1     2     5       2     2     4
        7          8          6          826.897940      0.252998E-05      M1 + E2       1     2     5       2     1     5
        8          9          6          855.868177      0.425701E+01        E1          1     1     6       2     1     5
        9          9          7          822.728094      0.225365E-08        M1          1     1     6       2     0     6
       10          9          8           28.970238      0.988903E-02        E1          1     1     6       1     2     5
       11         10          8          946.736303      0.137629E+02        E1          0     2     6       1     2     5
       12         10          9          917.766065      0.135405E-07        M1          0     2     6       1     1     6
       13         12         11           25.610351      0.761076E-02        E1          2     1     4       2     2     3
       14         13         12           31.110504      0.969409E-02        E1          2     0     5       2     1     4
       15         14         11          861.710737      0.389698E+01        E1          1     2     4       2     2     3
       16         14         12          836.100387      0.244673E-05      M1 + E2       1     2     4       2     1     4
       17         15         12          862.214386      0.401023E+01        E1          1     1     5       2     1     4
       18         15         13          831.103882      0.337736E-04      M1 + E2       1     1     5       2     0     5
       19         15         14           26.113999      0.730053E-02        E1          1     1     5       1     2     4
       20         16         13          862.711325      0.545185E+01        E1          1     0     6       2     0     5
       21         16         15           31.607443      0.730893E-02        E1          1     0     6       1     1     5
       22         17         14          953.636264      0.126241E+02        E1          0     2     5       1     2     4
       23         17         15          927.522265      0.239260E-05      M1 + E2       0     2     5       1     1     5
       24         18         15          953.618489      0.141662E+02        E1          0     1     6       1     1     5
       25         18         16          922.011046      0.693245E-07        M1          0     1     6       1     0     6
       26         18         17           26.096223      0.565767E-02        E1          0     1     6       0     2     5
       27         20         19           22.651478      0.472472E-02        E1          2     1     3       2     2     2
       28         21         20           28.414523      0.651319E-02        E1          2     0     4       2     1     3
       29         22         19          870.191788      0.325243E+01        E1          1     2     3       2     2     2
       30         22         20          847.611594      0.166329E-05      M1 + E2       1     2     3       2     1     3
       31         23         20          870.170563      0.361224E+01        E1          1     1     4       2     1     3
       32         23         21          841.756039      0.468874E-04      M1 + E2       1     1     4       2     0     4
       33         23         22           22.558969      0.476176E-02        E1          1     1     4       1     2     3
       34         24         21          870.276225      0.507567E+01        E1          1     0     5       2     0     4
       35         24         23           28.520185      0.523951E-02        E1          1     0     5       1     1     4
       36         25         22          962.102283      0.110894E+02        E1          0     2     4       1     2     3
       37         25         23          939.543314      0.205357E-05      M1 + E2       0     2     4       1     1     4
       38         26         23          961.709368      0.130837E+02        E1          0     1     5       1     1     4
       39         26         24          933.189183      0.916218E-06      M1 + E2       0     1     5       1     0     5
       40         26         25           22.166054      0.381282E-02        E1          0     1     5       0     2     4
       41         27         24          961.839654      0.157489E+02        E1          0     0     6       1     0     5
       42         27         26           28.650471      0.341706E-02        E1          0     0     6       0     1     5
       43         29         28           18.846773      0.237377E-02        E1          2     1     2       2     2     1
       44         30         29           25.030883      0.366083E-02        E1          2     0     3       2     1     2
       45         31         28          880.244965      0.240515E+01        E1          1     2     2       2     2     1
       46         31         29          861.398191      0.820072E-06      M1 + E2       1     2     2       2     1     2
       47         32         29          879.699805      0.303836E+01        E1          1     1     3       2     1     2
       48         32         30          854.668921      0.472007E-04      M1 + E2       1     1     3       2     0     3
       49         32         31           18.704950      0.263374E-02        E1          1     1     3       1     2     2
       50         33         30          879.406812      0.452278E+01        E1          1     0     4       2     0     3
       51         33         32           24.737891      0.315662E-02        E1          1     0     4       1     1     3
       52         34         31          972.095154      0.911079E+01        E1          0     2     3       1     2     2
       53         34         32          953.793541      0.108541E-05      M1 + E2       0     2     3       1     1     3
       54         35         32          971.325579      0.115609E+02        E1          0     1     4       1     1     3
       55         35         33          946.587688      0.790919E-06      M1 + E2       0     1     4       1     0     4
       56         35         34           17.532038      0.220365E-02        E1          0     1     4       0     2     3
       57         36         33          970.962837      0.144283E+02        E1          0     0     5       1     0     4
       58         36         35           24.375149      0.215186E-02        E1          0     0     5       0     1     4
       59         38         37           14.400897      0.787075E-03        E1          2     1     1       2     2     0
       60         39         38           20.945093      0.156511E-02        E1          2     0     2       2     1     1
       61         40         37          891.819261      0.132987E+01        E1          1     2     1       2     2     0
       62         40         38          877.418364      0.272633E-06      M1 + E2       1     2     1       2     1     1
       63         41         38          890.758477      0.226302E+01        E1          1     1     2       2     1     1
       64         41         39          869.813384      0.384548E-04      M1 + E2       1     1     2       2     0     2
       65         41         40           13.777785      0.112829E-02        E1          1     1     2       1     2     1
       66         42         39          890.066434      0.376646E+01        E1          1     0     3       2     0     2
       67         42         41           20.881910      0.150314E-02        E1          1     0     3       1     1     2
       68         43         40          983.572526      0.663844E+01        E1          0     2     2       1     2     1
       69         43         41          970.232413      0.331835E-06      M1 + E2       0     2     2       1     1     2
       70         44         41          982.429020      0.954559E+01        E1          0     1     3       1     1     2
       71         44         42          962.175971      0.438378E-06      M1 + E2       0     1     3       1     0     3
       72         44         43           15.189494      0.102646E-02        E1          0     1     3       0     2     2
       73         45         42          981.577476      0.126595E+02        E1          0     0     4       1     0     3
       74         45         44           19.401505      0.106606E-02        E1          0     0     4       0     1     3
       75         47         46           16.147806      0.385395E-03        E1          2     0     1       2     1     0
       76         48         46          895.623941      0.631173E-07        M1          1     2     0       2     1     0
       77         49         46          903.298159      0.125956E+01        E1          1     1     1       2     1     0
       78         49         47          887.150353      0.224538E-04      M1 + E2       1     1     1       2     0     1
       79         49         48           15.476415      0.289060E-03        E1          1     1     1       1     2     0
       80         50         47          902.211845      0.277948E+01        E1          1     0     2       2     0     1
       81         50         49           16.604668      0.483261E-03        E1          1     0     2       1     1     1
       82         51         48          996.489694      0.361995E+01        E1          0     2     1       1     2     0
       83         51         49          988.815475      0.450001E-07      M1 + E2       0     2     1       1     1     1
       84         52         49          994.978137      0.698420E+01        E1          0     1     2       1     1     1
       85         52         50          979.916646      0.149241E-06      M1 + E2       0     1     2       1     0     2
       86         52         51           13.030454      0.332829E-03        E1          0     1     2       0     2     1
       87         53         50          993.646959      0.103889E+02        E1          0     0     3       1     0     2
       88         53         52           14.614203      0.363388E-03        E1          0     0     3       0     1     2
       89         55         54          906.633732      0.489859E-08        M1          1     1     0       2     0     0
       90         56         54          915.795412      0.153373E+01        E1          1     0     1       2     0     0
       91         56         55           11.012674      0.603355E-04        E1          1     0     1       1     1     0
       92         57         55         1009.495505      0.307118E-07        M1          0     2     0       1     1     0
       93         58         55         1008.929115      0.382156E+01        E1          0     1     1       1     1     0
       94         58         56          999.767436      0.218254E-07      M1 + E2       0     1     1       1     0     1
       95         58         57           11.160904      0.466698E-04        E1          0     1     1       0     2     0
       96         59         56         1007.130932      0.756083E+01        E1          0     0     2       1     0     1
       97         59         58           11.011987      0.535761E-04        E1          0     0     2       0     1     1
       98         61         60         1021.682811      0.165214E-07        M1          0     1     0       1     0     0
       99         62         60         1021.986697      0.411796E+01        E1          0     0     1       1     0     0
      100         62         61            0.303886      0.395638E-08        E1          0     0     1       0     1     0
 --------------------------------------------------------------------------------------------------------------------------



Photoionization cross sections:
-------------------------------


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
        1          1          2          19.789664       2     2     6       2     2     5

            Energy [eV]       Cross section [cm**2]
              19.790664           0.414200E-17
              20.790564           0.701200E-17
              21.790464           0.775400E-17
              22.790364           0.839600E-17
              23.790264           0.894700E-17
              24.790164           0.941800E-17
              25.790064           0.981700E-17
              26.789964           0.101520E-16
              27.789864           0.104310E-16
              28.789764           0.106600E-16
              29.789664           0.108440E-16
              37.172488           0.112500E-16
              46.385009           0.105480E-16
              57.880686           0.912300E-17
              72.225356           0.733100E-17
              90.125090           0.548300E-17
             112.460946           0.381300E-17
             140.332335           0.246840E-17
             175.111138           0.149140E-17
             218.509233           0.845700E-18
             272.662751           0.453400E-18
             340.237229           0.232000E-18
             424.558806           0.114300E-18
             529.777944           0.547900E-19
             661.073722           0.258040E-19
             824.908757           0.120290E-19
            1029.347312           0.558800E-20
            1284.452224           0.259870E-20
            1602.780224           0.120770E-20
            2000.000000           0.560300E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
        2          1          3          49.443826       2     2     6       2     1     6

            Energy [eV]       Cross section [cm**2]
              49.444826           0.115100E-18
              50.444726           0.157200E-18
              51.444626           0.200500E-18
              52.444526           0.243900E-18
              53.444426           0.286800E-18
              54.444326           0.328700E-18
              55.444226           0.369000E-18
              56.444126           0.407700E-18
              57.444026           0.444500E-18
              58.443926           0.479400E-18
              59.443826           0.512400E-18
              71.527186           0.771400E-18
              86.066773           0.857600E-18
             103.561874           0.823600E-18
             124.613267           0.723400E-18
             149.943852           0.597200E-18
             180.423475           0.470400E-18
             217.098801           0.356800E-18
             261.229251           0.262300E-18
             314.330256           0.187800E-18
             378.225292           0.131400E-18
             455.108501           0.901300E-19
             547.620035           0.608000E-19
             658.936720           0.404100E-19
             792.881146           0.265100E-19
             954.052935           0.171900E-19
            1147.986690           0.110200E-19
            1381.342054           0.700300E-20
            1662.132398           0.439100E-20
            2000.000000           0.272500E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
        3          1          4         869.471182       2     2     6       1     2     6

            Energy [eV]       Cross section [cm**2]
             869.472182           0.765500E-20
             870.472082           0.124700E-19
             871.471982           0.179400E-19
             872.471882           0.238900E-19
             873.471782           0.301500E-19
             874.471682           0.366300E-19
             875.471582           0.432200E-19
             876.471482           0.498700E-19
             877.471382           0.565100E-19
             878.471282           0.631100E-19
             879.471182           0.696300E-19
             918.334715           0.217700E-18
             958.915615           0.251100E-18
            1001.289770           0.248600E-18
            1045.536425           0.234300E-18
            1091.738325           0.216000E-18
            1139.981871           0.196800E-18
            1190.357282           0.178200E-18
            1242.958767           0.160700E-18
            1297.884693           0.144500E-18
            1355.237776           0.129600E-18
            1415.125274           0.116100E-18
            1477.659179           0.103700E-18
            1542.956436           0.926700E-19
            1611.139158           0.826000E-19
            1682.334850           0.736600E-19
            1756.676656           0.655300E-19
            1834.303601           0.583300E-19
            1915.360854           0.518300E-19
            2000.000000           0.460500E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
        4          2          5          39.216152       2     2     5       2     2     4

            Energy [eV]       Cross section [cm**2]
              39.217152           0.543000E-18
              40.217052           0.412473E-17
              41.216952           0.414760E-17
              42.216852           0.415933E-17
              43.216752           0.732360E-17
              44.216652           0.734260E-17
              45.216552           0.734607E-17
              46.216452           0.733380E-17
              47.216352           0.731040E-17
              48.216252           0.780107E-17
              49.216152           0.775673E-17
              59.811925           0.691030E-17
              72.688868           0.564873E-17
              88.338094           0.431847E-17
             107.356452           0.311235E-17
             130.469282           0.212631E-17
             158.558086           0.138187E-17
             192.694145           0.857690E-18
             234.179374           0.510400E-18
             284.595982           0.292547E-18
             345.866809           0.162231E-18
             420.328667           0.875260E-19
             510.821460           0.461990E-19
             620.796496           0.239957E-19
             754.448119           0.123344E-19
             916.873674           0.630383E-20
            1114.267918           0.321483E-20
            1354.159277           0.163935E-20
            1645.696981           0.835667E-21
            2000.000000           0.425147E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
        5          2          6          65.819377       2     2     5       2     1     5

            Energy [eV]       Cross section [cm**2]
              65.820377           0.000000E+00
              66.820277           0.527153E-18
              67.820177           0.535953E-18
              68.820077           0.543967E-18
              69.819977           0.551233E-18
              70.819877           0.557660E-18
              71.819777           0.563487E-18
              72.819677           0.568607E-18
              73.819577           0.573100E-18
              74.819477           0.577060E-18
              75.819377           0.580407E-18
              90.070553           0.811927E-18
             107.000412           0.756240E-18
             127.112445           0.654787E-18
             151.004779           0.538813E-18
             179.387968           0.426593E-18
             213.106125           0.327560E-18
             253.162020           0.245130E-18
             300.746909           0.179487E-18
             357.275958           0.128897E-18
             424.430332           0.910400E-19
             504.207189           0.633553E-19
             598.979079           0.435313E-19
             711.564501           0.295373E-19
             845.311727           0.198490E-19
            1004.198375           0.132090E-19
            1192.949707           0.870380E-20
            1417.179153           0.569100E-20
            1683.555258           0.367973E-20
            2000.000000           0.235913E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
        6          2          8         894.668704       2     2     5       1     2     5

            Energy [eV]       Cross section [cm**2]
             894.669704           0.000000E+00
             895.669604           0.812500E-19
             896.669504           0.839133E-19
             897.669404           0.864933E-19
             898.669304           0.890133E-19
             899.669204           0.118533E-18
             900.669104           0.121800E-18
             901.669004           0.124960E-18
             902.668904           0.128023E-18
             903.668804           0.131000E-18
             904.668704           0.133870E-18
             943.242311           0.193793E-18
             983.460633           0.204517E-18
            1025.393800           0.198143E-18
            1069.114929           0.185580E-18
            1114.700256           0.170937E-18
            1162.229267           0.156030E-18
            1211.784838           0.141600E-18
            1263.453378           0.128083E-18
            1317.324982           0.115493E-18
            1373.493583           0.103927E-18
            1432.057122           0.934067E-19
            1493.117715           0.838273E-19
            1556.781833           0.751047E-19
            1623.160486           0.672380E-19
            1692.369417           0.601740E-19
            1764.529304           0.538080E-19
            1839.765973           0.480520E-19
            1918.210610           0.428607E-19
            2000.000000           0.382420E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
        7          3          6          36.260114       2     1     6       2     1     5

            Energy [eV]       Cross section [cm**2]
              36.261114           0.501900E-17
              37.261014           0.836270E-17
              38.260914           0.840990E-17
              39.260814           0.843530E-17
              40.260714           0.844010E-17
              41.260614           0.842860E-17
              42.260514           0.840290E-17
              43.260414           0.836320E-17
              44.260314           0.831260E-17
              45.260214           0.825330E-17
              46.260114           0.818430E-17
              56.403060           0.107719E-16
              68.769937           0.885930E-17
              83.848363           0.677910E-17
             102.232870           0.488810E-17
             124.648345           0.334150E-17
             151.978614           0.217550E-17
             185.301290           0.135354E-17
             225.930261           0.808080E-18
             275.467500           0.464700E-18
             335.866223           0.258630E-18
             409.507908           0.139861E-18
             499.296194           0.739380E-19
             608.771368           0.383880E-19
             742.249958           0.196860E-19
             904.994926           0.100109E-19
            1103.423190           0.506960E-20
            1345.358633           0.255870E-20
            1640.340595           0.128968E-20
            2000.000000           0.646480E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
        8          3          7          72.493220       2     1     6       2     0     6

            Energy [eV]       Cross section [cm**2]
              72.494220           0.387500E-18
              73.494120           0.395400E-18
              74.494020           0.402600E-18
              75.493920           0.409300E-18
              76.493820           0.415400E-18
              77.493720           0.420900E-18
              78.493620           0.425900E-18
              79.493520           0.430500E-18
              80.493420           0.434600E-18
              81.493320           0.438200E-18
              82.493220           0.441400E-18
              97.564665           0.453200E-18
             115.389651           0.421200E-18
             136.471248           0.366300E-18
             161.404435           0.303400E-18
             190.892896           0.242000E-18
             225.768875           0.187200E-18
             267.016667           0.141000E-18
             315.800398           0.103900E-18
             373.496877           0.750200E-19
             441.734457           0.532400E-19
             522.438988           0.372100E-19
             617.888171           0.256400E-19
             730.775844           0.174800E-19
             864.288004           0.117800E-19
            1022.192729           0.786300E-20
            1208.946520           0.520400E-20
            1429.820079           0.341900E-20
            1691.047060           0.222200E-20
            2000.000000           0.143300E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
        9          3          9         893.514049       2     1     6       1     1     6

            Energy [eV]       Cross section [cm**2]
             893.515049           0.130800E-18
             894.514949           0.134200E-18
             895.514849           0.137400E-18
             896.514749           0.140500E-18
             897.514649           0.143500E-18
             898.514549           0.146400E-18
             899.514449           0.149100E-18
             900.514349           0.195940E-18
             901.514249           0.199570E-18
             902.514149           0.203050E-18
             903.514049           0.206380E-18
             942.101747           0.266380E-18
             982.337466           0.267790E-18
            1024.291591           0.252610E-18
            1068.037513           0.232620E-18
            1113.651756           0.211880E-18
            1161.214113           0.191900E-18
            1210.807785           0.173130E-18
            1262.519527           0.155930E-18
            1316.439798           0.140110E-18
            1372.662920           0.125760E-18
            1431.287247           0.112790E-18
            1492.415328           0.100990E-18
            1556.154096           0.903600E-19
            1622.615048           0.808400E-19
            1691.914446           0.722300E-19
            1764.173515           0.644700E-19
            1839.518658           0.575700E-19
            1918.081676           0.513600E-19
            2000.000000           0.457500E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       10          4          8          45.082086       1     2     6       1     2     5

            Energy [eV]       Cross section [cm**2]
              45.083086           0.392600E-17
              46.082986           0.660270E-17
              47.082886           0.670400E-17
              48.082786           0.678780E-17
              49.082686           0.685330E-17
              50.082586           0.930960E-17
              51.082486           0.938380E-17
              52.082386           0.943910E-17
              53.082286           0.947640E-17
              54.082186           0.949900E-17
              55.082086           0.950880E-17
              66.545191           0.897850E-17
              80.393876           0.772370E-17
              97.124605           0.618490E-17
             117.337157           0.465500E-17
             141.756133           0.331200E-17
             171.256929           0.223520E-17
             206.897121           0.143735E-17
             249.954375           0.883770E-18
             301.972253           0.522070E-18
             364.815544           0.297460E-18
             440.737121           0.164320E-18
             532.458698           0.884110E-19
             643.268406           0.465570E-19
             777.138666           0.241280E-19
             938.868597           0.123510E-19
            1134.256061           0.627960E-20
            1370.305511           0.317770E-20
            1655.479091           0.160380E-20
            2000.000000           0.807520E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       11          4          9          73.486693       1     2     6       1     1     6

            Energy [eV]       Cross section [cm**2]
              73.487693           0.687400E-18
              74.487593           0.695500E-18
              75.487493           0.702800E-18
              76.487393           0.709300E-18
              77.487293           0.715100E-18
              78.487193           0.720100E-18
              79.487093           0.724400E-18
              80.486993           0.979700E-18
              81.486893           0.985400E-18
              82.486793           0.990300E-18
              83.486693           0.994300E-18
              98.677452           0.985000E-18
             116.632235           0.892100E-18
             137.853967           0.760900E-18
             162.937084           0.621000E-18
             192.584180           0.489600E-18
             227.625692           0.375350E-18
             269.043157           0.280880E-18
             317.996705           0.205980E-18
             375.857561           0.148340E-18
             444.246445           0.105140E-18
             525.078979           0.734900E-19
             620.619336           0.507200E-19
             733.543668           0.346250E-19
             867.015064           0.234330E-19
            1024.772149           0.157130E-19
            1211.233808           0.104550E-19
            1431.622959           0.690600E-20
            1692.112856           0.452000E-20
            2000.000000           0.294010E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       12          4         10         992.960023       1     2     6       0     2     6

            Energy [eV]       Cross section [cm**2]
             992.961023           0.391100E-19
             993.960923           0.406100E-19
             994.960823           0.420900E-19
             995.960723           0.435500E-19
             996.960623           0.449800E-19
             997.960523           0.463900E-19
             998.960423           0.477700E-19
             999.960323           0.491200E-19
            1000.960223           0.504500E-19
            1001.960123           0.517600E-19
            1002.960023           0.530300E-19
            1040.063242           0.843800E-19
            1078.539047           0.958400E-19
            1118.438215           0.977200E-19
            1159.813401           0.950300E-19
            1202.719209           0.902000E-19
            1247.212263           0.844200E-19
            1293.351280           0.782900E-19
            1341.197150           0.721800E-19
            1390.813017           0.662800E-19
            1442.264360           0.606800E-19
            1495.619079           0.554200E-19
            1550.947587           0.505100E-19
            1608.322903           0.459600E-19
            1667.820744           0.417700E-19
            1729.519632           0.379200E-19
            1793.500991           0.343900E-19
            1859.849258           0.311700E-19
            1928.651995           0.282300E-19
            2000.000000           0.255500E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       13          5         11          53.187013       2     2     4       2     2     3

            Energy [eV]       Cross section [cm**2]
              53.188013           0.702667E-25
              54.187913           0.694667E-25
              55.187813           0.686000E-25
              56.187713           0.677333E-25
              57.187613           0.668667E-25
              58.187513           0.660133E-25
              59.187413           0.101418E-21
              60.187313           0.100078E-21
              61.187213           0.986633E-22
              62.187113           0.894097E-18
              63.187013           0.136316E-17
              75.787287           0.450190E-17
              90.900212           0.342825E-17
             109.026842           0.246964E-17
             130.768146           0.169883E-17
             156.844937           0.112239E-17
             188.121762           0.715147E-18
             225.635575           0.441036E-18
             270.630107           0.263920E-18
             324.597106           0.153801E-18
             389.325795           0.875051E-19
             466.962187           0.488071E-19
             560.080238           0.267805E-19
             671.767184           0.145140E-19
             805.725892           0.780206E-20
             966.397627           0.417584E-20
            1159.109299           0.222977E-20
            1390.250069           0.118978E-20
            1667.483175           0.634477E-21
            2000.000000           0.337180E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       14          5         12          76.072452       2     2     4       2     1     4

            Energy [eV]       Cross section [cm**2]
              76.073452           0.000000E+00
              77.073352           0.920000E-24
              78.073252           0.918000E-24
              79.073152           0.915333E-24
              80.073052           0.912667E-24
              81.072952           0.910000E-24
              82.072852           0.115100E-22
              83.072752           0.114740E-22
              84.072652           0.114367E-22
              85.072552           0.320515E-18
              86.072452           0.319455E-18
             101.570511           0.576287E-18
             119.859125           0.679644E-18
             141.440755           0.565959E-18
             166.908337           0.453807E-18
             196.961569           0.353281E-18
             232.426134           0.268487E-18
             274.276389           0.199909E-18
             323.662130           0.146218E-18
             381.940183           0.105258E-18
             450.711684           0.747319E-19
             531.866064           0.523944E-19
             627.632964           0.363163E-19
             740.643489           0.249186E-19
             874.002498           0.169313E-19
            1031.373903           0.114082E-19
            1217.081336           0.761799E-20
            1436.226934           0.504786E-20
            1694.831516           0.331441E-20
            2000.000000           0.216047E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       15          5         14         915.959541       2     2     4       1     2     4

            Energy [eV]       Cross section [cm**2]
             915.960541           0.000000E+00
             916.960441           0.345133E-25
             917.960341           0.348133E-25
             918.960241           0.351000E-25
             919.960141           0.353733E-25
             920.960041           0.356467E-25
             921.959941           0.187800E-24
             922.959841           0.189347E-24
             923.959741           0.241952E-23
             924.959641           0.632588E-19
             925.959541           0.638198E-19
             964.259686           0.175615E-18
            1004.144027           0.177407E-18
            1045.678091           0.169407E-18
            1088.930113           0.157824E-18
            1133.971154           0.145167E-18
            1180.875212           0.132568E-18
            1229.719346           0.120489E-18
            1280.583803           0.109146E-18
            1333.552149           0.986262E-19
            1388.711407           0.889732E-19
            1446.152198           0.801513E-19
            1505.968893           0.721162E-19
            1568.259765           0.648250E-19
            1633.127153           0.582217E-19
            1700.677629           0.522492E-19
            1771.022171           0.468535E-19
            1844.276351           0.419884E-19
            1920.560517           0.376058E-19
            2000.000000           0.336619E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       16          6         12          45.782140       2     1     5       2     1     4

            Energy [eV]       Cross section [cm**2]
              45.783140           0.903250E-24
              46.783040           0.125518E-23
              47.782940           0.124162E-23
              48.782840           0.122755E-23
              49.782740           0.121322E-23
              50.782640           0.119837E-23
              51.782540           0.118325E-23
              52.782440           0.116762E-23
              53.782340           0.115225E-23
              54.782240           0.113663E-23
              55.782140           0.112100E-23
              67.346153           0.401643E-17
              81.307464           0.551584E-17
              98.163049           0.400830E-17
             118.512910           0.277184E-17
             143.081434           0.183828E-17
             172.743178           0.117467E-17
             208.554002           0.725770E-18
             251.788650           0.434687E-18
             303.986133           0.253208E-18
             367.004504           0.143785E-18
             443.087009           0.798537E-19
             534.941929           0.435366E-19
             645.838992           0.233870E-19
             779.725763           0.124194E-19
             941.368163           0.655050E-20
            1136.520120           0.343833E-20
            1372.128393           0.179819E-20
            1656.579846           0.938436E-21
            2000.000000           0.487404E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       17          6         13          85.131232       2     1     5       2     0     5

            Energy [eV]       Cross section [cm**2]
              85.132232           0.776750E-19
              86.132132           0.117225E-18
              87.132032           0.117025E-18
              88.131932           0.116825E-18
              89.131832           0.116575E-18
              90.131732           0.116275E-18
              91.131632           0.115925E-18
              92.131532           0.115600E-18
              93.131432           0.115200E-18
              94.131332           0.114800E-18
              95.131232           0.114350E-18
             111.670709           0.398883E-18
             131.085732           0.348550E-18
             153.876243           0.291200E-18
             180.629104           0.234971E-18
             212.033205           0.184386E-18
             248.897210           0.141287E-18
             292.170377           0.106080E-18
             342.966998           0.782492E-19
             402.595098           0.567942E-19
             472.590116           0.406375E-19
             554.754438           0.287108E-19
             651.203816           0.200568E-19
             764.421843           0.138638E-19
             897.323909           0.949525E-20
            1053.332273           0.645342E-20
            1236.464187           0.434533E-20
            1451.435340           0.290375E-20
            1703.781289           0.192592E-20
            2000.000000           0.126889E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       18          6         15         909.931281       2     1     5       1     1     5

            Energy [eV]       Cross section [cm**2]
             909.932281           0.000000E+00
             910.932181           0.973750E-25
             911.932081           0.980500E-25
             912.931981           0.987000E-25
             913.931881           0.993000E-25
             914.931781           0.999000E-25
             915.931681           0.100500E-24
             916.931581           0.101050E-24
             917.931481           0.101575E-24
             918.931381           0.136910E-20
             919.931281           0.137885E-20
             958.311461           0.210733E-18
             998.292888           0.210188E-18
            1039.942369           0.198803E-18
            1083.329495           0.183911E-18
            1128.526763           0.168265E-18
            1175.609692           0.152991E-18
            1224.656955           0.138588E-18
            1275.750503           0.125211E-18
            1328.975711           0.112900E-18
            1384.421511           0.101628E-18
            1442.180550           0.913798E-19
            1502.349335           0.820824E-19
            1565.028405           0.736769E-19
            1630.322490           0.660845E-19
            1698.340690           0.592357E-19
            1769.196657           0.530521E-19
            1843.008785           0.474814E-19
            1919.900406           0.424643E-19
            2000.000000           0.379486E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       19          7         13          61.161870       2     0     6       2     0     5

            Energy [eV]       Cross section [cm**2]
              61.162870           0.744800E-17
              62.162770           0.109730E-16
              63.162670           0.107780E-16
              64.162570           0.105820E-16
              65.162470           0.103890E-16
              66.162370           0.101960E-16
              67.162270           0.100050E-16
              68.162170           0.981600E-17
              69.162070           0.962900E-17
              70.161970           0.944500E-17
              71.161870           0.926400E-17
              84.820157           0.707800E-17
             101.099915           0.517100E-17
             120.504290           0.363700E-17
             143.632998           0.247530E-17
             171.200861           0.163440E-17
             204.059896           0.104960E-17
             243.225654           0.656900E-18
             289.908599           0.401500E-18
             345.551527           0.239960E-18
             411.874148           0.140680E-18
             490.926247           0.809700E-19
             585.151025           0.458800E-19
             697.460614           0.256510E-19
             831.326081           0.141690E-19
             990.884703           0.776400E-20
            1181.067834           0.421800E-20
            1407.753318           0.227730E-20
            1677.947150           0.122300E-20
            2000.000000           0.651600E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       20          7         16         923.913650       2     0     6       1     0     6

            Energy [eV]       Cross section [cm**2]
             923.914650           0.208100E-18
             924.914550           0.209900E-18
             925.914450           0.211700E-18
             926.914350           0.213400E-18
             927.914250           0.215000E-18
             928.914150           0.216600E-18
             929.914050           0.218100E-18
             930.913950           0.219500E-18
             931.913850           0.220900E-18
             932.913750           0.222300E-18
             933.913650           0.223600E-18
             972.105077           0.245900E-18
            1011.858302           0.242000E-18
            1053.237194           0.228600E-18
            1096.308232           0.212000E-18
            1141.140616           0.194600E-18
            1187.806374           0.177600E-18
            1236.380479           0.161500E-18
            1286.940971           0.146300E-18
            1339.569083           0.132300E-18
            1394.349366           0.119500E-18
            1451.369831           0.107800E-18
            1510.722090           0.970800E-19
            1572.501497           0.873800E-19
            1636.807308           0.785800E-19
            1703.742839           0.706000E-19
            1773.415629           0.633800E-19
            1845.937615           0.568500E-19
            1921.425312           0.509600E-19
            2000.000000           0.456500E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       21          8         14          64.704815       1     2     5       1     2     4

            Energy [eV]       Cross section [cm**2]
              64.705815           0.211225E-23
              65.705715           0.248203E-22
              66.705615           0.245947E-22
              67.705515           0.243632E-22
              68.705415           0.241235E-22
              69.705315           0.221548E-17
              70.705215           0.219606E-17
              71.705115           0.299140E-17
              72.705015           0.382849E-17
              73.704915           0.379162E-17
              74.704815           0.375331E-17
              88.815695           0.532286E-17
             105.591959           0.418948E-17
             125.537066           0.311924E-17
             149.249574           0.221731E-17
             177.441102           0.151290E-17
             210.957686           0.994995E-18
             250.805167           0.632931E-18
             298.179378           0.390469E-18
             354.502034           0.234364E-18
             421.463392           0.137205E-18
             501.072980           0.786032E-19
             595.719904           0.441884E-19
             708.244543           0.244571E-19
             842.023793           0.133770E-19
            1001.072405           0.724858E-20
            1190.163470           0.390488E-20
            1414.971664           0.209429E-20
            1682.243540           0.112080E-20
            2000.000000           0.598524E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       22          8         15          88.966866       1     2     5       1     1     5

            Energy [eV]       Cross section [cm**2]
              88.967866           0.000000E+00
              89.967766           0.106475E-22
              90.967666           0.106025E-22
              91.967566           0.105572E-22
              92.967466           0.105087E-22
              93.967366           0.409373E-18
              94.967266           0.407552E-18
              95.967166           0.405594E-18
              96.967066           0.403614E-18
              97.966966           0.641681E-18
              98.966866           0.638331E-18
             115.931768           0.836607E-18
             135.804794           0.714689E-18
             159.084454           0.586993E-18
             186.354714           0.467628E-18
             218.299642           0.363336E-18
             255.720570           0.276513E-18
             299.556195           0.206640E-18
             350.906123           0.151976E-18
             411.058456           0.110218E-18
             481.522104           0.789059E-19
             564.064631           0.558529E-19
             660.756600           0.391427E-19
             774.023507           0.271829E-19
             906.706630           0.187172E-19
            1062.134296           0.127998E-19
            1244.205375           0.869315E-20
            1457.487081           0.586428E-20
            1707.329541           0.392706E-20
            2000.000000           0.261430E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       23          8         17        1022.746774       1     2     5       0     2     5

            Energy [eV]       Cross section [cm**2]
            1022.747774           0.988000E-20
            1023.747674           0.153350E-19
            1024.747574           0.155475E-19
            1025.747474           0.157525E-19
            1026.747374           0.159550E-19
            1027.747274           0.519258E-19
            1028.747174           0.526167E-19
            1029.747074           0.532892E-19
            1030.746974           0.539483E-19
            1031.746874           0.545950E-19
            1032.746774           0.552283E-19
            1069.303560           0.704550E-19
            1107.154369           0.758575E-19
            1146.345008           0.761200E-19
            1186.922902           0.737650E-19
            1228.937157           0.700883E-19
            1272.438618           0.657808E-19
            1317.479927           0.612517E-19
            1364.115591           0.567225E-19
            1412.402047           0.523175E-19
            1462.397730           0.481117E-19
            1514.163140           0.441400E-19
            1567.760924           0.404183E-19
            1623.255942           0.369583E-19
            1680.715352           0.337417E-19
            1740.208689           0.307733E-19
            1801.807949           0.280400E-19
            1865.587676           0.255317E-19
            1931.625055           0.232352E-19
            2000.000000           0.211338E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       24          9         15          58.112028       1     1     6       1     1     5

            Energy [eV]       Cross section [cm**2]
              58.113028           0.000000E+00
              59.112928           0.270754E-23
              60.112828           0.268254E-23
              61.112728           0.265504E-23
              62.112628           0.262504E-23
              63.112528           0.259504E-23
              64.112428           0.256504E-23
              65.112328           0.430425E-17
              66.112228           0.485475E-17
              67.112128           0.631703E-17
              68.112028           0.624115E-17
              81.372333           0.718785E-17
              97.214204           0.704538E-17
             116.140230           0.516803E-17
             138.750846           0.361865E-17
             165.763381           0.243500E-17
             198.034818           0.158078E-17
             236.588979           0.993265E-18
             282.649009           0.605848E-18
             337.676178           0.359593E-18
             403.416244           0.208237E-18
             481.954832           0.117965E-18
             575.783606           0.655833E-19
             687.879319           0.359070E-19
             821.798246           0.194230E-19
             981.789012           0.104082E-19
            1172.927380           0.554915E-20
            1401.277283           0.294518E-20
            1674.083201           0.155928E-20
            2000.000000           0.822413E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       25          9         16          96.063759       1     1     6       1     0     6

            Energy [eV]       Cross section [cm**2]
              96.064759           0.122500E-18
              97.064659           0.122325E-18
              98.064559           0.122100E-18
              99.064459           0.121825E-18
             100.064359           0.121525E-18
             101.064259           0.121200E-18
             102.064159           0.120850E-18
             103.064059           0.514750E-18
             104.063959           0.513450E-18
             105.063859           0.511950E-18
             106.063759           0.510375E-18
             123.793159           0.468625E-18
             144.486169           0.408025E-18
             168.638180           0.341300E-18
             196.827391           0.276400E-18
             229.728653           0.218025E-18
             268.129623           0.168000E-18
             312.949620           0.126925E-18
             365.261635           0.941425E-19
             426.318019           0.686850E-19
             497.580463           0.493775E-19
             580.754991           0.350000E-19
             677.832801           0.245075E-19
             791.137939           0.169775E-19
             923.382932           0.116475E-19
            1077.733725           0.791975E-20
            1257.885479           0.533825E-20
            1468.151031           0.357800E-20
            1713.564140           0.237925E-20
            2000.000000           0.157300E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       26          9         18        1018.074804       1     1     6       0     1     6

            Energy [eV]       Cross section [cm**2]
            1018.075804           0.277000E-19
            1019.075704           0.278750E-19
            1020.075604           0.280750E-19
            1021.075504           0.282500E-19
            1022.075404           0.284000E-19
            1023.075304           0.285750E-19
            1024.075204           0.287250E-19
            1025.075104           0.112650E-18
            1026.075004           0.113300E-18
            1027.074904           0.113975E-18
            1028.074804           0.114625E-18
            1064.720265           0.125375E-18
            1102.671943           0.123200E-18
            1141.976399           0.116500E-18
            1182.681852           0.108100E-18
            1224.838240           0.994500E-19
            1268.497282           0.910075E-19
            1313.712539           0.830300E-19
            1360.539483           0.755825E-19
            1409.035560           0.687125E-19
            1459.260268           0.623975E-19
            1511.275222           0.566100E-19
            1565.144236           0.513300E-19
            1620.933397           0.465250E-19
            1678.711149           0.421375E-19
            1738.548373           0.381575E-19
            1800.518479           0.345350E-19
            1864.697494           0.312425E-19
            1931.164154           0.282625E-19
            2000.000000           0.255550E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       27         10         17          79.247667       0     2     6       0     2     5

            Energy [eV]       Cross section [cm**2]
              79.248667           0.553100E-17
              80.248567           0.825200E-17
              81.248467           0.821700E-17
              82.248367           0.817700E-17
              83.248267           0.813300E-17
              84.248167           0.808400E-17
              85.248067           0.803300E-17
              86.247967           0.797900E-17
              87.247867           0.792100E-17
              88.247767           0.786200E-17
              89.247667           0.780000E-17
             105.116841           0.667300E-17
             123.807721           0.535600E-17
             145.822036           0.408300E-17
             171.750727           0.297750E-17
             202.289812           0.208720E-17
             238.259068           0.141180E-17
             280.624036           0.924400E-18
             330.521941           0.587300E-18
             389.292217           0.363400E-18
             458.512467           0.219450E-18
             540.040805           0.129610E-18
             636.065739           0.750900E-19
             749.164916           0.428200E-19
             882.374317           0.240890E-19
            1039.269749           0.134020E-19
            1224.062839           0.740100E-20
            1441.714083           0.406600E-20
            1698.066008           0.222470E-20
            2000.000000           0.121300E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       28         10         18         105.430537       0     2     6       0     1     6

            Energy [eV]       Cross section [cm**2]
             105.431537           0.118300E-17
             106.431437           0.117800E-17
             107.431337           0.117300E-17
             108.431237           0.116700E-17
             109.431137           0.116100E-17
             110.431037           0.115500E-17
             111.430937           0.114900E-17
             112.430837           0.114300E-17
             113.430737           0.113700E-17
             114.430637           0.113000E-17
             115.430537           0.112300E-17
             134.126917           0.988900E-18
             155.851565           0.835800E-18
             181.094972           0.684200E-18
             210.427074           0.545700E-18
             244.510122           0.425700E-18
             284.113629           0.325700E-18
             330.131749           0.245000E-18
             383.603462           0.181300E-18
             445.736033           0.132400E-18
             517.932267           0.953400E-19
             601.822186           0.678900E-19
             699.299824           0.478000E-19
             812.565996           0.333100E-19
             944.177984           0.230200E-19
            1097.107274           0.157800E-19
            1274.806649           0.107500E-19
            1481.288138           0.726600E-20
            1721.213606           0.489500E-20
            2000.000000           0.327700E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       29         11         19          87.488025       2     2     3       2     2     2

            Energy [eV]       Cross section [cm**2]
              87.489025           0.119140E-19
              88.488925           0.426654E-18
              89.488825           0.418778E-18
              90.488725           0.411096E-18
              91.488625           0.911940E-18
              92.488525           0.121832E-17
              93.488425           0.119558E-17
              94.488325           0.117323E-17
              95.488225           0.174683E-17
              96.488125           0.171377E-17
              97.488025           0.234254E-17
             114.289951           0.184747E-17
             133.987666           0.130187E-17
             157.080255           0.892133E-18
             184.152819           0.596463E-18
             215.891303           0.389893E-18
             253.099870           0.249740E-18
             296.721282           0.156997E-18
             347.860784           0.970283E-19
             407.814109           0.590615E-19
             478.100306           0.354559E-19
             560.500232           0.210497E-19
             657.101671           0.123782E-19
             770.352234           0.722803E-20
             903.121375           0.420118E-20
            1058.773093           0.243453E-20
            1241.251170           0.140947E-20
            1455.179091           0.814585E-21
            1705.977193           0.470571E-21
            2000.000000           0.270981E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       30         11         20          96.244360       2     2     3       2     1     3

            Energy [eV]       Cross section [cm**2]
              96.245360           0.958200E-24
              97.245260           0.951600E-24
              98.245160           0.944800E-24
              99.245060           0.938000E-24
             100.244960           0.940751E-24
             101.244860           0.933881E-24
             102.244760           0.927012E-24
             103.244660           0.920144E-24
             104.244560           0.913274E-24
             105.244460           0.906605E-24
             106.244360           0.904609E-19
             123.992846           0.465467E-18
             144.706277           0.580742E-18
             168.879959           0.466685E-18
             197.091936           0.366302E-18
             230.016822           0.281898E-18
             268.441923           0.213361E-18
             313.286070           0.159075E-18
             365.621585           0.117053E-18
             426.699928           0.851066E-19
             497.981618           0.612206E-19
             581.171160           0.435968E-19
             678.257801           0.307627E-19
             791.563099           0.215368E-19
             923.796436           0.149563E-19
            1078.119808           0.103075E-19
            1258.223429           0.704908E-20
            1468.413980           0.479058E-20
            1713.717584           0.322871E-20
            2000.000000           0.216245E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       31         11         22         949.317695       2     2     3       1     2     3

            Energy [eV]       Cross section [cm**2]
             949.318695           0.385200E-25
             950.318595           0.386000E-25
             951.318495           0.386600E-25
             952.318395           0.387400E-25
             953.318295           0.692640E-25
             954.318195           0.693870E-25
             955.318095           0.695050E-25
             956.317995           0.696170E-25
             957.317895           0.697290E-25
             958.317795           0.698190E-25
             959.317695           0.221035E-19
             997.138497           0.169569E-18
            1036.450373           0.163979E-18
            1077.312107           0.154113E-18
            1119.784802           0.142700E-18
            1163.931970           0.131079E-18
            1209.819627           0.119795E-18
            1257.516390           0.109120E-18
            1307.093584           0.991500E-19
            1358.625342           0.899311E-19
            1412.188725           0.814427E-19
            1467.863827           0.736750E-19
            1525.733902           0.665754E-19
            1585.885488           0.601125E-19
            1648.408531           0.542424E-19
            1713.396525           0.489138E-19
            1780.946652           0.440857E-19
            1851.159920           0.397039E-19
            1924.141326           0.357378E-19
            2000.000000           0.321431E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       32         12         20          63.301195       2     1     4       2     1     3

            Energy [eV]       Cross section [cm**2]
              63.302195           0.696000E-26
              64.302095           0.340933E-25
              65.301995           0.335600E-25
              66.301895           0.330433E-25
              67.301795           0.546127E-25
              68.301695           0.537507E-25
              69.301595           0.528960E-25
              70.301495           0.520493E-25
              71.301395           0.512180E-25
              72.301295           0.503940E-25
              73.301195           0.389885E-24
              87.233990           0.123616E-17
             103.815074           0.286364E-17
             123.547824           0.200232E-17
             147.031295           0.133775E-17
             174.978409           0.869442E-18
             208.237597           0.551302E-18
             247.818557           0.341738E-18
             294.922906           0.207439E-18
             350.980660           0.123510E-18
             417.693644           0.722525E-19
             497.087163           0.416108E-19
             591.571481           0.236408E-19
             704.014996           0.132850E-19
             837.831319           0.740309E-20
             997.082908           0.410166E-20
            1186.604396           0.226220E-20
            1412.149361           0.124401E-20
            1680.565001           0.681628E-21
            2000.000000           0.372368E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       33         12         21         105.632475       2     1     4       2     0     4

            Energy [eV]       Cross section [cm**2]
             105.633475           0.000000E+00
             106.633375           0.761440E-19
             107.633275           0.756253E-19
             108.633175           0.751200E-19
             109.633075           0.746166E-19
             110.632975           0.741173E-19
             111.632875           0.736037E-19
             112.632775           0.730781E-19
             113.632675           0.725644E-19
             114.632575           0.720321E-19
             115.632475           0.715676E-19
             134.349203           0.317800E-18
             156.095494           0.264603E-18
             181.361725           0.214264E-18
             210.717649           0.169621E-18
             244.825237           0.131705E-18
             284.453614           0.100557E-18
             330.496396           0.756234E-19
             383.991844           0.561208E-19
             446.146276           0.411505E-19
             518.361270           0.298318E-19
             602.265266           0.214223E-19
             699.750294           0.152337E-19
             813.014632           0.107440E-19
             944.612382           0.752038E-20
            1097.511063           0.522569E-20
            1275.158525           0.360570E-20
            1481.560706           0.247350E-20
            1721.371956           0.168237E-20
            2000.000000           0.113863E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       34         12         23         935.859852       2     1     4       1     1     4

            Energy [eV]       Cross section [cm**2]
             935.860852           0.000000E+00
             936.860752           0.788518E-26
             937.860652           0.790119E-26
             938.860552           0.791519E-26
             939.860452           0.436032E-25
             940.860352           0.436905E-25
             941.860252           0.437766E-25
             942.860152           0.438539E-25
             943.860052           0.439266E-25
             944.859952           0.439966E-25
             945.859852           0.917479E-25
             983.881399           0.168703E-18
            1023.431331           0.165081E-18
            1064.571085           0.155736E-18
            1107.364570           0.144389E-18
            1151.878262           0.132584E-18
            1198.181309           0.121050E-18
            1246.345639           0.110118E-18
            1296.446073           0.999157E-19
            1348.560438           0.904772E-19
            1402.769688           0.818039E-19
            1459.158035           0.738751E-19
            1517.813073           0.666391E-19
            1578.825918           0.600667E-19
            1642.291349           0.540966E-19
            1708.307955           0.486920E-19
            1776.978288           0.437943E-19
            1848.409021           0.393664E-19
            1922.711118           0.353629E-19
            2000.000000           0.317468E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       35         13         21          85.483267       2     0     5       2     0     4

            Energy [eV]       Cross section [cm**2]
              85.484267           0.390333E-18
              86.484167           0.275040E-17
              87.484067           0.269387E-17
              88.483967           0.263907E-17
              89.483867           0.345823E-17
              90.483767           0.468067E-17
              91.483667           0.458353E-17
              92.483567           0.449030E-17
              93.483467           0.439800E-17
              94.483367           0.430807E-17
              95.483267           0.452867E-17
             112.062161           0.325703E-17
             131.519672           0.228165E-17
             154.355617           0.156174E-17
             181.156600           0.104725E-17
             212.611075           0.688887E-18
             249.527035           0.445183E-18
             292.852765           0.282881E-18
             343.701202           0.176959E-18
             403.378524           0.109070E-18
             473.417704           0.662643E-19
             555.617885           0.397794E-19
             652.090600           0.235845E-19
             765.314007           0.138415E-19
             898.196553           0.805340E-20
            1054.151683           0.464983E-20
            1237.185521           0.266891E-20
            1451.999782           0.152117E-20
            1704.112544           0.863297E-21
            2000.000000           0.486583E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       36         13         24         956.423237       2     0     5       1     0     5

            Energy [eV]       Cross section [cm**2]
             956.424237           0.000000E+00
             957.424137           0.139570E-18
             958.424037           0.139960E-18
             959.423937           0.140347E-18
             960.423837           0.140623E-18
             961.423737           0.141000E-18
             962.423637           0.188320E-18
             963.423537           0.188710E-18
             964.423437           0.189137E-18
             965.423337           0.189513E-18
             966.423237           0.189877E-18
            1004.134093           0.193580E-18
            1043.316466           0.186720E-18
            1084.027777           0.175700E-18
            1126.327687           0.163080E-18
            1170.278183           0.150187E-18
            1215.943675           0.137607E-18
            1263.391082           0.125650E-18
            1312.689937           0.114447E-18
            1363.912486           0.104030E-18
            1417.133792           0.944067E-19
            1472.431851           0.855700E-19
            1529.887697           0.774660E-19
            1589.585532           0.700620E-19
            1651.612840           0.633153E-19
            1716.060518           0.571693E-19
            1783.023013           0.516007E-19
            1852.598455           0.465320E-19
            1924.888805           0.419380E-19
            2000.000000           0.377807E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       37         14         22          83.314485       1     2     4       1     2     3

            Energy [eV]       Cross section [cm**2]
              83.315485           0.275867E-25
              84.315385           0.272267E-25
              85.315285           0.268667E-25
              86.315185           0.265133E-25
              87.315085           0.261600E-25
              88.314985           0.258133E-25
              89.314885           0.145539E-23
              90.314785           0.534931E-23
              91.314685           0.527338E-23
              92.314585           0.519967E-23
              93.314485           0.551080E-22
             109.649323           0.313620E-17
             128.843599           0.232971E-17
             151.397861           0.166205E-17
             177.900279           0.114646E-17
             209.041985           0.767925E-18
             245.635092           0.501018E-18
             288.633877           0.319106E-18
             339.159662           0.198848E-18
             398.530060           0.121470E-18
             468.293334           0.728342E-19
             550.268772           0.429789E-19
             646.594131           0.249906E-19
             759.781385           0.143656E-19
             892.782236           0.817941E-20
            1049.065081           0.462242E-20
            1232.705468           0.259778E-20
            1448.492375           0.145562E-20
            1702.053099           0.813669E-21
            2000.000000           0.453988E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       38         14         23         102.799808       1     2     4       1     1     4

            Energy [eV]       Cross section [cm**2]
             102.800808           0.000000E+00
             103.800708           0.448600E-24
             104.800608           0.445467E-24
             105.800508           0.442333E-24
             106.800408           0.439133E-24
             107.800308           0.436000E-24
             108.800208           0.599663E-24
             109.800108           0.349203E-23
             110.800008           0.346583E-23
             111.799908           0.343962E-23
             112.799808           0.341355E-23
             131.229221           0.519557E-18
             152.669661           0.576897E-18
             177.613075           0.463679E-18
             206.631784           0.364408E-18
             240.391615           0.281086E-18
             279.667183           0.213306E-18
             325.359655           0.159567E-18
             378.517437           0.117847E-18
             440.360222           0.860257E-19
             512.306980           0.621281E-19
             596.008515           0.444622E-19
             693.385341           0.315280E-19
             806.671749           0.221879E-19
             938.467071           0.155079E-19
            1091.795324           0.107648E-19
            1270.174593           0.742406E-20
            1477.697753           0.508584E-20
            1719.126379           0.346746E-20
            2000.000000           0.234577E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       39         14         25        1053.487127       1     2     4       0     2     4

            Energy [eV]       Cross section [cm**2]
            1053.488127           0.000000E+00
            1054.488027           0.477860E-24
            1055.487927           0.480920E-24
            1056.487827           0.483907E-24
            1057.487727           0.486747E-24
            1058.487627           0.489587E-24
            1059.487527           0.118286E-19
            1060.487427           0.119212E-19
            1061.487327           0.119947E-19
            1062.487227           0.120673E-19
            1063.487127           0.122486E-19
            1099.433488           0.574814E-19
            1136.594854           0.600322E-19
            1175.012291           0.596686E-19
            1214.728256           0.577140E-19
            1255.786638           0.549191E-19
            1298.232814           0.517016E-19
            1342.113689           0.483256E-19
            1387.477759           0.449337E-19
            1434.375156           0.416254E-19
            1482.857706           0.384557E-19
            1532.978990           0.354495E-19
            1584.794396           0.326179E-19
            1638.361187           0.299582E-19
            1693.738561           0.274788E-19
            1750.987715           0.251764E-19
            1810.171918           0.230603E-19
            1871.356575           0.211046E-19
            1934.609302           0.192850E-19
            2000.000000           0.176092E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       40         15         23          74.386388       1     1     5       1     1     4

            Energy [eV]       Cross section [cm**2]
              74.387388           0.000000E+00
              75.387288           0.427042E-24
              76.387188           0.421043E-24
              77.387088           0.414946E-24
              78.386988           0.408999E-24
              79.386888           0.403270E-24
              80.386788           0.397391E-24
              81.386688           0.391697E-24
              82.386588           0.385887E-24
              83.386488           0.115010E-23
              84.386388           0.113281E-23
              99.684598           0.268409E-17
             117.756184           0.358864E-17
             139.103926           0.251823E-17
             164.321749           0.171023E-17
             194.111253           0.112923E-17
             229.301225           0.727045E-18
             270.870705           0.457434E-18
             319.976219           0.281720E-18
             377.983955           0.170094E-18
             446.507777           0.100868E-18
             527.454122           0.588181E-19
             623.075040           0.338190E-19
             736.030849           0.192078E-19
             869.464151           0.108013E-19
            1027.087262           0.602918E-20
            1213.285497           0.334711E-20
            1433.239172           0.185042E-20
            1693.067732           0.102145E-20
            2000.000000           0.562394E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       41         15         24         115.098980       1     1     5       1     0     5

            Energy [eV]       Cross section [cm**2]
             115.099980           0.000000E+00
             116.099880           0.844483E-19
             117.099780           0.839117E-19
             118.099680           0.833667E-19
             119.099580           0.828300E-19
             120.099480           0.822667E-19
             121.099380           0.945642E-19
             122.099280           0.939300E-19
             123.099180           0.933067E-19
             124.099080           0.105803E-18
             125.098980           0.105078E-18
             144.747280           0.335748E-18
             167.481583           0.280741E-18
             193.786581           0.228616E-18
             224.223095           0.182032E-18
             259.440030           0.142160E-18
             300.188209           0.109127E-18
             347.336380           0.824823E-19
             401.889738           0.614778E-19
             465.011358           0.452246E-19
             538.046987           0.328720E-19
             622.553742           0.236315E-19
             720.333298           0.168239E-19
             833.470311           0.118565E-19
             964.376853           0.828958E-20
            1115.843843           0.575214E-20
            1291.100547           0.396538E-20
            1493.883425           0.271803E-20
            1728.515794           0.184860E-20
            2000.000000           0.125311E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       42         15         26        1045.978399       1     1     5       0     1     5

            Energy [eV]       Cross section [cm**2]
            1045.979399           0.000000E+00
            1046.979299           0.593483E-21
            1047.979199           0.594333E-21
            1048.979099           0.595267E-21
            1049.978999           0.596017E-21
            1050.978899           0.596767E-21
            1051.978799           0.597433E-21
            1052.978699           0.598083E-21
            1053.978599           0.598733E-21
            1054.978499           0.243636E-19
            1055.978399           0.244015E-19
            1092.078147           0.893437E-19
            1129.412003           0.862823E-19
            1168.022156           0.812572E-19
            1207.952239           0.755421E-19
            1249.247374           0.697225E-19
            1291.954228           0.640656E-19
            1336.121061           0.586978E-19
            1381.797784           0.536688E-19
            1429.036015           0.490033E-19
            1477.889134           0.447021E-19
            1528.412350           0.407492E-19
            1580.662756           0.371180E-19
            1634.699398           0.337874E-19
            1690.583340           0.307292E-19
            1748.377734           0.279470E-19
            1808.147891           0.254177E-19
            1869.961355           0.231095E-19
            1933.887977           0.209944E-19
            2000.000000           0.190603E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       43         16         24          93.792822       1     0     6       1     0     5

            Energy [eV]       Cross section [cm**2]
              93.793822           0.350900E-17
              94.793722           0.556280E-17
              95.793622           0.547090E-17
              96.793522           0.538000E-17
              97.793422           0.529040E-17
              98.793322           0.520180E-17
              99.793222           0.708240E-17
             100.793122           0.696410E-17
             101.793022           0.684690E-17
             102.792922           0.673180E-17
             103.792822           0.661990E-17
             121.280694           0.495440E-17
             141.715066           0.359520E-17
             165.592390           0.254110E-17
             193.492763           0.175470E-17
             226.094021           0.118582E-17
             264.188208           0.785510E-18
             308.700818           0.510890E-18
             360.713280           0.326450E-18
             421.489231           0.205060E-18
             492.505216           0.126839E-18
             575.486560           0.773180E-19
             672.449286           0.465110E-19
             785.749093           0.276310E-19
             918.138586           0.162350E-19
            1072.834153           0.945130E-20
            1253.594107           0.545840E-20
            1464.809990           0.312620E-20
            1711.613268           0.178220E-20
            2000.000000           0.100817E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       44         16         27        1056.964180       1     0     6       0     0     6

            Energy [eV]       Cross section [cm**2]
            1056.965180           0.105400E-18
            1057.965080           0.105600E-18
            1058.964980           0.105900E-18
            1059.964880           0.106100E-18
            1060.964780           0.106300E-18
            1061.964680           0.106600E-18
            1062.964580           0.106800E-18
            1063.964480           0.106900E-18
            1064.964380           0.107100E-18
            1065.964280           0.107300E-18
            1066.964180           0.107500E-18
            1102.838587           0.109000E-18
            1139.919195           0.105700E-18
            1178.246559           0.100200E-18
            1217.862600           0.938900E-19
            1258.810646           0.873300E-19
            1301.135483           0.808400E-19
            1344.883403           0.746000E-19
            1390.102254           0.686800E-19
            1436.841493           0.631300E-19
            1485.152239           0.579500E-19
            1535.087332           0.531400E-19
            1586.701387           0.486800E-19
            1640.050855           0.445500E-19
            1695.194085           0.407400E-19
            1752.191389           0.372300E-19
            1811.105107           0.340200E-19
            1871.999674           0.310700E-19
            1934.941691           0.283700E-19
            2000.000000           0.258700E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       45         17         25         107.679434       0     2     5       0     2     4

            Energy [eV]       Cross section [cm**2]
             107.680434           0.339667E-18
             108.680334           0.252320E-17
             109.680234           0.249353E-17
             110.680134           0.246453E-17
             111.680034           0.243497E-17
             112.679934           0.438177E-17
             113.679834           0.432893E-17
             114.679734           0.427750E-17
             115.679634           0.422550E-17
             116.679534           0.417390E-17
             117.679434           0.412273E-17
             136.601275           0.346547E-17
             158.565584           0.261197E-17
             184.061566           0.190181E-17
             213.657082           0.134399E-17
             248.011303           0.924913E-18
             287.889386           0.621410E-18
             334.179522           0.408457E-18
             387.912714           0.263143E-18
             450.285740           0.166375E-18
             522.687813           0.103408E-18
             606.731516           0.633160E-19
             704.288723           0.382203E-19
             817.532289           0.228170E-19
             948.984447           0.134739E-19
            1101.572980           0.789500E-20
            1278.696437           0.459810E-20
            1484.299822           0.266645E-20
            1722.962461           0.154256E-20
            2000.000000           0.888780E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       46         17         26         128.584127       0     2     5       0     1     5

            Energy [eV]       Cross section [cm**2]
             128.585127           0.000000E+00
             129.585027           0.668967E-18
             130.584927           0.663733E-18
             131.584827           0.658533E-18
             132.584727           0.653267E-18
             133.584627           0.648067E-18
             134.584527           0.642933E-18
             135.584427           0.637767E-18
             136.584327           0.632673E-18
             137.584227           0.627580E-18
             138.584127           0.622560E-18
             159.488785           0.741407E-18
             183.546796           0.607800E-18
             211.233826           0.487973E-18
             243.097293           0.384780E-18
             279.767190           0.298667E-18
             321.968541           0.228537E-18
             370.535734           0.172643E-18
             426.429023           0.128863E-18
             490.753509           0.950933E-19
             564.780992           0.694473E-19
             649.975116           0.502693E-19
             748.020308           0.360267E-19
             860.855080           0.256417E-19
             990.710361           0.181007E-19
            1140.153600           0.126930E-19
            1312.139535           0.885133E-20
            1510.068608           0.613873E-20
            1737.854199           0.423367E-20
            2000.000000           0.290990E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       47         18         26         102.661196       0     1     6       0     1     5

            Energy [eV]       Cross section [cm**2]
             102.662196           0.326200E-17
             103.662096           0.522450E-17
             104.661996           0.516090E-17
             105.661896           0.509630E-17
             106.661796           0.503280E-17
             107.661696           0.497130E-17
             108.661596           0.490780E-17
             109.661496           0.484640E-17
             110.661396           0.478400E-17
             111.661296           0.472270E-17
             112.661196           0.466350E-17
             131.076445           0.532160E-17
             152.501793           0.400610E-17
             177.429263           0.291770E-17
             206.431299           0.206490E-17
             240.173917           0.142466E-17
             279.431999           0.960280E-18
             325.107085           0.633450E-18
             378.248079           0.409610E-18
             440.075335           0.260060E-18
             512.008682           0.162160E-18
             595.700030           0.995490E-19
             693.071305           0.602130E-19
             806.358587           0.359670E-19
             938.163456           0.212250E-19
            1091.512739           0.124093E-19
            1269.928019           0.720020E-20
            1477.506507           0.415230E-20
            1719.015129           0.238430E-20
            2000.000000           0.136125E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       48         18         27         134.953134       0     1     6       0     0     6

            Energy [eV]       Cross section [cm**2]
             134.954134           0.540800E-18
             135.954034           0.536900E-18
             136.953934           0.533000E-18
             137.953834           0.529100E-18
             138.953734           0.525200E-18
             139.953634           0.521300E-18
             140.953534           0.517400E-18
             141.953434           0.513500E-18
             142.953334           0.509700E-18
             143.953234           0.505800E-18
             144.953134           0.502000E-18
             166.424481           0.425000E-18
             191.076294           0.350800E-18
             219.379685           0.283500E-18
             251.875548           0.224900E-18
             289.184897           0.175500E-18
             332.020735           0.135000E-18
             381.201679           0.102400E-18
             437.667607           0.767700E-19
             502.497614           0.568600E-19
             576.930638           0.416600E-19
             662.389138           0.302400E-19
             760.506274           0.217300E-19
             873.157122           0.155000E-19
            1002.494502           0.109700E-19
            1150.990128           0.770500E-20
            1321.481836           0.538200E-20
            1517.227820           0.374100E-20
            1741.968897           0.259000E-20
            2000.000000           0.178200E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       49         19         28         115.967666       2     2     2       2     2     1

            Energy [eV]       Cross section [cm**2]
             115.968666           0.384867E-19
             116.968566           0.118393E-18
             117.968466           0.116320E-18
             118.968366           0.114260E-18
             119.968266           0.112213E-18
             120.968166           0.110247E-18
             121.968066           0.207967E-18
             122.967966           0.408293E-18
             123.967866           0.400967E-18
             124.967766           0.393787E-18
             125.967666           0.442153E-18
             145.699329           0.865073E-18
             168.521774           0.597657E-18
             194.919142           0.405793E-18
             225.451412           0.271270E-18
             260.766278           0.178744E-18
             301.612890           0.116214E-18
             348.857743           0.746467E-19
             403.503063           0.474120E-19
             466.708064           0.298043E-19
             539.813541           0.185725E-19
             624.370310           0.114861E-19
             722.172110           0.705660E-20
             835.293653           0.431697E-20
             966.134633           0.263127E-20
            1117.470635           0.159947E-20
            1292.512014           0.970933E-21
            1494.971996           0.588827E-21
            1729.145451           0.356747E-21
            2000.000000           0.215469E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       50         19         29         125.819662       2     2     2       2     1     2

            Energy [eV]       Cross section [cm**2]
             125.820662           0.888000E-24
             126.820562           0.880000E-24
             127.820462           0.872667E-24
             128.820362           0.865333E-24
             129.820262           0.857333E-24
             130.820162           0.850000E-24
             131.820062           0.842667E-24
             132.819962           0.140920E-22
             133.819862           0.139650E-22
             134.819762           0.138390E-22
             135.819662           0.116637E-19
             156.473167           0.444960E-18
             180.267362           0.484205E-18
             207.679836           0.382364E-18
             239.260805           0.297573E-18
             275.644156           0.228708E-18
             317.560165           0.173739E-18
             365.850158           0.130635E-18
             421.483402           0.973087E-19
             485.576550           0.718467E-19
             559.416065           0.526074E-19
             644.484035           0.382497E-19
             742.487920           0.276063E-19
             855.394831           0.197970E-19
             985.471004           0.140976E-19
            1135.327296           0.998508E-20
            1307.971583           0.703058E-20
            1506.869136           0.491827E-20
            1736.012175           0.341716E-20
            2000.000000           0.236093E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       51         19         31         990.945410       2     2     2       1     2     2

            Energy [eV]       Cross section [cm**2]
             990.946410           0.342333E-25
             991.946310           0.342067E-25
             992.946210           0.341800E-25
             993.946110           0.341533E-25
             994.946010           0.341267E-25
             995.945910           0.340933E-25
             996.945810           0.340600E-25
             997.945710           0.392167E-24
             998.945610           0.391867E-24
             999.945510           0.433487E-23
            1000.945410           0.433120E-23
            1038.083951           0.176384E-18
            1076.600460           0.165403E-18
            1116.546066           0.153339E-18
            1157.973791           0.141204E-18
            1200.938629           0.129498E-18
            1245.497611           0.118440E-18
            1291.709885           0.108117E-18
            1339.636795           0.985532E-19
            1389.341959           0.897387E-19
            1440.891357           0.816346E-19
            1494.353416           0.741903E-19
            1549.799102           0.673565E-19
            1607.302016           0.611209E-19
            1666.938486           0.554488E-19
            1728.787677           0.502894E-19
            1792.931686           0.455688E-19
            1859.455661           0.412581E-19
            1928.447905           0.373368E-19
            2000.000000           0.338046E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       52         20         29          97.272351       2     1     3       2     1     2

            Energy [eV]       Cross section [cm**2]
              97.273351           0.659775E-24
              98.273251           0.467767E-23
              99.273151           0.459787E-23
             100.273051           0.452055E-23
             101.272951           0.195112E-19
             102.272851           0.191753E-19
             103.272751           0.188414E-19
             104.272651           0.185181E-19
             105.272551           0.182045E-19
             106.272451           0.178932E-19
             107.272351           0.175849E-19
             125.129134           0.948516E-18
             145.958396           0.114105E-17
             170.254941           0.770888E-18
             198.595940           0.512215E-18
             231.654642           0.335129E-18
             270.216366           0.216172E-18
             315.197157           0.137555E-18
             367.665546           0.864360E-19
             428.867934           0.536872E-19
             500.258202           0.329936E-19
             583.532245           0.200730E-19
             680.668263           0.121187E-19
             793.973749           0.726101E-20
             926.140307           0.432708E-20
            1080.307591           0.256832E-20
            1260.137888           0.151899E-20
            1469.903120           0.895634E-21
            1714.586317           0.527075E-21
            2000.000000           0.308824E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       53         20         30         125.164135       2     1     3       2     0     3

            Energy [eV]       Cross section [cm**2]
             125.165135           0.762750E-23
             126.165035           0.756750E-23
             127.164935           0.751500E-23
             128.164835           0.745200E-23
             129.164735           0.302399E-19
             130.164635           0.299998E-19
             131.164535           0.297598E-19
             132.164435           0.295298E-19
             133.164335           0.292896E-19
             134.164235           0.290570E-19
             135.164135           0.288169E-19
             155.757614           0.291922E-18
             179.488696           0.237410E-18
             206.835424           0.189481E-18
             238.348673           0.148806E-18
             274.663250           0.115203E-18
             316.510682           0.880644E-19
             364.733949           0.665413E-19
             420.304468           0.497629E-19
             484.341657           0.368566E-19
             558.135493           0.270479E-19
             643.172487           0.196936E-19
             741.165636           0.142280E-19
             854.088929           0.102081E-19
             984.217108           0.727139E-20
            1134.171492           0.515082E-20
            1306.972784           0.362608E-20
            1506.101917           0.253641E-20
            1735.570175           0.176233E-20
            2000.000000           0.121758E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       54         20         32         962.480604       2     1     3       1     1     3

            Energy [eV]       Cross section [cm**2]
             962.481604           0.000000E+00
             963.481504           0.000000E+00
             964.481404           0.000000E+00
             965.481304           0.000000E+00
             966.481204           0.153625E-29
             967.481104           0.153750E-29
             968.481004           0.153750E-29
             969.480904           0.153750E-29
             970.480804           0.153750E-29
             971.480704           0.153625E-29
             972.480604           0.153625E-29
            1010.095594           0.158781E-18
            1049.165511           0.154388E-18
            1089.746630           0.145476E-18
            1131.897403           0.135167E-18
            1175.678543           0.124555E-18
            1221.153113           0.114177E-18
            1268.386613           0.104304E-18
            1317.447078           0.950391E-19
            1368.405173           0.864254E-19
            1421.334299           0.784735E-19
            1476.310692           0.711525E-19
            1533.413541           0.644467E-19
            1592.725094           0.583330E-19
            1654.330785           0.527705E-19
            1718.319349           0.476975E-19
            1784.782953           0.430684E-19
            1853.817331           0.388548E-19
            1925.521919           0.350408E-19
            2000.000000           0.316025E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       55         21         30         102.907611       2     0     4       2     0     3

            Energy [eV]       Cross section [cm**2]
             102.908611           0.524933E-25
             103.908511           0.515200E-25
             104.908411           0.505800E-25
             105.908311           0.496600E-25
             106.908211           0.487600E-25
             107.908111           0.478733E-25
             108.908011           0.142037E-22
             109.907911           0.595495E-22
             110.907811           0.584287E-22
             111.907711           0.573345E-22
             112.907611           0.419596E-18
             131.348033           0.188163E-17
             152.800203           0.129472E-17
             177.756008           0.877100E-18
             206.787672           0.585760E-18
             240.560879           0.385984E-18
             279.850030           0.251144E-18
             325.556009           0.161433E-18
             378.726829           0.102583E-18
             440.581674           0.644614E-19
             512.538844           0.400685E-19
             596.248284           0.246622E-19
             693.629409           0.150387E-19
             806.915124           0.909460E-20
             938.703014           0.545485E-20
            1092.014912           0.325026E-20
            1270.366186           0.192506E-20
            1477.846346           0.113367E-20
            1719.212812           0.664902E-21
            2000.000000           0.387282E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       56         21         33         983.461265       2     0     4       1     0     4

            Energy [eV]       Cross section [cm**2]
             983.462265           0.000000E+00
             984.462165           0.308133E-25
             985.462065           0.308267E-25
             986.461965           0.308400E-25
             987.461865           0.308467E-25
             988.461765           0.308533E-25
             989.461665           0.211360E-24
             990.461565           0.262033E-24
             991.461465           0.262107E-24
             992.461365           0.334087E-23
             993.461265           0.681680E-19
            1030.729185           0.159961E-18
            1069.395144           0.153252E-18
            1109.511587           0.144115E-18
            1151.132927           0.134058E-18
            1194.315618           0.123873E-18
            1239.118229           0.113922E-18
            1285.601530           0.104429E-18
            1333.828569           0.955023E-19
            1383.864759           0.871784E-19
            1435.777967           0.794599E-19
            1489.638605           0.723242E-19
            1545.519730           0.657407E-19
            1603.497134           0.596959E-19
            1663.649457           0.541859E-19
            1726.058287           0.491572E-19
            1790.808272           0.445543E-19
            1857.987237           0.403297E-19
            1927.686301           0.364860E-19
            2000.000000           0.330140E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       57         22         31         120.414811       1     2     3       1     2     2

            Energy [eV]       Cross section [cm**2]
             120.415811           0.110250E-24
             121.415711           0.501870E-24
             122.415611           0.494370E-24
             123.415511           0.487035E-24
             124.415411           0.479850E-24
             125.415311           0.400223E-21
             126.415211           0.191263E-18
             127.415111           0.188337E-18
             128.415011           0.255250E-18
             129.414911           0.296682E-18
             130.414811           0.563078E-18
             150.567882           0.140838E-17
             173.835218           0.100090E-17
             200.698068           0.696130E-18
             231.712049           0.474940E-18
             267.518637           0.318460E-18
             308.858436           0.210126E-18
             356.586497           0.136602E-18
             411.690000           0.875864E-19
             475.308678           0.554493E-19
             548.758385           0.346966E-19
             633.558314           0.214743E-19
             731.462421           0.131712E-19
             844.495704           0.801502E-20
             974.996080           0.484647E-20
            1125.662750           0.291367E-20
            1299.612022           0.174610E-20
            1500.441768           0.104347E-20
            1732.305844           0.621928E-21
            2000.000000           0.370068E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       58         22         32         120.497316       1     2     3       1     1     3

            Energy [eV]       Cross section [cm**2]
             120.498316           0.000000E+00
             121.498216           0.000000E+00
             122.498116           0.000000E+00
             123.498016           0.000000E+00
             124.497916           0.000000E+00
             125.497816           0.667375E-26
             126.497716           0.317997E-24
             127.497616           0.315570E-24
             128.497516           0.313019E-24
             129.497416           0.310592E-24
             130.497316           0.330800E-24
             150.658122           0.297705E-18
             173.933613           0.527855E-18
             200.804984           0.418211E-18
             231.827769           0.326108E-18
             267.643331           0.250762E-18
             308.992113           0.190472E-18
             356.728957           0.143066E-18
             411.840766           0.106380E-18
             475.466916           0.783664E-19
             548.922803           0.572274E-19
             633.727045           0.414781E-19
             731.632873           0.298410E-19
             844.664380           0.213223E-19
             975.158362           0.151433E-19
            1125.812635           0.106968E-19
            1299.741805           0.750922E-20
            1500.541659           0.524242E-20
            1732.363506           0.364180E-20
            2000.000000           0.251507E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       59         22         34        1090.654524       1     2     3       0     2     3

            Energy [eV]       Cross section [cm**2]
            1090.655524           0.343950E-27
            1091.655424           0.345000E-27
            1092.655324           0.346050E-27
            1093.655224           0.347100E-27
            1094.655124           0.348075E-27
            1095.655024           0.137855E-26
            1096.654924           0.263213E-23
            1097.654824           0.264064E-23
            1098.654724           0.677327E-23
            1099.654624           0.556279E-20
            1100.654524           0.557933E-20
            1135.801788           0.553125E-19
            1172.071411           0.563061E-19
            1209.499234           0.554241E-19
            1248.122242           0.534699E-19
            1287.978600           0.509224E-19
            1329.107695           0.480710E-19
            1371.550166           0.451003E-19
            1415.347956           0.421240E-19
            1460.544343           0.392184E-19
            1507.183988           0.364071E-19
            1555.312981           0.337153E-19
            1604.978879           0.311817E-19
            1656.230761           0.288028E-19
            1709.119272           0.265534E-19
            1763.696675           0.244624E-19
            1820.016901           0.225299E-19
            1878.135605           0.207144E-19
            1938.110216           0.190304E-19
            2000.000000           0.174903E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       60         23         32          91.413719       1     1     4       1     1     3

            Energy [eV]       Cross section [cm**2]
              91.414719           0.513500E-28
              92.414619           0.506500E-28
              93.414519           0.499300E-28
              94.414419           0.492250E-28
              95.414319           0.127302E-25
              96.414219           0.125428E-25
              97.414119           0.123653E-25
              98.414019           0.124373E-25
              99.413919           0.122571E-25
             100.413819           0.211825E-25
             101.413719           0.208773E-25
             118.645451           0.810462E-19
             138.805117           0.174672E-17
             162.390216           0.149803E-17
             189.982782           0.100090E-17
             222.263745           0.655830E-18
             260.029733           0.422164E-18
             304.212737           0.267303E-18
             355.903105           0.166639E-18
             416.376453           0.102388E-18
             487.125141           0.620652E-19
             569.895107           0.371459E-19
             666.728947           0.219933E-19
             780.016330           0.128897E-19
             912.552960           0.749943E-20
            1067.609579           0.433474E-20
            1249.012674           0.249339E-20
            1461.238912           0.142954E-20
            1709.525614           0.816784E-21
            2000.000000           0.465652E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       61         23         33         134.650904       1     1     4       1     0     4

            Energy [eV]       Cross section [cm**2]
             134.651904           0.000000E+00
             135.651804           0.743573E-23
             136.651704           0.737873E-23
             137.651604           0.732285E-23
             138.651504           0.401373E-19
             139.651404           0.449994E-19
             140.651304           0.446510E-19
             141.651204           0.443268E-19
             142.651104           0.440909E-19
             143.651004           0.648029E-19
             144.650904           0.643182E-19
             166.095727           0.291416E-18
             190.719793           0.238053E-18
             218.994433           0.190896E-18
             251.460852           0.150626E-18
             288.740490           0.117135E-18
             331.546919           0.898966E-19
             380.699498           0.681570E-19
             437.139058           0.511047E-19
             501.945910           0.379173E-19
             576.360524           0.278680E-19
             661.807272           0.202940E-19
             759.921694           0.146486E-19
             872.581800           0.105020E-19
            1001.944020           0.746674E-20
            1150.484482           0.527885E-20
            1321.046403           0.371016E-20
            1516.894513           0.259170E-20
            1741.777548           0.180117E-20
            2000.000000           0.124517E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       62         23         35        1076.546462       1     1     4       0     1     4

            Energy [eV]       Cross section [cm**2]
            1076.547462           0.000000E+00
            1077.547362           0.108315E-25
            1078.547262           0.127148E-25
            1079.547162           0.127077E-25
            1080.547062           0.102269E-21
            1081.546962           0.139299E-21
            1082.546862           0.139248E-21
            1083.546762           0.139288E-21
            1084.546662           0.139242E-21
            1085.546562           0.139463E-21
            1086.546462           0.139388E-21
            1122.004779           0.785466E-19
            1158.620242           0.750388E-19
            1196.430613           0.705258E-19
            1235.474886           0.656667E-19
            1275.793328           0.607937E-19
            1317.427521           0.560783E-19
            1360.420402           0.515982E-19
            1404.816312           0.473982E-19
            1450.661036           0.434814E-19
            1498.001855           0.398367E-19
            1546.887593           0.364669E-19
            1597.368666           0.333746E-19
            1649.497137           0.305292E-19
            1703.326766           0.278933E-19
            1758.913069           0.254837E-19
            1816.313374           0.232868E-19
            1875.586879           0.212574E-19
            1936.794712           0.193953E-19
            2000.000000           0.177094E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       63         24         33         117.211502       1     0     5       1     0     4

            Energy [eV]       Cross section [cm**2]
             117.212502           0.964250E-24
             118.212402           0.136085E-22
             119.212302           0.133907E-22
             120.212202           0.131757E-22
             121.212102           0.129660E-22
             122.212002           0.265263E-18
             123.211902           0.121102E-17
             124.211802           0.119089E-17
             125.211702           0.162628E-17
             126.211602           0.206914E-17
             127.211502           0.203512E-17
             147.061928           0.251076E-17
             170.009868           0.178249E-17
             196.538666           0.124358E-17
             227.207089           0.853893E-18
             262.661096           0.577722E-18
             303.647442           0.385498E-18
             351.029408           0.253799E-18
             405.804984           0.164981E-18
             469.127888           0.105941E-18
             542.331869           0.672397E-19
             626.958796           0.421807E-19
             724.791137           0.261924E-19
             837.889501           0.161047E-19
             968.636039           0.981517E-20
            1119.784619           0.592908E-20
            1294.518831           0.355747E-20
            1496.519040           0.212078E-20
            1730.039907           0.125642E-20
            2000.000000           0.740902E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       64         24         36        1093.170105       1     0     5       0     0     5

            Energy [eV]       Cross section [cm**2]
            1093.171105           0.168250E-19
            1094.171005           0.258175E-19
            1095.170905           0.258250E-19
            1096.170805           0.258275E-19
            1097.170705           0.258350E-19
            1098.170605           0.348625E-19
            1099.170505           0.863542E-19
            1100.170405           0.863683E-19
            1101.170305           0.863842E-19
            1102.170205           0.863908E-19
            1103.170105           0.863975E-19
            1138.260924           0.849808E-19
            1174.467950           0.815158E-19
            1211.826687           0.771200E-19
            1250.373772           0.723392E-19
            1290.147003           0.674892E-19
            1331.185384           0.627300E-19
            1373.529158           0.581483E-19
            1417.219848           0.537942E-19
            1462.300299           0.496883E-19
            1508.814717           0.458233E-19
            1556.808715           0.422158E-19
            1606.329358           0.388817E-19
            1657.425207           0.357767E-19
            1710.146367           0.328733E-19
            1764.544539           0.302033E-19
            1820.673066           0.277517E-19
            1878.586990           0.254700E-19
            1938.343102           0.233522E-19
            2000.000000           0.214257E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       65         25         34         127.752276       0     2     4       0     2     3

            Energy [eV]       Cross section [cm**2]
             127.753276           0.876000E-25
             128.753176           0.864667E-25
             129.753076           0.854000E-25
             130.752976           0.843333E-25
             131.752876           0.832667E-25
             132.752776           0.822000E-25
             133.752676           0.811333E-25
             134.752576           0.483468E-22
             135.752476           0.192646E-21
             136.752376           0.190178E-21
             137.752276           0.187677E-21
             158.581696           0.210841E-17
             182.560717           0.154340E-17
             210.165588           0.110143E-17
             241.944571           0.768941E-18
             278.528831           0.526305E-18
             320.644969           0.353796E-18
             369.129458           0.233956E-18
             424.945250           0.152348E-18
             489.200906           0.977887E-19
             563.172613           0.619312E-19
             648.329527           0.387592E-19
             746.362956           0.240039E-19
             859.219946           0.147113E-19
             989.141958           0.895134E-20
            1138.709381           0.540405E-20
            1310.892784           0.324881E-20
            1509.111912           0.194546E-20
            1737.303607           0.116103E-20
            2000.000000           0.691227E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       66         25         35         142.727811       0     2     4       0     1     4

            Energy [eV]       Cross section [cm**2]
             142.728811           0.000000E+00
             143.728711           0.290067E-23
             144.728611           0.287733E-23
             145.728511           0.285467E-23
             146.728411           0.283200E-23
             147.728311           0.280933E-23
             148.728211           0.278733E-23
             149.728111           0.327687E-22
             150.728011           0.355857E-22
             151.727911           0.352957E-22
             152.727811           0.350050E-22
             174.869267           0.466072E-18
             200.220642           0.508614E-18
             229.247291           0.404644E-18
             262.482028           0.317428E-18
             300.534915           0.245872E-18
             344.104456           0.188239E-18
             393.990416           0.142574E-18
             451.108509           0.106918E-18
             516.507201           0.794214E-19
             591.386957           0.584669E-19
             677.122279           0.426845E-19
             775.286935           0.309342E-19
             887.682844           0.222540E-19
            1016.373161           0.159001E-19
            1163.720138           0.112960E-19
            1332.428493           0.798432E-20
            1525.595056           0.560798E-20
            1746.765615           0.392147E-20
            2000.000000           0.273121E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       67         26         35         119.044681       0     1     5       0     1     4

            Energy [eV]       Cross section [cm**2]
             119.045681           0.162300E-23
             120.045581           0.271975E-23
             121.045481           0.268525E-23
             122.045381           0.265100E-23
             123.045281           0.261750E-23
             124.045181           0.258425E-23
             125.045081           0.255150E-23
             126.044981           0.251925E-23
             127.044881           0.248750E-23
             128.044781           0.245575E-23
             129.044681           0.242475E-23
             149.068865           0.279629E-17
             172.200251           0.231405E-17
             198.920992           0.165373E-17
             229.788057           0.115647E-17
             265.444841           0.793206E-18
             306.634577           0.534441E-18
             354.215827           0.354194E-18
             409.180377           0.231077E-18
             472.673913           0.148566E-18
             546.019899           0.941822E-19
             630.747164           0.589265E-19
             728.621769           0.364394E-19
             841.683820           0.222855E-19
             972.289991           0.134982E-19
            1123.162645           0.810480E-20
            1297.446585           0.483675E-20
            1498.774596           0.286895E-20
            1731.343176           0.169348E-20
            2000.000000           0.995471E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       68         26         36         153.107727       0     1     5       0     0     5

            Energy [eV]       Cross section [cm**2]
             153.108727           0.727500E-19
             154.108627           0.109925E-18
             155.108527           0.109100E-18
             156.108427           0.108225E-18
             157.108327           0.107375E-18
             158.108227           0.106550E-18
             159.108127           0.105700E-18
             160.108027           0.104900E-18
             161.107927           0.104075E-18
             162.107827           0.103250E-18
             163.107727           0.102450E-18
             186.108808           0.327500E-18
             212.353449           0.266583E-18
             242.299051           0.213577E-18
             276.467513           0.168689E-18
             315.454334           0.131542E-18
             359.938988           0.101382E-18
             410.696766           0.772833E-19
             468.612292           0.583067E-19
             534.694933           0.435667E-19
             610.096399           0.322550E-19
             696.130808           0.236735E-19
             794.297594           0.172524E-19
             906.307637           0.124692E-19
            1034.113082           0.896042E-20
            1179.941361           0.639317E-20
            1346.334013           0.454283E-20
            1536.190978           0.321150E-20
            1752.821142           0.225960E-20
            2000.000000           0.158347E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       69         27         36         135.096870       0     0     6       0     0     5

            Energy [eV]       Cross section [cm**2]
             135.097870           0.353100E-17
             136.097770           0.522700E-17
             137.097670           0.515200E-17
             138.097570           0.507800E-17
             139.097470           0.500500E-17
             140.097370           0.493400E-17
             141.097270           0.486400E-17
             142.097170           0.479500E-17
             143.097070           0.472700E-17
             144.096970           0.466100E-17
             145.096870           0.459500E-17
             166.580817           0.342400E-17
             191.245812           0.249870E-17
             219.562860           0.179000E-17
             252.072706           0.126160E-17
             289.396163           0.875400E-18
             332.245963           0.598700E-18
             381.440372           0.403800E-18
             437.918813           0.268790E-18
             502.759803           0.176620E-18
             577.201555           0.114690E-18
             662.665616           0.736300E-19
             760.784020           0.467500E-19
             873.430446           0.293680E-19
            1002.756005           0.182930E-19
            1151.230313           0.112920E-19
            1321.688652           0.691300E-20
            1517.386116           0.420500E-20
            1742.059767           0.254370E-20
            2000.000000           0.153020E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       70         28         37         157.781629       2     2     1       2     2     0

            Energy [eV]       Cross section [cm**2]
             157.782629           0.240600E-18
             158.782529           0.399800E-18
             159.782429           0.393233E-18
             160.782329           0.386833E-18
             161.782229           0.380500E-18
             162.782129           0.374400E-18
             163.782029           0.368400E-18
             164.781929           0.362467E-18
             165.781829           0.356700E-18
             166.781729           0.351033E-18
             167.781629           0.345500E-18
             191.157357           0.242600E-18
             217.789845           0.168600E-18
             248.132835           0.116000E-18
             282.703280           0.790900E-19
             322.090160           0.534667E-19
             366.964512           0.358567E-19
             418.090863           0.238700E-19
             476.340257           0.157867E-19
             542.705092           0.103760E-19
             618.316031           0.678167E-20
             704.461262           0.441100E-20
             802.608447           0.285867E-20
             914.429727           0.184700E-20
            1041.830209           0.118933E-20
            1186.980422           0.765200E-21
            1352.353302           0.490933E-21
            1540.766317           0.314633E-21
            1755.429473           0.201333E-21
            2000.000000           0.128500E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       71         28         38         168.497758       2     2     1       2     1     1

            Energy [eV]       Cross section [cm**2]
             168.498758           0.000000E+00
             169.498658           0.472247E-18
             170.498558           0.467853E-18
             171.498458           0.463567E-18
             172.498358           0.459313E-18
             173.498258           0.455133E-18
             174.498158           0.450927E-18
             175.498058           0.446860E-18
             176.497958           0.442760E-18
             177.497858           0.438773E-18
             178.497758           0.434847E-18
             202.704878           0.494427E-18
             230.194865           0.393713E-18
             261.412930           0.310533E-18
             296.864659           0.242707E-18
             337.124202           0.188203E-18
             382.843577           0.144827E-18
             434.763221           0.110677E-18
             493.723991           0.840327E-19
             560.680774           0.634227E-19
             636.717956           0.475933E-19
             723.066982           0.355167E-19
             821.126302           0.263540E-19
             932.484018           0.194700E-19
            1058.943600           0.143177E-19
            1202.553103           0.104660E-19
            1365.638325           0.762407E-20
            1550.840483           0.552407E-20
            1761.158984           0.397780E-20
            2000.000000           0.285107E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       72         28         40        1047.831630       2     2     1       1     2     1

            Energy [eV]       Cross section [cm**2]
            1047.832630           0.000000E+00
            1048.832530           0.148703E-18
            1049.832430           0.148443E-18
            1050.832330           0.148190E-18
            1051.832230           0.147997E-18
            1052.832130           0.147743E-18
            1053.832030           0.147450E-18
            1054.831930           0.196707E-18
            1055.831830           0.196370E-18
            1056.831730           0.196030E-18
            1057.831630           0.195683E-18
            1093.893776           0.182987E-18
            1131.185303           0.169920E-18
            1169.748121           0.157140E-18
            1209.625570           0.144927E-18
            1250.862466           0.133397E-18
            1293.505154           0.122580E-18
            1337.601558           0.112513E-18
            1383.201237           0.103203E-18
            1430.355437           0.945913E-19
            1479.117153           0.866160E-19
            1529.541187           0.792613E-19
            1581.684208           0.725447E-19
            1635.604817           0.663160E-19
            1691.363614           0.605913E-19
            1749.023263           0.553733E-19
            1808.648566           0.505667E-19
            1870.306532           0.461293E-19
            1934.066458           0.421260E-19
            2000.000000           0.384153E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       73         29         38         137.949307       2     1     2       2     1     1

            Energy [eV]       Cross section [cm**2]
             137.950307           0.113040E-20
             138.950207           0.394237E-19
             139.950107           0.387848E-19
             140.950007           0.381688E-19
             141.949907           0.935459E-19
             142.949807           0.920267E-19
             143.949707           0.905537E-19
             144.949607           0.890991E-19
             145.949507           0.876855E-19
             146.949407           0.862948E-19
             147.949307           0.228693E-18
             169.681652           0.598264E-18
             194.606273           0.411451E-18
             223.192083           0.280132E-18
             255.976877           0.188890E-18
             293.577446           0.126226E-18
             336.701180           0.836315E-19
             386.159380           0.549530E-19
             442.882519           0.358327E-19
             507.937749           0.231971E-19
             582.548972           0.149183E-19
             668.119875           0.953940E-20
             766.260329           0.606652E-20
             878.816682           0.383987E-20
            1007.906492           0.242298E-20
            1155.958368           0.152321E-20
            1325.757656           0.955085E-21
            1520.498845           0.597679E-21
            1743.845661           0.372997E-21
            2000.000000           0.232052E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       74         29         39         160.246369       2     1     2       2     0     2

            Energy [eV]       Cross section [cm**2]
             160.247369           0.000000E+00
             161.247269           0.596560E-19
             162.247169           0.591533E-19
             163.247069           0.586640E-19
             164.246969           0.581953E-19
             165.246869           0.577378E-19
             166.246769           0.572559E-19
             167.246669           0.567755E-19
             168.246569           0.563217E-19
             169.246469           0.558479E-19
             170.246369           0.554209E-19
             193.816670           0.231246E-18
             220.650237           0.185574E-18
             251.198863           0.147177E-18
             285.976890           0.115528E-18
             325.569873           0.898271E-19
             370.644432           0.692416E-19
             421.959482           0.529441E-19
             480.379008           0.401774E-19
             546.886611           0.302767E-19
             622.602072           0.226652E-19
             708.800201           0.168698E-19
             806.932305           0.124813E-19
             918.650621           0.917686E-20
            1045.836136           0.672067E-20
            1190.630254           0.488883E-20
            1355.470856           0.354481E-20
            1543.133341           0.255388E-20
            1756.777357           0.182968E-20
            2000.000000           0.130474E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       75         29         41        1017.304047       2     1     2       1     1     2

            Energy [eV]       Cross section [cm**2]
            1017.305047           0.250933E-26
            1018.304947           0.996200E-26
            1019.304847           0.995467E-26
            1020.304747           0.994600E-26
            1021.304647           0.405440E-25
            1022.304547           0.405087E-25
            1023.304447           0.404733E-25
            1024.304347           0.404367E-25
            1025.304247           0.403993E-25
            1026.304147           0.403653E-25
            1027.304047           0.749004E-25
            1063.964031           0.146353E-18
            1101.932250           0.139063E-18
            1141.255388           0.130270E-18
            1181.981796           0.121093E-18
            1224.161552           0.111977E-18
            1267.846518           0.103190E-18
            1313.090410           0.948235E-19
            1359.948858           0.869710E-19
            1408.479479           0.796463E-19
            1458.741945           0.728625E-19
            1510.798059           0.665791E-19
            1564.711828           0.607590E-19
            1620.549542           0.554036E-19
            1678.379861           0.505179E-19
            1738.273890           0.460234E-19
            1800.305275           0.418729E-19
            1864.550289           0.380875E-19
            1931.087926           0.346586E-19
            2000.000000           0.315008E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       76         30         39         142.800960       2     0     3       2     0     2

            Energy [eV]       Cross section [cm**2]
             142.801960           0.476800E-20
             143.801860           0.176598E-18
             144.801760           0.173610E-18
             145.801660           0.170702E-18
             146.801560           0.167848E-18
             147.801460           0.502748E-18
             148.801360           0.494273E-18
             149.801260           0.485941E-18
             150.801160           0.477846E-18
             151.801060           0.710820E-18
             152.800960           0.698840E-18
             174.948611           0.731941E-18
             200.306441           0.505767E-18
             229.339748           0.346362E-18
             262.581272           0.235237E-18
             300.640971           0.158473E-18
             344.217211           0.105897E-18
             394.109585           0.702319E-19
             451.233583           0.462205E-19
             516.637387           0.302036E-19
             591.521109           0.195975E-19
             677.258811           0.126303E-19
             775.423717           0.808287E-20
             887.817082           0.514417E-20
            1016.501241           0.325437E-20
            1163.837455           0.204823E-20
            1332.529236           0.128162E-20
            1525.671954           0.799120E-21
            1746.809637           0.495931E-21
            2000.000000           0.306293E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       77         30         42        1023.533674       2     0     3       1     0     3

            Energy [eV]       Cross section [cm**2]
            1023.534674           0.263200E-25
            1024.534574           0.263200E-25
            1025.534474           0.263000E-25
            1026.534374           0.262800E-25
            1027.534274           0.262600E-25
            1028.534174           0.555190E-25
            1029.534074           0.554800E-25
            1030.533974           0.554430E-25
            1031.533874           0.554010E-25
            1032.533774           0.553620E-25
            1033.533674           0.553200E-25
            1070.075417           0.141278E-18
            1107.909134           0.134212E-18
            1147.080506           0.126000E-18
            1187.636825           0.117389E-18
            1229.627058           0.108819E-18
            1273.101903           0.100511E-18
            1318.113850           0.925759E-19
            1364.717244           0.850807E-19
            1412.968355           0.780547E-19
            1462.925437           0.715269E-19
            1514.648808           0.654834E-19
            1568.200917           0.598644E-19
            1623.646421           0.546633E-19
            1681.052262           0.499085E-19
            1740.487752           0.455398E-19
            1802.024651           0.414951E-19
            1865.737255           0.377866E-19
            1931.702490           0.344236E-19
            2000.000000           0.313354E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       78         31         40         158.530077       1     2     2       1     2     1

            Energy [eV]       Cross section [cm**2]
             158.531077           0.491400E-20
             159.530977           0.605440E-19
             160.530877           0.596680E-19
             161.530777           0.588207E-19
             162.530677           0.579807E-19
             163.530577           0.571553E-19
             164.530477           0.101158E-18
             165.530377           0.196114E-18
             166.530277           0.268516E-18
             167.530177           0.264651E-18
             168.530077           0.260836E-18
             191.965105           0.591080E-18
             218.658902           0.416324E-18
             249.064618           0.289417E-18
             283.698414           0.198813E-18
             323.148229           0.135058E-18
             368.083757           0.907978E-19
             419.267815           0.604393E-19
             477.569297           0.398606E-19
             543.977918           0.260622E-19
             619.621021           0.169038E-19
             705.782711           0.108842E-19
             803.925655           0.696579E-20
             915.715912           0.443491E-20
            1043.051215           0.280836E-20
            1188.093188           0.177320E-20
            1353.304040           0.111549E-20
            1541.488364           0.700959E-21
            1755.840747           0.439061E-21
            2000.000000           0.274438E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       79         31         41         158.550945       1     2     2       1     1     2

            Energy [eV]       Cross section [cm**2]
             158.551945           0.357067E-24
             159.551845           0.354133E-24
             160.551745           0.351267E-24
             161.551645           0.348400E-24
             162.551545           0.345600E-24
             163.551445           0.342800E-24
             164.551345           0.835320E-24
             165.551245           0.109812E-23
             166.551145           0.320095E-23
             167.551045           0.317411E-23
             168.550945           0.314722E-23
             191.987624           0.376493E-18
             218.683128           0.394760E-18
             249.090589           0.311279E-18
             283.726148           0.243036E-18
             323.177713           0.188078E-18
             368.114942           0.144367E-18
             419.300604           0.109979E-18
             477.603533           0.831954E-19
             544.013369           0.625116E-19
             619.657364           0.466917E-19
             705.819508           0.346803E-19
             803.962329           0.256247E-19
             915.751718           0.188242E-19
            1043.085202           0.137735E-19
            1188.124158           0.100219E-19
            1353.330497           0.726854E-20
            1541.508455           0.524074E-20
            1755.852189           0.376142E-20
            2000.000000           0.268859E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       80         31         43        1141.089384       1     2     2       0     2     2

            Energy [eV]       Cross section [cm**2]
            1141.090384           0.274800E-25
            1142.090284           0.703513E-24
            1143.090184           0.704887E-24
            1144.090084           0.705587E-24
            1145.089984           0.706287E-24
            1146.089884           0.706987E-24
            1147.089784           0.121140E-19
            1148.089684           0.121370E-19
            1149.089584           0.122270E-19
            1150.089484           0.122412E-19
            1151.089384           0.122561E-19
            1185.049433           0.526395E-19
            1220.011390           0.522953E-19
            1256.004813           0.509265E-19
            1293.060132           0.489516E-19
            1331.208678           0.466350E-19
            1370.482702           0.441378E-19
            1410.915409           0.415667E-19
            1452.540983           0.390176E-19
            1495.394617           0.365133E-19
            1539.512542           0.340823E-19
            1584.932057           0.317754E-19
            1631.691563           0.295618E-19
            1679.830592           0.274693E-19
            1729.389845           0.255093E-19
            1780.411220           0.236440E-19
            1832.937856           0.219207E-19
            1887.014160           0.202908E-19
            1942.685852           0.187756E-19
            2000.000000           0.173689E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       81         32         41         133.197695       1     1     3       1     1     2

            Energy [eV]       Cross section [cm**2]
             133.198695           0.441250E-26
             134.198595           0.620660E-24
             135.198495           0.611798E-24
             136.198395           0.603043E-24
             137.198295           0.594494E-24
             138.198195           0.585998E-24
             139.198095           0.778946E-24
             140.197995           0.767857E-24
             141.197895           0.557876E-20
             142.197795           0.549964E-20
             143.197695           0.541959E-20
             164.514480           0.418520E-18
             189.004539           0.803038E-18
             217.140252           0.546837E-18
             249.464321           0.368054E-18
             286.600237           0.245030E-18
             329.264302           0.161423E-18
             378.279453           0.105293E-18
             434.591128           0.680307E-19
             499.285507           0.435568E-19
             573.610461           0.276469E-19
             658.999624           0.174134E-19
             757.100042           0.108941E-19
             869.803947           0.676935E-20
             999.285251           0.418770E-20
            1148.041483           0.257708E-20
            1318.941960           0.158199E-20
            1515.283131           0.968465E-21
            1740.852165           0.591342E-21
            2000.000000           0.360255E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       82         32         42         156.872730       1     1     3       1     0     3

            Energy [eV]       Cross section [cm**2]
             156.873730           0.000000E+00
             157.873630           0.148850E-23
             158.873530           0.147750E-23
             159.873430           0.146600E-23
             160.873330           0.145500E-23
             161.873230           0.144450E-23
             162.873130           0.171752E-23
             163.873030           0.170485E-23
             164.872930           0.125567E-19
             165.872830           0.124619E-19
             166.872730           0.123669E-19
             190.176189           0.118375E-18
             216.733932           0.195821E-18
             247.000413           0.155759E-18
             281.493551           0.122424E-18
             320.803590           0.951869E-19
             365.603201           0.732640E-19
             416.658992           0.558627E-19
             474.844627           0.422154E-19
             541.155776           0.316348E-19
             616.727150           0.235188E-19
             702.851923           0.173590E-19
             801.003857           0.127269E-19
             912.862522           0.926504E-20
            1040.342036           0.670746E-20
            1185.623822           0.482619E-20
            1351.193933           0.345744E-20
            1539.885594           0.246127E-20
            1754.927688           0.174421E-20
            2000.000000           0.123057E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       83         32         44        1111.950518       1     1     3       0     1     3

            Energy [eV]       Cross section [cm**2]
            1111.951518           0.000000E+00
            1112.951418           0.854000E-27
            1113.951318           0.853000E-27
            1114.951218           0.852000E-27
            1115.951118           0.851000E-27
            1116.951018           0.850000E-27
            1117.950918           0.149827E-26
            1118.950818           0.149676E-26
            1119.950718           0.230265E-22
            1120.950618           0.230389E-22
            1121.950518           0.230089E-22
            1156.610665           0.680294E-19
            1192.341559           0.645500E-19
            1229.176279           0.605924E-19
            1267.148926           0.565168E-19
            1306.294652           0.524950E-19
            1346.649697           0.486203E-19
            1388.251422           0.449306E-19
            1431.138338           0.414562E-19
            1475.350150           0.382135E-19
            1520.927786           0.351931E-19
            1567.913441           0.323744E-19
            1616.350613           0.297727E-19
            1666.284142           0.273699E-19
            1717.760257           0.251348E-19
            1770.826610           0.230846E-19
            1825.532329           0.211988E-19
            1881.928059           0.194408E-19
            1940.066009           0.178431E-19
            2000.000000           0.163669E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       84         33         42         139.406641       1     0     4       1     0     3

            Energy [eV]       Cross section [cm**2]
             139.407641           0.182733E-25
             140.407541           0.180067E-25
             141.407441           0.177467E-25
             142.407341           0.174933E-25
             143.407241           0.172467E-25
             144.407141           0.170000E-25
             145.407041           0.126253E-24
             146.406941           0.282135E-23
             147.406841           0.278033E-23
             148.406741           0.273963E-23
             149.406641           0.269915E-23
             171.264678           0.136072E-17
             196.320523           0.956778E-18
             225.042011           0.664766E-18
             257.965424           0.456793E-18
             295.705499           0.310584E-18
             338.966907           0.209050E-18
             388.557414           0.139329E-18
             445.402960           0.919760E-19
             510.564952           0.601480E-19
             585.260075           0.389826E-19
             670.883017           0.250508E-19
             769.032507           0.159584E-19
             881.541166           0.100820E-19
            1010.509725           0.632791E-20
            1158.346250           0.393952E-20
            1327.811105           0.243834E-20
            1522.068494           0.150126E-20
            1744.745537           0.918917E-21
            2000.000000           0.559554E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       85         33         45        1130.043886       1     0     4       0     0     4

            Energy [eV]       Cross section [cm**2]
            1130.044886           0.000000E+00
            1131.044786           0.832467E-24
            1132.044686           0.831767E-24
            1133.044586           0.831060E-24
            1134.044486           0.831020E-24
            1135.044386           0.830320E-24
            1136.044286           0.160855E-19
            1137.044186           0.162107E-19
            1138.044086           0.161999E-19
            1139.043986           0.161885E-19
            1140.043886           0.161771E-19
            1174.273829           0.663944E-19
            1209.531529           0.633823E-19
            1245.847846           0.599394E-19
            1283.254564           0.563358E-19
            1321.784422           0.527189E-19
            1361.471144           0.491897E-19
            1402.349465           0.457958E-19
            1444.455161           0.425543E-19
            1487.825085           0.394781E-19
            1532.497196           0.365975E-19
            1578.510593           0.338906E-19
            1625.905546           0.313425E-19
            1674.723538           0.289879E-19
            1725.007296           0.267796E-19
            1776.800829           0.247224E-19
            1830.149468           0.228312E-19
            1885.099907           0.210512E-19
            1941.700238           0.194142E-19
            2000.000000           0.179009E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       86         34         43         173.263179       0     2     3       0     2     2

            Energy [eV]       Cross section [cm**2]
             173.264179           0.503400E-20
             174.264079           0.201020E-18
             175.263979           0.198436E-18
             176.263879           0.195914E-18
             177.263779           0.193392E-18
             178.263679           0.308350E-18
             179.263579           0.568990E-18
             180.263479           0.561637E-18
             181.263379           0.554421E-18
             182.263279           0.547307E-18
             183.263179           0.540309E-18
             207.828171           0.891372E-18
             235.685907           0.642080E-18
             267.277754           0.455905E-18
             303.104241           0.319522E-18
             343.732986           0.221244E-18
             389.807697           0.151448E-18
             442.058361           0.102571E-18
             501.312817           0.687769E-19
             568.509867           0.456916E-19
             644.714155           0.300851E-19
             731.133031           0.196534E-19
             829.135678           0.127424E-19
             940.274812           0.820603E-20
            1066.311275           0.525571E-20
            1209.241937           0.335277E-20
            1371.331333           0.212808E-20
            1555.147541           0.134867E-20
            1763.602870           0.851111E-21
            2000.000000           0.537045E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       87         34         44         169.477564       0     2     3       0     1     3

            Energy [eV]       Cross section [cm**2]
             169.478564           0.253200E-23
             170.478464           0.251200E-23
             171.478364           0.249200E-23
             172.478264           0.247200E-23
             173.478164           0.245400E-23
             174.478064           0.249145E-23
             175.477964           0.247300E-23
             176.477864           0.245254E-23
             177.477764           0.243408E-23
             178.477664           0.241565E-23
             179.477564           0.239721E-23
             203.758846           0.344813E-18
             231.325111           0.411241E-18
             262.620780           0.325719E-18
             298.150398           0.255380E-18
             338.486771           0.198375E-18
             384.280199           0.152743E-18
             436.268959           0.116655E-18
             495.291210           0.883923E-19
             562.298503           0.664820E-19
             638.371124           0.496612E-19
             724.735510           0.368432E-19
             822.784019           0.271565E-19
             934.097382           0.199028E-19
            1060.470182           0.145155E-19
            1203.939791           0.105189E-19
            1366.819214           0.759868E-20
            1551.734379           0.545437E-20
            1761.666472           0.390573E-20
            2000.000000           0.278581E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       88         35         44         144.421531       0     1     4       0     1     3

            Energy [eV]       Cross section [cm**2]
             144.422531           0.867333E-26
             145.422431           0.386867E-25
             146.422331           0.382200E-25
             147.422231           0.672867E-25
             148.422131           0.664667E-25
             149.422031           0.656600E-25
             150.421931           0.648600E-25
             151.421831           0.640867E-25
             152.421731           0.633000E-25
             153.421631           0.625467E-25
             154.421531           0.103100E-23
             176.705931           0.883720E-18
             202.206167           0.121802E-17
             231.386313           0.860863E-18
             264.777415           0.599463E-18
             302.987148           0.411759E-18
             346.710886           0.279232E-18
             396.744348           0.187079E-18
             453.998083           0.123893E-18
             519.514041           0.811538E-19
             594.484534           0.526010E-19
             680.273935           0.337562E-19
             778.443509           0.214546E-19
             890.779825           0.135215E-19
            1019.327269           0.846066E-20
            1166.425253           0.525233E-20
            1334.750782           0.324577E-20
            1527.367181           0.199467E-20
            1747.779838           0.121979E-20
            2000.000000           0.743564E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       89         35         45         179.980988       0     1     4       0     0     4

            Energy [eV]       Cross section [cm**2]
             179.981988           0.000000E+00
             180.981888           0.610507E-19
             181.981788           0.605960E-19
             182.981688           0.601147E-19
             183.981588           0.597954E-19
             184.981488           0.593410E-19
             185.981388           0.589444E-19
             186.981288           0.584895E-19
             187.981188           0.580359E-19
             188.981088           0.576090E-19
             189.980988           0.572338E-19
             215.038613           0.237776E-18
             243.401224           0.191737E-18
             275.504734           0.152920E-18
             311.842551           0.120695E-18
             352.973159           0.943660E-19
             399.528708           0.731070E-19
             452.224720           0.561580E-19
             511.871096           0.427884E-19
             579.384556           0.323490E-19
             655.802734           0.242815E-19
             742.300120           0.180972E-19
             840.206117           0.134004E-19
             951.025467           0.986743E-20
            1076.461384           0.722507E-20
            1218.441726           0.525809E-20
            1379.148627           0.381474E-20
            1561.052034           0.275073E-20
            1766.947670           0.197792E-20
            2000.000000           0.141763E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       90         36         45         167.769037       0     0     5       0     0     4

            Energy [eV]       Cross section [cm**2]
             167.770037           0.173933E-18
             168.769937           0.128203E-17
             169.769837           0.126479E-17
             170.769737           0.124782E-17
             171.769637           0.123103E-17
             172.769537           0.121465E-17
             173.769437           0.219818E-17
             174.769337           0.216849E-17
             175.769237           0.213953E-17
             176.769137           0.211095E-17
             177.769037           0.208281E-17
             201.920801           0.163109E-17
             229.353832           0.117966E-17
             260.513924           0.842943E-18
             295.907438           0.595740E-18
             336.109527           0.416540E-18
             381.773486           0.288325E-18
             433.641367           0.197612E-18
             492.556036           0.134153E-18
             559.474873           0.902253E-19
             635.485327           0.601420E-19
             721.822588           0.397410E-19
             819.889660           0.260550E-19
             931.280159           0.169396E-19
            1057.804210           0.109254E-19
            1201.517864           0.700813E-20
            1364.756505           0.445923E-20
            1550.172806           0.282621E-20
            1760.779830           0.177981E-20
            2000.000000           0.111487E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       91         37         46         203.803258       2     2     0       2     1     0

            Energy [eV]       Cross section [cm**2]
             203.804258           0.512500E-18
             204.804158           0.508300E-18
             205.804058           0.504100E-18
             206.803958           0.500000E-18
             207.803858           0.495900E-18
             208.803758           0.491900E-18
             209.803658           0.487900E-18
             210.803558           0.483900E-18
             211.803458           0.480000E-18
             212.803358           0.476100E-18
             213.803258           0.472300E-18
             240.502950           0.384300E-18
             270.536892           0.310300E-18
             304.321464           0.248700E-18
             342.325044           0.198000E-18
             385.074500           0.156600E-18
             433.162497           0.123200E-18
             487.255710           0.962300E-19
             548.104068           0.747400E-19
             616.551152           0.577200E-19
             693.545889           0.443200E-19
             780.155707           0.338400E-19
             877.581335           0.257000E-19
             987.173449           0.194100E-19
            1110.451396           0.145800E-19
            1249.124259           0.109100E-19
            1405.114550           0.811900E-20
            1580.584866           0.600700E-20
            1777.967866           0.443400E-20
            2000.000000           0.325200E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       92         37         48        1099.427199       2     2     0       1     2     0

            Energy [eV]       Cross section [cm**2]
            1099.428199           0.247200E-18
            1100.428099           0.246500E-18
            1101.427999           0.245800E-18
            1102.427899           0.245000E-18
            1103.427799           0.244300E-18
            1104.427699           0.243600E-18
            1105.427599           0.242900E-18
            1106.427499           0.242100E-18
            1107.427399           0.241400E-18
            1108.427299           0.240700E-18
            1109.427199           0.240000E-18
            1144.376343           0.217700E-18
            1180.426455           0.198400E-18
            1217.612215           0.181200E-18
            1255.969401           0.165900E-18
            1295.534913           0.152100E-18
            1336.346818           0.139500E-18
            1378.444377           0.128100E-18
            1421.868093           0.117700E-18
            1466.659741           0.108100E-18
            1512.862415           0.993900E-19
            1560.520564           0.913100E-19
            1609.680039           0.839200E-19
            1660.388134           0.771400E-19
            1712.693634           0.708500E-19
            1766.646860           0.651300E-19
            1822.299719           0.598100E-19
            1879.705754           0.549400E-19
            1938.920191           0.504700E-19
            2000.000000           0.463100E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       93         38         46         178.698623       2     1     1       2     1     0

            Energy [eV]       Cross section [cm**2]
             178.699623           0.695250E-19
             179.699523           0.685500E-19
             180.699423           0.676000E-19
             181.699323           0.666750E-19
             182.699223           0.657500E-19
             183.699123           0.648500E-19
             184.699023           0.639500E-19
             185.698923           0.630750E-19
             186.698823           0.622250E-19
             187.698723           0.614000E-19
             188.698623           0.605500E-19
             213.663260           0.187333E-18
             241.930693           0.130925E-18
             273.937879           0.909333E-19
             310.179583           0.627975E-19
             351.216028           0.431250E-19
             397.681553           0.294517E-19
             450.294420           0.200150E-19
             509.867917           0.135317E-19
             577.322926           0.910767E-20
             653.702165           0.610242E-20
             740.186300           0.407342E-20
             838.112198           0.270900E-20
             948.993594           0.179567E-20
            1074.544486           0.118729E-20
            1216.705634           0.783108E-21
            1377.674558           0.514892E-21
            1559.939508           0.338075E-21
            1766.317926           0.221133E-21
            2000.000000           0.144367E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       94         38         47         194.711815       2     1     1       2     0     1

            Energy [eV]       Cross section [cm**2]
             194.712815           0.254750E-19
             195.712715           0.772750E-19
             196.712615           0.766500E-19
             197.712515           0.760200E-19
             198.712415           0.753925E-19
             199.712315           0.747925E-19
             200.712215           0.741975E-19
             201.712115           0.736025E-19
             202.712015           0.730075E-19
             203.711915           0.724175E-19
             204.711815           0.718275E-19
             230.803414           0.221582E-18
             260.220525           0.177497E-18
             293.387002           0.141085E-18
             330.780721           0.111290E-18
             372.940467           0.872017E-19
             420.473694           0.679008E-19
             474.065282           0.525567E-19
             534.487399           0.404500E-19
             602.610635           0.309700E-19
             679.416535           0.235913E-19
             766.011752           0.178834E-19
             863.643985           0.134986E-19
             973.719961           0.101445E-19
            1097.825701           0.758417E-20
            1237.749370           0.564867E-20
            1395.507049           0.419158E-20
            1573.371774           0.309292E-20
            1773.906297           0.227427E-20
            2000.000000           0.166581E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       95         38         49        1074.080211       2     1     1       1     1     1

            Energy [eV]       Cross section [cm**2]
            1074.081211           0.835500E-28
            1075.081111           0.921834E-25
            1076.081011           0.920583E-25
            1077.080911           0.919332E-25
            1078.080811           0.918081E-25
            1079.080711           0.917080E-25
            1080.080611           0.915829E-25
            1081.080511           0.914578E-25
            1082.080411           0.913327E-25
            1083.080311           0.912075E-25
            1084.080211           0.910824E-25
            1119.591939           0.157210E-18
            1156.266942           0.148222E-18
            1194.143325           0.138773E-18
            1233.260443           0.129330E-18
            1273.658939           0.120121E-18
            1315.380787           0.111315E-18
            1358.469338           0.102927E-18
            1402.969361           0.950165E-19
            1448.927092           0.876356E-19
            1496.390283           0.807294E-19
            1545.408247           0.742755E-19
            1596.031916           0.683233E-19
            1648.313889           0.627848E-19
            1702.308487           0.576403E-19
            1758.071811           0.529328E-19
            1815.661802           0.485408E-19
            1875.138294           0.445122E-19
            1936.563087           0.408113E-19
            2000.000000           0.373622E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       96         39         47         175.592256       2     0     2       2     0     1

            Energy [eV]       Cross section [cm**2]
             175.593256           0.156533E-19
             176.593156           0.484800E-19
             177.593056           0.477600E-19
             178.592956           0.470600E-19
             179.592856           0.463667E-19
             180.592756           0.456933E-19
             181.592656           0.450333E-19
             182.592556           0.165920E-18
             183.592456           0.163440E-18
             184.592356           0.161053E-18
             185.592256           0.158700E-18
             210.329594           0.349900E-18
             238.364139           0.244010E-18
             270.135370           0.169160E-18
             306.141345           0.116615E-18
             346.946507           0.799413E-19
             393.190534           0.545090E-19
             445.598364           0.369713E-19
             504.991563           0.249413E-19
             572.301199           0.167389E-19
             648.582445           0.111786E-19
             735.031115           0.742827E-20
             833.002410           0.491243E-20
             944.032165           0.323197E-20
            1069.860925           0.211643E-20
            1212.461228           0.138119E-20
            1374.068532           0.895887E-21
            1557.216252           0.579853E-21
            1764.775483           0.373187E-21
            2000.000000           0.239103E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       97         39         50        1071.937015       2     0     2       1     0     2

            Energy [eV]       Cross section [cm**2]
            1071.938015           0.192867E-25
            1072.937915           0.192667E-25
            1073.937815           0.192467E-25
            1074.937715           0.192200E-25
            1075.937615           0.192000E-25
            1076.937515           0.191800E-25
            1077.937415           0.191533E-25
            1078.937315           0.431000E-24
            1079.937215           0.430507E-24
            1080.937115           0.430020E-24
            1081.937015           0.429493E-24
            1117.494923           0.134849E-18
            1154.221444           0.127488E-18
            1192.154983           0.119643E-18
            1231.335210           0.111716E-18
            1271.803097           0.103938E-18
            1313.600962           0.964424E-19
            1356.772517           0.892978E-19
            1401.362906           0.825209E-19
            1447.418761           0.761681E-19
            1494.988243           0.702306E-19
            1544.121098           0.646539E-19
            1594.868707           0.595018E-19
            1647.284139           0.547136E-19
            1701.422206           0.502443E-19
            1757.339522           0.461619E-19
            1815.094564           0.423501E-19
            1874.747728           0.388290E-19
            1936.361396           0.356191E-19
            2000.000000           0.326098E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       98         40         48         202.654286       1     2     1       1     2     0

            Energy [eV]       Cross section [cm**2]
             202.655286           0.745750E-19
             203.655186           0.736250E-19
             204.655086           0.726750E-19
             205.654986           0.717500E-19
             206.654886           0.708250E-19
             207.654786           0.699250E-19
             208.654686           0.690500E-19
             209.654586           0.272250E-18
             210.654486           0.268650E-18
             211.654386           0.265167E-18
             212.654286           0.261742E-18
             239.278345           0.187642E-18
             269.235703           0.133425E-18
             302.943687           0.940875E-19
             340.871869           0.658692E-19
             383.548614           0.457758E-19
             431.568435           0.315958E-19
             485.600280           0.216658E-19
             546.396847           0.147675E-19
             614.805070           0.100058E-19
             691.777919           0.674117E-20
             778.387676           0.451983E-20
             875.840869           0.301633E-20
             985.495084           0.200517E-20
            1108.877874           0.132917E-20
            1247.708039           0.877958E-21
            1403.919573           0.578067E-21
            1579.688602           0.380267E-21
            1777.463700           0.249225E-21
            2000.000000           0.163292E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
       99         40         49         202.411932       1     2     1       1     1     1

            Energy [eV]       Cross section [cm**2]
             202.412932           0.164250E-23
             203.412832           0.986925E-23
             204.412732           0.978850E-23
             205.412632           0.971050E-23
             206.412532           0.963275E-23
             207.412432           0.955500E-23
             208.412332           0.948000E-23
             209.412232           0.237514E-18
             210.412132           0.235523E-18
             211.412032           0.233616E-18
             212.411932           0.231702E-18
             239.019993           0.435311E-18
             268.961148           0.347443E-18
             302.652921           0.275390E-18
             340.565139           0.216907E-18
             383.226481           0.169807E-18
             431.231852           0.132221E-18
             485.250679           0.102404E-18
             546.036246           0.789131E-19
             614.436197           0.605297E-19
             691.404358           0.462219E-19
             778.014038           0.351534E-19
             875.472993           0.266270E-19
             985.140273           0.200846E-19
            1108.545170           0.150867E-19
            1247.408544           0.113011E-19
            1403.666822           0.843632E-20
            1579.498999           0.626363E-20
            1777.357026           0.464513E-20
            2000.000000           0.342246E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      100         40         51        1198.880946       1     2     1       0     2     1

            Energy [eV]       Cross section [cm**2]
            1198.881946           0.546500E-20
            1199.881846           0.174925E-19
            1200.881746           0.174950E-19
            1201.881646           0.175025E-19
            1202.881546           0.175075E-19
            1203.881446           0.175100E-19
            1204.881346           0.175150E-19
            1205.881246           0.530358E-19
            1206.881146           0.585517E-19
            1207.881046           0.585675E-19
            1208.880946           0.585808E-19
            1241.341404           0.583283E-19
            1274.673478           0.570925E-19
            1308.900575           0.552367E-19
            1344.046725           0.530008E-19
            1380.136608           0.505517E-19
            1417.195563           0.479767E-19
            1455.249614           0.453908E-19
            1494.325478           0.428150E-19
            1534.450595           0.402867E-19
            1575.653137           0.378558E-19
            1617.962036           0.354942E-19
            1661.406999           0.332642E-19
            1706.018531           0.311125E-19
            1751.827957           0.290942E-19
            1798.867441           0.271642E-19
            1847.170014           0.253639E-19
            1896.769591           0.236413E-19
            1947.700999           0.220456E-19
            2000.000000           0.205290E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      101         41         49         177.675800       1     1     2       1     1     1

            Energy [eV]       Cross section [cm**2]
             177.676800           0.518000E-24
             178.676700           0.139063E-23
             179.676600           0.137190E-23
             180.676500           0.135420E-23
             181.676400           0.133647E-23
             182.676300           0.131902E-23
             183.676200           0.157497E-19
             184.676100           0.155375E-19
             185.676000           0.153440E-19
             186.675900           0.151405E-19
             187.675800           0.410052E-19
             212.565916           0.444901E-18
             240.757033           0.325451E-18
             272.686939           0.224786E-18
             308.851483           0.154175E-18
             349.812274           0.105024E-18
             396.205407           0.710778E-19
             448.751333           0.477997E-19
             508.266054           0.319496E-19
             575.673793           0.212310E-19
             652.021344           0.140311E-19
             738.494332           0.922685E-20
             836.435622           0.603939E-20
             947.366173           0.393597E-20
            1073.008661           0.255574E-20
            1215.314224           0.165594E-20
            1376.492770           0.106904E-20
            1559.047289           0.689278E-21
            1765.812724           0.442967E-21
            2000.000000           0.284572E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      102         41         50         194.652163       1     1     2       1     0     2

            Energy [eV]       Cross section [cm**2]
             194.653163           0.206650E-24
             195.653063           0.339610E-23
             196.652963           0.336922E-23
             197.652863           0.334405E-23
             198.652763           0.331933E-23
             199.652663           0.329417E-23
             200.652563           0.330143E-19
             201.652463           0.327671E-19
             202.652363           0.325428E-19
             203.652263           0.323405E-19
             204.652163           0.321055E-19
             230.739699           0.205625E-18
             260.152680           0.164890E-18
             293.315008           0.131097E-18
             330.704624           0.103390E-18
             372.860390           0.809196E-19
             420.389859           0.628744E-19
             473.978032           0.485194E-19
             534.397226           0.371990E-19
             602.518210           0.283466E-19
             679.322750           0.214717E-19
             765.917761           0.161750E-19
             863.551261           0.121224E-19
             973.630353           0.903911E-20
            1097.741508           0.670411E-20
            1237.673431           0.495028E-20
            1395.442835           0.364401E-20
            1573.323509           0.266563E-20
            1773.879087           0.194688E-20
            2000.000000           0.141268E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      103         41         52        1170.063392       1     1     2       0     1     2

            Energy [eV]       Cross section [cm**2]
            1170.064392           0.373950E-26
            1171.064292           0.144911E-25
            1172.064192           0.144656E-25
            1173.064092           0.144446E-25
            1174.063992           0.144241E-25
            1175.063892           0.143981E-25
            1176.063792           0.115134E-21
            1177.063692           0.114951E-21
            1178.063592           0.114947E-21
            1179.063492           0.114773E-21
            1180.063392           0.114994E-21
            1213.289754           0.659142E-19
            1247.451653           0.621673E-19
            1282.575428           0.583440E-19
            1318.688163           0.545675E-19
            1355.817703           0.509038E-19
            1393.992679           0.474093E-19
            1433.242525           0.440934E-19
            1473.597506           0.409507E-19
            1515.088739           0.380119E-19
            1557.748217           0.352533E-19
            1601.608834           0.326714E-19
            1646.704408           0.302772E-19
            1693.069712           0.280237E-19
            1740.740497           0.259532E-19
            1789.753521           0.240029E-19
            1840.146577           0.222134E-19
            1891.958520           0.205355E-19
            1945.229303           0.189918E-19
            2000.000000           0.175524E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      104         42         50         181.422952       1     0     3       1     0     2

            Energy [eV]       Cross section [cm**2]
             181.423952           0.550500E-25
             182.423852           0.255390E-24
             183.423752           0.252068E-24
             184.423652           0.248760E-24
             185.423552           0.245483E-24
             186.423452           0.140852E-21
             187.423352           0.138978E-21
             188.423252           0.838249E-19
             189.423152           0.826983E-19
             190.423052           0.121894E-18
             191.422952           0.120274E-18
             216.584555           0.604230E-18
             245.053526           0.427994E-18
             277.264603           0.300954E-18
             313.709667           0.210147E-18
             354.945254           0.145726E-18
             401.601057           0.100373E-18
             454.389534           0.686765E-19
             514.116797           0.466793E-19
             581.694913           0.315239E-19
             658.155840           0.211542E-19
             744.667177           0.141076E-19
             842.550004           0.934887E-20
             953.299045           0.615793E-20
            1078.605501           0.403411E-20
            1220.382872           0.263044E-20
            1380.796180           0.170377E-20
            1562.295025           0.110006E-20
            1767.650998           0.705576E-21
            2000.000000           0.451606E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      105         42         53        1173.226769       1     0     3       0     0     3

            Energy [eV]       Cross section [cm**2]
            1173.227769           0.950250E-28
            1174.227669           0.948750E-28
            1175.227569           0.948000E-28
            1176.227469           0.946500E-28
            1177.227369           0.945750E-28
            1178.227269           0.200942E-26
            1179.227169           0.200810E-26
            1180.227069           0.517138E-23
            1181.226969           0.109406E-22
            1182.226869           0.673168E-20
            1183.226769           0.672417E-20
            1216.370803           0.611560E-19
            1250.443253           0.582104E-19
            1285.470125           0.550765E-19
            1321.478155           0.518894E-19
            1358.494827           0.487227E-19
            1396.548393           0.456445E-19
            1435.667899           0.426897E-19
            1475.883204           0.398542E-19
            1517.225002           0.371705E-19
            1559.724849           0.346340E-19
            1603.415183           0.322309E-19
            1648.329352           0.299941E-19
            1694.501637           0.278671E-19
            1741.967280           0.259001E-19
            1790.762510           0.240430E-19
            1840.924571           0.223199E-19
            1892.491749           0.207034E-19
            1945.503405           0.191995E-19
            2000.000000           0.178025E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      106         43         51         210.063044       0     2     2       0     2     1

            Energy [eV]       Cross section [cm**2]
             210.064044           0.179867E-19
             211.063944           0.578467E-19
             212.063844           0.571533E-19
             213.063744           0.564800E-19
             214.063644           0.558133E-19
             215.063544           0.551600E-19
             216.063444           0.545133E-19
             217.063344           0.538733E-19
             218.063244           0.988133E-19
             219.063144           0.195220E-18
             220.063044           0.192913E-18
             247.168762           0.439157E-18
             277.613161           0.316370E-18
             311.807472           0.225760E-18
             350.213582           0.159676E-18
             393.350270           0.111980E-18
             441.800212           0.779147E-19
             496.217855           0.537930E-19
             557.338257           0.368700E-19
             625.987011           0.250993E-19
             703.091406           0.169789E-19
             789.692943           0.114196E-19
             886.961408           0.763893E-20
             996.210676           0.508650E-20
            1118.916450           0.337310E-20
            1256.736204           0.222771E-20
            1411.531562           0.146643E-20
            1585.393455           0.964313E-21
            1780.670354           0.631927E-21
            2000.000000           0.413897E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      107         43         52         205.981621       0     2     2       0     1     2

            Energy [eV]       Cross section [cm**2]
             205.982621           0.206533E-23
             206.982521           0.204933E-23
             207.982421           0.203400E-23
             208.982321           0.201867E-23
             209.982221           0.200400E-23
             210.982121           0.198867E-23
             211.982021           0.197400E-23
             212.981921           0.195933E-23
             213.981821           0.353880E-22
             214.981721           0.351133E-22
             215.981621           0.348427E-22
             242.823758           0.426602E-18
             273.001827           0.341169E-18
             306.930420           0.270814E-18
             345.075648           0.213437E-18
             387.961555           0.167096E-18
             436.177310           0.129991E-18
             490.385306           0.100500E-18
             551.330258           0.772540E-19
             619.849431           0.590471E-19
             696.884148           0.448940E-19
             783.492718           0.339501E-19
             880.864978           0.255501E-19
             990.338635           0.191352E-19
            1113.417649           0.142687E-19
            1251.792889           0.106020E-19
            1407.365365           0.784723E-20
            1582.272346           0.577731E-20
            1778.916719           0.424716E-20
            2000.000000           0.310517E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      108         44         52         187.715333       0     1     3       0     1     2

            Energy [eV]       Cross section [cm**2]
             187.716333           0.666450E-24
             188.716233           0.402187E-23
             189.716133           0.397537E-23
             190.716033           0.392977E-23
             191.715933           0.388500E-23
             192.715833           0.384030E-23
             193.715733           0.101737E-19
             194.715633           0.100551E-19
             195.715533           0.993735E-20
             196.715433           0.982180E-20
             197.715333           0.970775E-20
             223.323561           0.697185E-18
             252.248583           0.552531E-18
             284.919994           0.392593E-18
             321.823029           0.276346E-18
             363.505771           0.192802E-18
             410.587291           0.133377E-18
             463.766841           0.915130E-19
             523.834244           0.622925E-19
             591.681619           0.420808E-19
             668.316632           0.282168E-19
             754.877466           0.187874E-19
             852.649719           0.124265E-19
             963.085501           0.816887E-20
            1087.825003           0.534183E-20
            1228.720852           0.347658E-20
            1387.865629           0.225003E-20
            1567.622947           0.145215E-20
            1770.662558           0.933400E-21
            2000.000000           0.598688E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      109         44         53         204.107923       0     1     3       0     0     3

            Energy [eV]       Cross section [cm**2]
             204.108923           0.102975E-22
             205.108823           0.102225E-22
             206.108723           0.101475E-22
             207.108623           0.100725E-22
             208.108523           0.999750E-23
             209.108423           0.993000E-23
             210.108323           0.226824E-19
             211.108223           0.225173E-19
             212.108123           0.223771E-19
             213.108023           0.222118E-19
             214.107923           0.220541E-19
             240.827611           0.210139E-18
             270.881794           0.168898E-18
             304.686602           0.134621E-18
             342.710095           0.106461E-18
             385.478746           0.835477E-19
             433.584728           0.650976E-19
             487.694117           0.503769E-19
             548.556110           0.387268E-19
             617.013401           0.295863E-19
             694.013849           0.224629E-19
             780.623599           0.169583E-19
             878.041851           0.127307E-19
             987.617453           0.950764E-20
            1110.867590           0.706552E-20
            1249.498779           0.523008E-20
            1405.430506           0.385619E-20
            1580.821798           0.282767E-20
            1778.101121           0.206976E-20
            2000.000000           0.150698E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      110         45         53         191.014771       0     0     4       0     0     3

            Energy [eV]       Cross section [cm**2]
             191.015771           0.541400E-25
             192.015671           0.534933E-25
             193.015571           0.528533E-25
             194.015471           0.522267E-25
             195.015371           0.516067E-25
             196.015271           0.510000E-25
             197.015171           0.504000E-25
             198.015071           0.498067E-25
             199.014971           0.105763E-21
             200.014871           0.104452E-21
             201.014771           0.103211E-21
             226.852655           0.960663E-18
             256.011670           0.692679E-18
             288.918704           0.495029E-18
             326.055518           0.350960E-18
             367.965796           0.246797E-18
             415.263105           0.172222E-18
             468.639880           0.119281E-18
             528.877558           0.819978E-19
             596.858022           0.559651E-19
             673.576506           0.379219E-19
             760.156174           0.255158E-19
             857.864553           0.170526E-19
             968.132098           0.113239E-19
            1092.573129           0.747524E-20
            1233.009468           0.490517E-20
            1391.497106           0.319716E-20
            1570.356309           0.207646E-20
            1772.205580           0.134044E-20
            2000.000000           0.862699E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      111         46         54         238.966823       2     1     0       2     0     0

            Energy [eV]       Cross section [cm**2]
             238.967823           0.223200E-18
             239.967723           0.221500E-18
             240.967623           0.219800E-18
             241.967523           0.218200E-18
             242.967423           0.216500E-18
             243.967323           0.214900E-18
             244.967223           0.213300E-18
             245.967123           0.211700E-18
             246.967023           0.210200E-18
             247.966923           0.208600E-18
             248.966823           0.207100E-18
             277.822356           0.168700E-18
             310.022276           0.136700E-18
             345.954204           0.110200E-18
             386.050682           0.883300E-19
             430.794386           0.704300E-19
             480.723936           0.559000E-19
             536.440376           0.441900E-19
             598.614413           0.347500E-19
             667.994491           0.272000E-19
             745.415798           0.212200E-19
             831.810320           0.164700E-19
             928.218063           0.127400E-19
            1035.799571           0.981400E-20
            1155.849896           0.753200E-20
            1289.814188           0.575400E-20
            1439.305090           0.438300E-20
            1606.122155           0.332100E-20
            1792.273503           0.251300E-20
            2000.000000           0.188800E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      112         46         55        1143.132563       2     1     0       1     1     0

            Energy [eV]       Cross section [cm**2]
            1143.133563           0.145400E-18
            1144.133463           0.145100E-18
            1145.133363           0.144700E-18
            1146.133263           0.144400E-18
            1147.133163           0.144100E-18
            1148.133063           0.143800E-18
            1149.132963           0.143500E-18
            1150.132863           0.143200E-18
            1151.132763           0.142900E-18
            1152.132663           0.142500E-18
            1153.132563           0.191050E-18
            1187.042089           0.177570E-18
            1221.948775           0.165030E-18
            1257.881942           0.153200E-18
            1294.871775           0.142290E-18
            1332.949348           0.132020E-18
            1372.146647           0.122460E-18
            1412.496599           0.113600E-18
            1454.033099           0.105290E-18
            1496.791040           0.976000E-19
            1540.806340           0.904300E-19
            1586.115974           0.837500E-19
            1632.758003           0.775600E-19
            1680.771608           0.717800E-19
            1730.197122           0.664500E-19
            1781.076065           0.614500E-19
            1833.451176           0.568700E-19
            1887.366453           0.525500E-19
            1942.867187           0.486100E-19
            2000.000000           0.448900E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      113         47         54         222.751710       2     0     1       2     0     0

            Energy [eV]       Cross section [cm**2]
             222.752710           0.979333E-19
             223.752610           0.163900E-18
             224.752510           0.161767E-18
             225.752410           0.159633E-18
             226.752310           0.157567E-18
             227.752210           0.155533E-18
             228.752110           0.153600E-18
             229.752010           0.151667E-18
             230.751910           0.149733E-18
             231.751810           0.147833E-18
             232.751710           0.145933E-18
             260.650158           0.104360E-18
             291.892613           0.743433E-19
             326.879899           0.527867E-19
             366.060886           0.373233E-19
             409.938245           0.262900E-19
             459.074901           0.184533E-19
             514.101250           0.129133E-19
             575.723254           0.899133E-20
             644.731490           0.624067E-20
             722.011299           0.431667E-20
             808.554140           0.297433E-20
             905.470314           0.204067E-20
            1014.003206           0.139600E-20
            1135.545235           0.950600E-21
            1271.655724           0.644900E-21
            1424.080900           0.436400E-21
            1594.776300           0.293700E-21
            1785.931858           0.197167E-21
            2000.000000           0.131833E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      114         47         56        1136.554074       2     0     1       1     0     1

            Energy [eV]       Cross section [cm**2]
            1136.555074           0.000000E+00
            1137.554974           0.108600E-18
            1138.554874           0.108443E-18
            1139.554774           0.108293E-18
            1140.554674           0.108137E-18
            1141.554574           0.107977E-18
            1142.554474           0.107813E-18
            1143.554374           0.107663E-18
            1144.554274           0.143643E-18
            1145.554174           0.143437E-18
            1146.554074           0.143227E-18
            1180.625604           0.135880E-18
            1215.709618           0.128227E-18
            1251.836206           0.120510E-18
            1289.036348           0.112920E-18
            1327.341947           0.105577E-18
            1366.785852           0.985333E-19
            1407.401891           0.917880E-19
            1449.224894           0.854380E-19
            1492.290729           0.794293E-19
            1536.636329           0.737500E-19
            1582.299723           0.684687E-19
            1629.320071           0.634660E-19
            1677.737697           0.588440E-19
            1727.594124           0.544800E-19
            1778.932108           0.504487E-19
            1831.795675           0.466753E-19
            1886.230160           0.431633E-19
            1942.282245           0.399180E-19
            2000.000000           0.368707E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      115         48         55         247.508622       1     2     0       1     1     0

            Energy [eV]       Cross section [cm**2]
             247.509622           0.344600E-18
             248.509522           0.342100E-18
             249.509422           0.339600E-18
             250.509322           0.337100E-18
             251.509222           0.334700E-18
             252.509122           0.332200E-18
             253.509022           0.329800E-18
             254.508922           0.327500E-18
             255.508822           0.325100E-18
             256.508722           0.322800E-18
             257.508622           0.439900E-18
             286.844428           0.358520E-18
             319.522217           0.290860E-18
             355.922714           0.234780E-18
             396.470015           0.188740E-18
             441.636531           0.151050E-18
             491.948492           0.120290E-18
             547.992074           0.953900E-19
             610.420233           0.753500E-19
             679.960310           0.592600E-19
             757.422508           0.464200E-19
             843.709326           0.362050E-19
             939.826081           0.281250E-19
            1046.892615           0.217570E-19
            1166.156345           0.167600E-19
            1299.006795           0.128630E-19
            1446.991786           0.982700E-20
            1611.835472           0.747800E-20
            1795.458422           0.567800E-20
            2000.000000           0.429300E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      116         48         57        1259.472120       1     2     0       0     2     0

            Energy [eV]       Cross section [cm**2]
            1259.473120           0.740800E-19
            1260.473020           0.739900E-19
            1261.472920           0.739000E-19
            1262.472820           0.738100E-19
            1263.472720           0.737200E-19
            1264.472620           0.736300E-19
            1265.472520           0.735400E-19
            1266.472420           0.734500E-19
            1267.472320           0.733600E-19
            1268.472220           0.732700E-19
            1269.472120           0.731700E-19
            1300.208498           0.702200E-19
            1331.689064           0.670800E-19
            1363.931836           0.638500E-19
            1396.955267           0.606300E-19
            1430.778260           0.574300E-19
            1465.420173           0.543300E-19
            1500.900833           0.513200E-19
            1537.240550           0.484200E-19
            1574.460121           0.456500E-19
            1612.580850           0.429900E-19
            1651.624555           0.404700E-19
            1691.613585           0.380600E-19
            1732.570826           0.357800E-19
            1774.519721           0.336200E-19
            1817.484281           0.315700E-19
            1861.489095           0.296500E-19
            1906.559352           0.278100E-19
            1952.720846           0.261000E-19
            2000.000000           0.244600E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      117         49         55         228.258771       1     1     1       1     1     0

            Energy [eV]       Cross section [cm**2]
             228.259771           0.156900E-19
             229.259671           0.266117E-19
             230.259571           0.262933E-19
             231.259471           0.259883E-19
             232.259371           0.256750E-19
             233.259271           0.253750E-19
             234.259171           0.250767E-19
             235.259071           0.247817E-19
             236.258971           0.421725E-19
             237.258871           0.416683E-19
             238.258771           0.590967E-19
             266.489119           0.137396E-18
             298.064371           0.974454E-19
             333.380850           0.688078E-19
             372.881841           0.483793E-19
             417.063149           0.338718E-19
             466.479327           0.236139E-19
             521.750635           0.163934E-19
             583.570823           0.113397E-19
             652.715843           0.781561E-20
             730.053586           0.536694E-20
             816.554775           0.367343E-20
             913.305151           0.250679E-20
            1021.519099           0.170575E-20
            1142.554894           0.115780E-20
            1277.931747           0.784194E-21
            1429.348872           0.530118E-21
            1598.706819           0.357960E-21
            1788.131326           0.241144E-21
            2000.000000           0.162029E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      118         49         56         237.895395       1     1     1       1     0     1

            Energy [eV]       Cross section [cm**2]
             237.896395           0.000000E+00
             238.896295           0.462433E-19
             239.896195           0.458992E-19
             240.896095           0.455708E-19
             241.895995           0.452358E-19
             242.895895           0.449100E-19
             243.895795           0.445842E-19
             244.895695           0.442592E-19
             245.895595           0.588320E-19
             246.895495           0.584068E-19
             247.895395           0.579910E-19
             276.689546           0.169629E-18
             308.828266           0.136417E-18
             344.700040           0.109064E-18
             384.738480           0.867045E-19
             429.427563           0.685622E-19
             479.307482           0.539289E-19
             534.981174           0.422080E-19
             597.121613           0.328731E-19
             666.479940           0.254847E-19
             743.894544           0.196736E-19
             830.301198           0.151228E-19
             926.744370           0.115786E-19
            1034.389843           0.883035E-20
            1154.538817           0.671074E-20
            1288.643627           0.508263E-20
            1438.325306           0.383334E-20
            1605.393177           0.287922E-20
            1791.866723           0.215980E-20
            2000.000000           0.161175E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      119         49         58        1235.474578       1     1     1       0     1     1

            Energy [eV]       Cross section [cm**2]
            1235.475578           0.000000E+00
            1236.475478           0.410583E-21
            1237.475378           0.409942E-21
            1238.475278           0.409142E-21
            1239.475178           0.408500E-21
            1240.475078           0.407850E-21
            1241.474978           0.407208E-21
            1242.474878           0.406333E-21
            1243.474778           0.180257E-19
            1244.474678           0.179942E-19
            1245.474578           0.179642E-19
            1276.911878           0.623946E-19
            1309.142693           0.588657E-19
            1342.187054           0.554123E-19
            1376.065495           0.520567E-19
            1410.799069           0.488318E-19
            1446.409361           0.457676E-19
            1482.918500           0.428444E-19
            1520.349174           0.400910E-19
            1558.724644           0.374779E-19
            1598.068758           0.350287E-19
            1638.405966           0.327127E-19
            1679.761334           0.305470E-19
            1722.160561           0.285080E-19
            1765.629998           0.266045E-19
            1810.196655           0.248141E-19
            1855.888230           0.231440E-19
            1902.733116           0.215701E-19
            1950.760424           0.201157E-19
            2000.000000           0.187371E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      120         50         56         224.453540       1     0     2       1     0     1

            Energy [eV]       Cross section [cm**2]
             224.454540           0.215133E-20
             225.454440           0.269727E-19
             226.454340           0.266547E-19
             227.454240           0.263433E-19
             228.454140           0.260260E-19
             229.454040           0.257287E-19
             230.453940           0.426973E-19
             231.453840           0.446319E-19
             232.453740           0.119210E-18
             233.453640           0.117802E-18
             234.453540           0.116399E-18
             262.455322           0.262924E-18
             293.801476           0.188702E-18
             328.891435           0.134782E-18
             368.172336           0.957981E-19
             412.144722           0.677774E-19
             461.368917           0.477320E-19
             516.472166           0.334561E-19
             578.156631           0.233400E-19
             647.208333           0.162061E-19
             724.507174           0.112028E-19
             811.038143           0.770943E-20
             907.903873           0.528162E-20
            1016.338690           0.360283E-20
            1137.724337           0.244650E-20
            1273.607587           0.165349E-20
            1425.719951           0.111316E-20
            1595.999741           0.747406E-21
            1786.616770           0.499007E-21
            2000.000000           0.332300E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      121         50         59        1230.557383       1     0     2       0     0     2

            Energy [eV]       Cross section [cm**2]
            1230.558383           0.162600E-25
            1231.558283           0.103224E-23
            1232.558183           0.103088E-23
            1233.558083           0.102886E-23
            1234.557983           0.102750E-23
            1235.557883           0.102615E-23
            1236.557783           0.675249E-20
            1237.557683           0.135301E-19
            1238.557583           0.135999E-19
            1239.557483           0.135814E-19
            1240.557383           0.135627E-19
            1272.135401           0.551998E-19
            1304.517230           0.524886E-19
            1337.723327           0.497385E-19
            1371.774677           0.470065E-19
            1406.692793           0.443244E-19
            1442.499739           0.417391E-19
            1479.218141           0.392378E-19
            1516.871198           0.368563E-19
            1555.482703           0.345800E-19
            1595.077052           0.324219E-19
            1635.679264           0.303750E-19
            1677.314993           0.284423E-19
            1720.010547           0.266153E-19
            1763.792903           0.248945E-19
            1808.689727           0.232773E-19
            1854.729386           0.217555E-19
            1901.940970           0.203191E-19
            1950.354311           0.189847E-19
            2000.000000           0.177142E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      122         51         57         262.850909       0     2     1       0     2     0

            Energy [eV]       Cross section [cm**2]
             262.851909           0.118867E-18
             263.851809           0.199667E-18
             264.851709           0.197533E-18
             265.851609           0.195367E-18
             266.851509           0.193233E-18
             267.851409           0.191167E-18
             268.851309           0.189133E-18
             269.851209           0.187100E-18
             270.851109           0.185133E-18
             271.851009           0.183133E-18
             272.850909           0.181200E-18
             303.010185           0.133267E-18
             336.503082           0.973800E-19
             373.698081           0.707400E-19
             415.004387           0.510900E-19
             460.876441           0.366933E-19
             511.818911           0.262200E-19
             568.392252           0.186400E-19
             631.218865           0.131833E-19
             700.989948           0.928067E-20
             778.473101           0.650800E-20
             864.520770           0.454567E-20
             960.079623           0.316300E-20
            1066.200968           0.219333E-20
            1184.052320           0.151700E-20
            1314.930241           0.104653E-20
            1460.274610           0.720400E-21
            1621.684458           0.495133E-21
            1800.935567           0.339567E-21
            2000.000000           0.232267E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      123         51         58         258.103219       0     2     1       0     1     1

            Energy [eV]       Cross section [cm**2]
             258.104219           0.000000E+00
             259.104119           0.331000E-18
             260.104019           0.328500E-18
             261.103919           0.326067E-18
             262.103819           0.323773E-18
             263.103719           0.321380E-18
             264.103619           0.319027E-18
             265.103519           0.316733E-18
             266.103419           0.314453E-18
             267.103319           0.312200E-18
             268.103219           0.309953E-18
             298.012910           0.350127E-18
             331.259338           0.281977E-18
             368.214749           0.225960E-18
             409.292919           0.180253E-18
             454.953785           0.143103E-18
             505.708593           0.113073E-18
             562.125626           0.889520E-19
             624.836564           0.696960E-19
             694.543556           0.543893E-19
             772.027085           0.422880E-19
             858.154705           0.327473E-19
             953.890754           0.252653E-19
            1060.307150           0.194283E-19
            1178.595398           0.148860E-19
            1310.079925           0.113687E-19
            1456.232914           0.865233E-20
            1618.690783           0.656600E-20
            1799.272510           0.497380E-20
            2000.000000           0.375693E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      124         52         58         239.317219       0     1     2       0     1     1

            Energy [eV]       Cross section [cm**2]
             239.318219           0.553333E-21
             240.318119           0.215815E-19
             241.318019           0.213503E-19
             242.317919           0.498572E-19
             243.317819           0.493143E-19
             244.317719           0.487940E-19
             245.317619           0.482652E-19
             246.317519           0.477531E-19
             247.317419           0.472437E-19
             248.317319           0.467511E-19
             249.317219           0.462539E-19
             278.192770           0.311744E-18
             310.412644           0.226226E-18
             346.364176           0.163184E-18
             386.479561           0.116987E-18
             431.241051           0.833671E-19
             481.186750           0.590730E-19
             536.917086           0.416253E-19
             599.102027           0.291738E-19
             668.489135           0.203413E-19
             745.912555           0.141130E-19
             832.303041           0.974332E-20
             928.699145           0.669648E-20
            1036.259703           0.458216E-20
            1156.277765           0.312312E-20
            1290.196141           0.212025E-20
            1439.624745           0.143524E-20
            1606.359948           0.969240E-21
            1792.406175           0.652600E-21
            2000.000000           0.437725E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      125         52         59         247.841879       0     1     2       0     0     2

            Energy [eV]       Cross section [cm**2]
             247.842879           0.000000E+00
             248.842779           0.426360E-19
             249.842679           0.423413E-19
             250.842579           0.423071E-19
             251.842479           0.420119E-19
             252.842379           0.417161E-19
             253.842279           0.414969E-19
             254.842179           0.412159E-19
             255.842079           0.409290E-19
             256.841979           0.406420E-19
             257.841879           0.403704E-19
             287.196100           0.162611E-18
             319.892177           0.131137E-18
             356.310565           0.105103E-18
             396.875035           0.837824E-19
             442.057601           0.664127E-19
             492.384012           0.523676E-19
             548.439876           0.410863E-19
             610.877466           0.320812E-19
             680.423314           0.249291E-19
             757.886667           0.192821E-19
             844.168899           0.148487E-19
             940.274003           0.113864E-19
            1047.320272           0.869721E-20
            1166.553311           0.661824E-20
            1299.360535           0.501773E-20
            1447.287305           0.378987E-20
            1612.054921           0.285215E-20
            1795.580642           0.214228E-20
            2000.000000           0.160518E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      126         53         59         241.611312       0     0     3       0     0     2

            Energy [eV]       Cross section [cm**2]
             241.612312           0.229200E-20
             242.612212           0.936470E-19
             243.612112           0.926180E-19
             244.612012           0.916040E-19
             245.611912           0.906140E-19
             246.611812           0.896340E-19
             247.611712           0.265349E-18
             248.611612           0.262463E-18
             249.611512           0.259607E-18
             250.611412           0.256764E-18
             251.611312           0.253971E-18
             280.617250           0.416753E-18
             312.967014           0.304325E-18
             349.046082           0.220971E-18
             389.284373           0.159581E-18
             434.161362           0.114647E-18
             484.211805           0.819172E-19
             540.032099           0.582227E-19
             602.287399           0.411734E-19
             671.719535           0.289669E-19
             749.155859           0.202807E-19
             835.519099           0.141278E-19
             931.838358           0.979233E-20
            1039.261372           0.675521E-20
            1159.068190           0.463770E-20
            1292.686427           0.316979E-20
            1441.708273           0.215787E-20
            1607.909467           0.146399E-20
            1793.270458           0.988522E-21
            2000.000000           0.664404E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      127         54         60        1194.694606       2     0     0       1     0     0

            Energy [eV]       Cross section [cm**2]
            1194.695606           0.175800E-18
            1195.695506           0.175400E-18
            1196.695406           0.175000E-18
            1197.695306           0.174700E-18
            1198.695206           0.174300E-18
            1199.695106           0.173900E-18
            1200.695006           0.173500E-18
            1201.694906           0.173200E-18
            1202.694806           0.172800E-18
            1203.694706           0.172400E-18
            1204.694606           0.172100E-18
            1237.268531           0.160700E-18
            1270.723229           0.150000E-18
            1305.082513           0.140000E-18
            1340.370843           0.130600E-18
            1376.613339           0.121800E-18
            1413.835803           0.113600E-18
            1452.064730           0.105900E-18
            1491.327335           0.987600E-19
            1531.651568           0.920400E-19
            1573.066134           0.857400E-19
            1615.600515           0.798500E-19
            1659.284990           0.743700E-19
            1704.150657           0.692600E-19
            1750.229452           0.644700E-19
            1797.554180           0.599700E-19
            1846.158529           0.557900E-19
            1896.077098           0.519100E-19
            1947.345423           0.482900E-19
            2000.000000           0.449000E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      128         55         60         280.656894       1     1     0       1     0     0

            Energy [eV]       Cross section [cm**2]
             280.657894           0.475500E-19
             281.657794           0.472250E-19
             282.657694           0.469000E-19
             283.657594           0.466000E-19
             284.657494           0.462750E-19
             285.657394           0.459750E-19
             286.657294           0.456750E-19
             287.657194           0.453750E-19
             288.657094           0.450750E-19
             289.656994           0.447750E-19
             290.656894           0.192075E-18
             321.712131           0.156775E-18
             356.085465           0.127450E-18
             394.131417           0.103152E-18
             436.242390           0.831950E-19
             482.852709           0.668075E-19
             534.443109           0.534450E-19
             591.545684           0.426150E-19
             654.749385           0.338400E-19
             724.706085           0.267650E-19
             802.137309           0.211175E-19
             887.841672           0.165875E-19
             982.703118           0.129825E-19
            1087.700036           0.101340E-19
            1203.915350           0.787725E-20
            1332.547689           0.611200E-20
            1474.923751           0.471750E-20
            1632.511984           0.363775E-20
            1806.937732           0.278850E-20
            2000.000000           0.213825E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      129         55         61        1302.339705       1     1     0       0     1     0

            Energy [eV]       Cross section [cm**2]
            1302.340705           0.211325E-19
            1303.340605           0.210850E-19
            1304.340505           0.210375E-19
            1305.340405           0.209875E-19
            1306.340305           0.209400E-19
            1307.340205           0.208925E-19
            1308.340105           0.208450E-19
            1309.340005           0.207975E-19
            1310.339905           0.207525E-19
            1311.339805           0.207050E-19
            1312.339705           0.844825E-19
            1341.766644           0.790825E-19
            1371.853431           0.740725E-19
            1402.614861           0.694275E-19
            1434.066064           0.650900E-19
            1466.222505           0.610450E-19
            1499.099998           0.572600E-19
            1532.714712           0.537275E-19
            1567.083177           0.504075E-19
            1602.222296           0.473175E-19
            1638.149348           0.443950E-19
            1674.882003           0.416825E-19
            1712.438323           0.391050E-19
            1750.836778           0.367200E-19
            1790.096252           0.344475E-19
            1830.236052           0.323425E-19
            1871.275917           0.303550E-19
            1913.236029           0.284800E-19
            1956.137024           0.267400E-19
            2000.000000           0.250800E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      130         56         60         273.338334       1     0     1       1     0     0

            Energy [eV]       Cross section [cm**2]
             273.339334           0.332500E-19
             274.339234           0.329000E-19
             275.339134           0.325500E-19
             276.339034           0.322250E-19
             277.338934           0.319000E-19
             278.338834           0.315750E-19
             279.338734           0.312500E-19
             280.338634           0.309250E-19
             281.338534           0.122725E-18
             282.338434           0.121425E-18
             283.338334           0.120158E-18
             314.032831           0.881767E-19
             348.052513           0.645208E-19
             385.757601           0.470567E-19
             427.547343           0.341933E-19
             473.864234           0.247642E-19
             525.198708           0.178817E-19
             582.094329           0.128671E-19
             645.153544           0.922400E-20
             715.044065           0.659317E-20
             792.505938           0.469508E-20
             878.359381           0.333167E-20
             973.513466           0.235708E-20
            1078.975745           0.166025E-20
            1195.862923           0.116687E-20
            1325.412676           0.815983E-21
            1468.996763           0.569517E-21
            1628.135545           0.395592E-21
            1804.514087           0.274200E-21
            2000.000000           0.189092E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      131         56         62        1295.022138       1     0     1       0     0     1

            Energy [eV]       Cross section [cm**2]
            1295.023138           0.575500E-20
            1296.023038           0.184600E-19
            1297.022938           0.184300E-19
            1298.022838           0.184025E-19
            1299.022738           0.183775E-19
            1300.022638           0.183475E-19
            1301.022538           0.183200E-19
            1302.022438           0.182900E-19
            1303.022338           0.615967E-19
            1304.022238           0.615008E-19
            1305.022138           0.614050E-19
            1334.677722           0.586358E-19
            1365.007205           0.558467E-19
            1396.025902           0.530933E-19
            1427.749474           0.503808E-19
            1460.193938           0.477517E-19
            1493.375677           0.452092E-19
            1527.311445           0.427592E-19
            1562.018375           0.404092E-19
            1597.513993           0.381675E-19
            1633.816221           0.360200E-19
            1670.943387           0.339817E-19
            1708.914239           0.320325E-19
            1747.747948           0.301992E-19
            1787.464122           0.284408E-19
            1828.082814           0.267920E-19
            1869.624533           0.252226E-19
            1912.110255           0.237342E-19
            1955.561431           0.223408E-19
            2000.000000           0.210022E-19


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      132         57         61         300.248179       0     2     0       0     1     0

            Energy [eV]       Cross section [cm**2]
             300.249179           0.400100E-18
             301.249079           0.397400E-18
             302.248979           0.394800E-18
             303.248879           0.392200E-18
             304.248779           0.389600E-18
             305.248679           0.387100E-18
             306.248579           0.384500E-18
             307.248479           0.382000E-18
             308.248379           0.379600E-18
             309.248279           0.377100E-18
             310.248179           0.374600E-18
             342.219751           0.307100E-18
             377.486044           0.250800E-18
             416.386585           0.204100E-18
             459.295889           0.165500E-18
             506.627066           0.133800E-18
             558.835796           0.107800E-18
             616.424719           0.865200E-19
             679.948273           0.692400E-19
             750.018031           0.552300E-19
             827.308589           0.438900E-19
             912.564063           0.347500E-19
            1006.605251           0.274300E-19
            1110.337533           0.215800E-19
            1224.759593           0.169200E-19
            1350.973030           0.132300E-19
            1490.192963           0.103000E-19
            1643.759733           0.800300E-20
            1813.151804           0.619800E-20
            2000.000000           0.478900E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      133         58         61         289.087275       0     1     1       0     1     0

            Energy [eV]       Cross section [cm**2]
             289.088275           0.367500E-19
             290.088175           0.364000E-19
             291.088075           0.360500E-19
             292.087975           0.357000E-19
             293.087875           0.353750E-19
             294.087775           0.350500E-19
             295.087675           0.347000E-19
             296.087575           0.343750E-19
             297.087475           0.340750E-19
             298.087375           0.337500E-19
             299.087275           0.334250E-19
             330.545465           0.106275E-18
             365.312446           0.784333E-19
             403.736241           0.576342E-19
             446.201475           0.421767E-19
             493.133229           0.307408E-19
             545.001295           0.223158E-19
             602.324877           0.161358E-19
             665.677789           0.116250E-19
             735.694201           0.834567E-20
             813.074984           0.596917E-20
             898.594726           0.425475E-20
             993.109490           0.302258E-20
            1097.565375           0.214083E-20
            1213.007998           0.151200E-20
            1340.592948           0.106512E-20
            1481.597365           0.748567E-21
            1637.432715           0.524942E-21
            1809.658926           0.367342E-21
            2000.000000           0.256375E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      134         58         62         289.088268       0     1     1       0     0     1

            Energy [eV]       Cross section [cm**2]
             289.089268           0.175625E-19
             290.089168           0.544475E-19
             291.089068           0.541075E-19
             292.088968           0.537425E-19
             293.088868           0.533800E-19
             294.088768           0.530450E-19
             295.088668           0.526850E-19
             296.088568           0.523500E-19
             297.088468           0.520150E-19
             298.088368           0.516825E-19
             299.088268           0.513525E-19
             330.546504           0.155955E-18
             365.313531           0.126487E-18
             403.737370           0.102134E-18
             446.202644           0.821325E-19
             493.134435           0.657633E-19
             545.002533           0.524450E-19
             602.326140           0.416658E-19
             665.679069           0.329817E-19
             735.695487           0.260048E-19
             813.076262           0.204289E-19
             898.595982           0.159957E-19
             993.110704           0.124797E-19
            1097.566526           0.970833E-20
            1213.009057           0.752925E-20
            1340.593885           0.582183E-20
            1481.598141           0.448800E-20
            1637.433287           0.344983E-20
            1809.659243           0.264591E-20
            2000.000000           0.202580E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p    
      135         59         62         282.447778       0     0     2       0     0     1

            Energy [eV]       Cross section [cm**2]
             282.448778           0.853333E-20
             283.448678           0.276133E-19
             284.448578           0.273467E-19
             285.448478           0.270800E-19
             286.448378           0.268133E-19
             287.448278           0.265533E-19
             288.448178           0.262933E-19
             289.448078           0.260400E-19
             290.447978           0.257933E-19
             291.447878           0.932700E-19
             292.447778           0.923733E-19
             323.589730           0.212173E-18
             358.047902           0.156671E-18
             396.175429           0.115259E-18
             438.363050           0.844560E-19
             485.043115           0.616500E-19
             536.694009           0.448193E-19
             593.845065           0.324597E-19
             657.081977           0.234200E-19
             727.052813           0.168379E-19
             804.474648           0.120593E-19
             890.140920           0.860227E-20
             984.929556           0.611343E-20
            1089.811970           0.432913E-20
            1205.863021           0.305463E-20
            1334.272026           0.214794E-20
            1476.354950           0.150543E-20
            1633.567890           0.105162E-20
            1807.522000           0.732173E-21
            2000.000000           0.507743E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]          1s    2s    2p      1s    2s    2p
      136         60         63          1362.210890       1     0     0       0     0     0

            Energy [eV]       Cross section [cm**2]
            1362.211890           6.282734E-20
            1363.211790           6.270381E-20
            1364.211690           6.258060E-20
            1365.211590           6.245770E-20
            1366.211490           6.233514E-20
            1367.211390           6.221293E-20
            1368.211290           6.209102E-20
            1369.211190           6.196947E-20
            1370.211090           6.184824E-20
            1371.210990           6.172731E-20
            1372.210890           6.160671E-20
            1399.690028           5.841546E-20
            1427.719449           5.538949E-20
            1456.310171           5.251781E-20
            1485.473436           4.978938E-20
            1515.220707           4.719737E-20
            1545.563682           4.473526E-20
            1576.514288           4.239682E-20
            1608.084693           4.017613E-20
            1640.287310           3.806752E-20
            1673.134799           3.606558E-20
            1706.640074           3.416515E-20
            1740.816307           3.236130E-20
            1775.676934           3.064933E-20
            1811.235661           2.902475E-20
            1847.506468           2.748331E-20
            1884.503613           2.602091E-20
            1922.241643           2.463366E-20
            1960.735394           2.331788E-20
            2000.000000           2.207001E-20


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]         1s    2s    2p      1s    2s    2p
      137         61         63          340.682533       0     1     0       0     0     0

            Energy [eV]       Cross section [cm**2]
             340.683533           1.474462E-19
             341.683433           1.465417E-19
             342.683333           1.456454E-19
             343.683233           1.447572E-19
             344.683133           1.438769E-19
             345.683033           1.430046E-19
             346.682933           1.421400E-19
             347.682833           1.412832E-19
             348.682733           1.404339E-19
             349.682633           1.395921E-19
             350.682533           1.387578E-19
             384.334797           1.143708E-19
             421.216406           9.400161E-20
             461.637255           7.703732E-20
             505.936977           6.295446E-20
             554.487797           5.130093E-20
             607.697661           4.168770E-20
             666.013659           3.378134E-20
             729.925789           2.729834E-20
             799.971066           2.199835E-20
             876.738042           1.767839E-20
             960.871745           1.416817E-20
            1053.079102           1.132494E-20
            1154.134879           9.028690E-21
            1264.888190           7.179538E-21
            1386.269631           5.694651E-21
            1519.299101           4.505580E-21
            1665.094370           3.555905E-21
            1824.880473           2.799404E-21
            2000.000000           2.198350E-21


    Crs. sec.   In. cfg.   Fi. cfg.      Threshold         In. Sub.            Fi. Sub.
                                            [eV]        1s    2s    2p      1s    2s    2p
      138         62         63         340.701230       0     0     1       0     0     0

            Energy [eV]       Cross section [cm**2]
             340.702230           1.351537E-19
             341.702130           1.339405E-19
             342.702030           1.327416E-19
             343.701930           1.315570E-19
             344.701830           1.303863E-19
             345.701730           1.292293E-19
             346.701630           1.280860E-19
             347.701530           1.269559E-19
             348.701430           1.258391E-19
             349.701330           1.247352E-19
             350.701230           1.236442E-19
             384.354210           9.318402E-20
             421.236499           7.003494E-20
             461.657981           5.248996E-20
             505.958272           3.923145E-20
             554.509580           2.924136E-20
             607.719829           2.173547E-20
             666.036086           1.611190E-20
             729.948319           1.191078E-20
             799.993514           8.781313E-21
             876.760183           6.456750E-21
             960.893315           4.734861E-21
            1053.099787           3.462903E-21
            1154.154310           2.525941E-21
            1264.905936           1.837664E-21
            1386.285190           1.333457E-21
            1519.311890           9.651104E-22
            1665.103715           6.967497E-22
            1824.885594           5.017588E-22
            2000.000000           3.604525E-22


 end CAESR summary file


==> anc/neon_Bhalla.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    406086,      10200]
NotebookOptionsPosition[    387034,       9550]
NotebookOutlinePosition[    387735,       9575]
CellTagsIndexPosition[    387692,       9572]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NeonRateEquations.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.46923758290373*^9, 3.46923758352741*^9}, {
   3.471881289335883*^9, 3.471881290845278*^9}, 3.4718819079783697`*^9, 
   3.471972579963964*^9, {3.6868155120693083`*^9, 3.686815512693761*^9}, {
   3.703075648597934*^9, 3.703075652976046*^9}}],

Cell[BoxData[{
 RowBox[{"HartreeToeV", ":=", "27.2113845"}], "\n", 
 RowBox[{"eVToHartree", ":=", 
  RowBox[{"1", "/", "HartreeToeV"}]}], "\[IndentingNewLine]", 
 RowBox[{"HartreeTomeV", ":=", 
  RowBox[{"1000", "*", "HartreeToeV"}]}], "\[IndentingNewLine]", 
 RowBox[{"JouleToHartree", ":=", "2.29371269*^17"}], "\[IndentingNewLine]", 
 RowBox[{"MilliJouleToHartree", ":=", 
  RowBox[{"1*^-3", "*", "JouleToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToAngstroem", ":=", "0.5291772083"}], "\[IndentingNewLine]", 
 RowBox[{"AngstroemToBohr", ":=", 
  RowBox[{"1", "/", "BohrToAngstroem"}]}], "\[IndentingNewLine]", 
 RowBox[{"MicrometerToBohr", ":=", 
  RowBox[{"1*^4", "*", "AngstroemToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToMicrometer", ":=", 
  RowBox[{"1", "/", "MicrometerToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"t0ToSecond", ":=", "24.18884326505*^-18"}], "\[IndentingNewLine]", 
 RowBox[{"t0ToFemtoSecond", ":=", 
  "24.18884326505*^-3"}], "\[IndentingNewLine]", 
 RowBox[{"FemtoSecondTot0", ":=", " ", 
  RowBox[{"1", "/", "t0ToFemtoSecond"}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtoBarn", ":=", 
  RowBox[{"1*^8", "*", 
   RowBox[{"BohrToAngstroem", "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtocm2", ":=", 
  RowBox[{"crossSectionAUtoBarn", "*", "1*^-24"}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectioncm2toAU", ":=", 
  RowBox[{"1", "/", "crossSectionAUtocm2"}]}], "\[IndentingNewLine]", 
 RowBox[{"intensityAUtoSI", ":=", 
  "6.436409085121321*^15"}], "\[IndentingNewLine]", 
 RowBox[{"intensitySItoAU", ":=", 
  RowBox[{"1", "/", "intensityAUtoSI"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.4640108723406277`*^9, 3.4640108931263647`*^9}, {
   3.4668031236172457`*^9, 3.466803123847589*^9}, {3.4670640022234497`*^9, 
   3.467064002971446*^9}, {3.469148855458968*^9, 3.469148885540563*^9}, {
   3.686548934853611*^9, 3.686548947101242*^9}, {3.68751566282178*^9, 
   3.687515662979577*^9}, {3.688426559268428*^9, 3.688426559745384*^9}}],

Cell[CellGroupData[{

Cell["Hartree-Fock-Slater versus CAESR for neon", "Title",
 CellChangeTimes->{{3.441568660140831*^9, 3.441568672892127*^9}, {
  3.4418208991591463`*^9, 3.441820920151948*^9}, {3.442422993266732*^9, 
  3.442422999763595*^9}, {3.442451066565802*^9, 3.442451068355088*^9}, {
  3.442451136412777*^9, 3.442451142816945*^9}, {3.452442425560129*^9, 
  3.452442432481497*^9}, {3.452442601564333*^9, 3.452442610984146*^9}, {
  3.4638352503179493`*^9, 3.4638352750362587`*^9}, {3.685775227087719*^9, 
  3.685775232668339*^9}, {3.686815551984131*^9, 3.686815572568405*^9}, {
  3.687537817519266*^9, 3.687537837058309*^9}, {3.6878746623799963`*^9, 
  3.6878746647635527`*^9}, {3.703075699803712*^9, 3.7030757683325157`*^9}}],

Cell["Christian Buth, 11 May 2017", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.469148231563246*^9, 3.469148232002969*^9}, {3.469639213714448*^9, 
   3.4696392137856693`*^9}, {3.4697238115680017`*^9, 
   3.4697238117580147`*^9}, {3.471208581416031*^9, 3.4712085815404587`*^9}, {
   3.471881798087801*^9, 3.471881804820734*^9}, {3.49216438968835*^9, 
   3.492164392693852*^9}, 3.492233074424202*^9, {3.6857752374390574`*^9, 
   3.685775242987837*^9}, {3.686066916663396*^9, 3.68606691676514*^9}, {
   3.686552447713743*^9, 3.6865524479906597`*^9}, {3.686676752722496*^9, 
   3.6866767545024347`*^9}, {3.68681557557661*^9, 3.686815575856051*^9}, {
   3.687537839826069*^9, 3.6875378455459633`*^9}, 3.6875804120193167`*^9, 
   3.6877088880073433`*^9, {3.687787666991476*^9, 3.687787667149724*^9}, {
   3.687874670653564*^9, 3.687874671355317*^9}, {3.687935177925601*^9, 
   3.6879351779947643`*^9}, 3.688046728141608*^9, 3.688404603499724*^9, 
   3.6884815703715763`*^9, {3.689684436645803*^9, 3.689684440713263*^9}, {
   3.702563036170632*^9, 3.7025630412328453`*^9}, {3.703075663089048*^9, 
   3.7030756655752897`*^9}, {3.703151642837118*^9, 3.7031516428977013`*^9}, {
   3.703480522127404*^9, 3.7034805222923517`*^9}}],

Cell["\<\
Theoretische Chemie, Physikalisch-Chemisches Institut, \
Ruprecht-Karls-Universit\[ADoubleDot]t Heidelberg, Im Neuenheimer Feld\
\[NonBreakingSpace]229, 69120\[NonBreakingSpace]Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.685775291143866*^9, 3.685775311425185*^9}}],

Cell[CellGroupData[{

Cell["Parameters", "Section",
 CellChangeTimes->{{3.687935200163601*^9, 3.6879352065222054`*^9}, {
  3.703155447180016*^9, 3.703155447953157*^9}}],

Cell[BoxData[{
 RowBox[{"histen", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "5"}], ",", "15", ",", "1"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"histrad", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "5"}], ",", "3", ",", "0.3"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"histrange", ":=", 
  RowBox[{"{", 
   RowBox[{"0", ",", "30", ",", "2"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"histex", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "3"}], ",", "22", ",", "2"}], "}"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6877875018266573`*^9, 3.687787524826077*^9}, {
   3.703155520472405*^9, 3.7031555247195797`*^9}, {3.703155778666835*^9, 
   3.7031557826328793`*^9}, {3.7031559010530767`*^9, 3.703155901156919*^9}, {
   3.7031566562350607`*^9, 3.703156681866198*^9}, {3.703156764146953*^9, 
   3.7031567642560167`*^9}, {3.7031568088556356`*^9, 3.7031568108711443`*^9}, 
   3.703157552110869*^9}],

Cell["\<\
Energies for the normal configurations to convert the energy shifts in Table\
\[NonBreakingSpace]I of Ref.\[NonBreakingSpace][1]:\
\>", "Text",
 CellChangeTimes->{{3.703155073835145*^9, 3.703155142384911*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", 
    StyleBox["X",
     FontSlant->"Plain"]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " (2",
 StyleBox["p",
  FontSlant->"Italic"],
 " \[LongRightArrow] 1",
 StyleBox["s",
  FontSlant->"Italic"],
 ") = 848.5 eV; ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", 
    StyleBox["A",
     FontSlant->"Plain"]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " (2",
 StyleBox["s",
  FontSlant->"Italic"],
 "\[Dash]2",
 StyleBox["s",
  FontSlant->"Italic"],
 ") = 747.3 eV; ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", 
    StyleBox["A",
     FontSlant->"Plain"]], TraditionalForm]]],
 " (2",
 StyleBox["s\[Dash]",
  FontSlant->"Italic"],
 "2",
 StyleBox["p",
  FontSlant->"Italic"],
 ") = 780.0 eV; ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", 
    StyleBox["A",
     FontSlant->"Plain"]], TraditionalForm]]],
 " (2",
 StyleBox["p\[Dash]",
  FontSlant->"Italic"],
 "2",
 StyleBox["p",
  FontSlant->"Italic"],
 ") = 807.7 eV"
}], "Text",
 CellChangeTimes->{{3.687955394259569*^9, 3.687955440180313*^9}, {
  3.703155194541038*^9, 3.703155348020979*^9}, {3.703155389966855*^9, 
  3.703155405170169*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"enR225v126", "*", "HartreeToeV"}]], "Input",
 CellChangeTimes->{{3.687958977047058*^9, 3.687958992410089*^9}, {
  3.687959103688349*^9, 3.687959137413822*^9}}],

Cell[BoxData["849.6498750996856`"], "Output",
 CellChangeTimes->{{3.6879590978218117`*^9, 3.687959137988675*^9}, 
   3.703076054047861*^9, 3.703156034804338*^9, 3.703157835461252*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"enA206v126", "*", "HartreeToeV"}]], "Input",
 CellChangeTimes->{{3.687959068205847*^9, 3.687959078125575*^9}, 
   3.687959118357847*^9}],

Cell[BoxData["747.5341478686875`"], "Output",
 CellChangeTimes->{{3.6879590979271097`*^9, 3.68795911891054*^9}, 
   3.703076054221583*^9, 3.703156034903576*^9, 3.7031578357170677`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"enA215v126", "*", "HartreeToeV"}]], "Input",
 CellChangeTimes->{{3.687959080056858*^9, 3.687959091337695*^9}, 
   3.687959122117597*^9}],

Cell[BoxData["780.674212766625`"], "Output",
 CellChangeTimes->{{3.687959098022398*^9, 3.687959122579688*^9}, 
   3.703076054305757*^9, 3.703156034958538*^9, 3.7031578357912073`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"enA224v126", "*", "HartreeToeV"}]], "Input",
 CellChangeTimes->{{3.687959093406314*^9, 3.687959124413762*^9}}],

Cell[BoxData["808.6253115428731`"], "Output",
 CellChangeTimes->{{3.687959099705374*^9, 3.6879591248142548`*^9}, 
   3.703076054388412*^9, 3.7031560350278473`*^9, 3.703157835879406*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bhalla\[CloseCurlyQuote]s Auger transition energy shifts", "Section",
 CellChangeTimes->{{3.687887842023068*^9, 3.6878878628525*^9}, {
   3.687934753135787*^9, 3.687934755798419*^9}, {3.68794292479347*^9, 
   3.687942951310668*^9}, 3.6879429922794857`*^9, {3.687954476782839*^9, 
   3.687954477949788*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "2",
 StyleBox["p",
  FontSlant->"Italic"],
 "\[Dash]2",
 StyleBox["p",
  FontSlant->"Italic"],
 " decay of single core holes"
}], "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.687580492682909*^9, 
  3.687580503264814*^9}}],

Cell[BoxData[{
 RowBox[{"bhenA224v126", ":=", 
  RowBox[{"0.0", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA223v125", ":=", 
  RowBox[{
   RowBox[{"-", "19.5"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA222v124", ":=", 
  RowBox[{
   RowBox[{"-", "40.4"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA221v123", ":=", 
  RowBox[{
   RowBox[{"-", "62.7"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhenA220v122", ":=", 
   RowBox[{
    RowBox[{"-", "86.3"}], "*", "eVToHartree"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhenA214v116", ":=", 
  RowBox[{
   RowBox[{"-", "16.3"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA213v115", ":=", 
  RowBox[{
   RowBox[{"-", "37.0"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA212v114", ":=", 
  RowBox[{
   RowBox[{"-", "59.1"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA211v113", ":=", 
  RowBox[{
   RowBox[{"-", "82.5"}], "*", "eVToHartree"}]}], "\n", 
 RowBox[{
  RowBox[{"bhenA210v112", ":=", 
   RowBox[{
    RowBox[{"-", "106.9"}], "*", "eVToHartree"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"bhenA204v106", ":=", 
  RowBox[{
   RowBox[{"-", "33.6"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA203v105", ":=", 
  RowBox[{
   RowBox[{"-", "55.5"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA202v104", ":=", 
  RowBox[{
   RowBox[{"-", "78.5"}], "*", "eVToHartree"}]}], "\n", 
 RowBox[{"bhenA201v103", ":=", 
  RowBox[{
   RowBox[{"-", "102.8"}], "*", "eVToHartree"}]}], "\n", 
 RowBox[{"bhenA200v102", ":=", 
  RowBox[{
   RowBox[{"-", "129.2"}], "*", "eVToHartree"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, {3.687943013568652*^9, 3.687943094572649*^9}, {
   3.6879432266759872`*^9, 3.687943311262313*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhenA223v125", ",", "bhenA222v124", ",", "bhenA221v123", ",", 
    "bhenA220v122", ",", "bhenA214v116", ",", "bhenA213v115", ",", 
    "bhenA212v114", ",", "bhenA211v113", ",", "bhenA210v112", ",", 
    "bhenA204v106", ",", "bhenA203v105", ",", "bhenA202v104", ",", 
    "bhenA201v103", ",", "bhenA200v102"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.687959195806869*^9, 3.687959339187518*^9}, 
   3.687959496643696*^9, {3.687959670519045*^9, 3.6879596707507257`*^9}, 
   3.6880468183783627`*^9, {3.6880476274720078`*^9, 3.688047652851233*^9}, {
   3.688048389608918*^9, 3.688048410558999*^9}, {3.6880487381927023`*^9, 
   3.688048777508956*^9}, {3.688048875684236*^9, 3.688048915545034*^9}, {
   3.6880490614236*^9, 3.688049115467319*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.7166118284058645`"}], ",", 
   RowBox[{"-", "1.4846727111588165`"}], ",", 
   RowBox[{"-", "2.3041826482588568`"}], ",", 
   RowBox[{"-", "3.1714667072526206`"}], ",", 
   RowBox[{"-", "0.5990139898982354`"}], ",", 
   RowBox[{"-", "1.3597250077444607`"}], ",", 
   RowBox[{"-", "2.171885079937774`"}], ",", 
   RowBox[{"-", "3.0318192740248113`"}], ",", 
   RowBox[{"-", "3.928502792645483`"}], ",", 
   RowBox[{"-", "1.234777304330105`"}], ",", 
   RowBox[{"-", "2.0395875116166913`"}], ",", 
   RowBox[{"-", "2.884821975890275`"}], ",", 
   RowBox[{"-", "3.777830562057583`"}], ",", 
   RowBox[{"-", "4.748012729745522`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.687959355888653*^9, 3.687959435641281*^9, 
  3.6879594994402027`*^9, 3.687959673599828*^9, 3.6880478835682383`*^9, 
  3.68804853258038*^9, 3.6880488301991863`*^9, 3.6880489558011703`*^9, 
  3.688049163952654*^9, 3.703076054507509*^9, 3.703156035105588*^9, 
  3.703157499964432*^9, 3.7031578359773407`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "enA223v125", ",", "enA222v124", ",", "enA221v123", ",", "enA220v122", 
     ",", "enA214v116", ",", "enA213v115", ",", "enA212v114", ",", 
     "enA211v113", ",", "enA210v112", ",", "enA204v106", ",", "enA203v105", 
     ",", "enA202v104", ",", "enA201v103", ",", "enA200v102"}], "}"}], "-", 
   "enA224v126"}]}]], "Input",
 CellChangeTimes->{{3.687959195806869*^9, 3.687959389078516*^9}, {
   3.687959668378366*^9, 3.687959668598797*^9}, {3.688047678277717*^9, 
   3.6880477100658817`*^9}, 3.688048425024659*^9, {3.688048521117408*^9, 
   3.6880485284191837`*^9}, {3.6880487866134777`*^9, 3.688048824043022*^9}, {
   3.688048928043734*^9, 3.688048952552081*^9}, {3.688049129277136*^9, 
   3.688049160833949*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.7110599999999998`"}], ",", 
   RowBox[{"-", "1.477335`"}], ",", 
   RowBox[{"-", "2.296668999999998`"}], ",", 
   RowBox[{"-", "3.168427000000001`"}], ",", 
   RowBox[{"-", "0.5875859999999982`"}], ",", 
   RowBox[{"-", "1.3474700000000013`"}], ",", 
   RowBox[{"-", "2.1602490000000003`"}], ",", 
   RowBox[{"-", "3.0250780000000006`"}], ",", 
   RowBox[{"-", "3.942070000000001`"}], ",", 
   RowBox[{"-", "1.2301329999999986`"}], ",", 
   RowBox[{"-", "2.0320189999999982`"}], ",", 
   RowBox[{"-", "2.8856949999999983`"}], ",", 
   RowBox[{"-", "3.791205999999999`"}], ",", 
   RowBox[{"-", "4.749206000000001`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.687959366650289*^9, 3.687959394541007*^9}, 
   3.687959435707316*^9, 3.687959499549323*^9, 3.6879596737006083`*^9, 
   3.688047883654418*^9, 3.688048532650093*^9, 3.688048830258418*^9, 
   3.688048955879949*^9, 3.68804916401891*^9, 3.703076054588004*^9, 
   3.703156035178735*^9, 3.70315750004991*^9, 3.70315783607882*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.6877876277936573`*^9, 
  3.687787628407077*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.7807819882801252`"}], ",", 
   RowBox[{"-", "0.49668566430880123`"}], ",", 
   RowBox[{"-", "0.3271541636543588`"}], ",", 
   RowBox[{"-", "0.09593742423667553`"}], ",", 
   RowBox[{"-", "1.9449050689154048`"}], ",", 
   RowBox[{"-", "0.9094827895581654`"}], ",", 
   RowBox[{"-", "0.5386453106921234`"}], ",", 
   RowBox[{"-", "0.22284628775888515`"}], ",", "0.34416454691362924`", ",", 
   RowBox[{"-", "0.37754489393474727`"}], ",", 
   RowBox[{"-", "0.3724626401964271`"}], ",", "0.03025351292230998`", ",", 
   "0.3528016663408959`", ",", "0.025125678997268534`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.687541213249341*^9, {3.687541284679166*^9, 3.687541305078855*^9}, {
   3.687541362169773*^9, 3.687541396473477*^9}, {3.687542686034748*^9, 
   3.687542718601412*^9}, {3.687542968869566*^9, 3.687543014891079*^9}, 
   3.687583575251363*^9, 3.687787642412136*^9, 3.6879594358133297`*^9, 
   3.687959499692968*^9, 3.687959673817164*^9, 3.688047883734233*^9, 
   3.6880485327176237`*^9, 3.688048830322053*^9, 3.688048955943096*^9, 
   3.688049164089898*^9, 3.7030760546710033`*^9, 3.703156035252719*^9, 
   3.703157500132764*^9, 3.70315783617605*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histen", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.6875427002052803`*^9, 3.68754271633215*^9}, 
   3.687787597442258*^9, {3.687959554108871*^9, 3.687959558825903*^9}, {
   3.687959593395133*^9, 3.68795960156063*^9}, {3.6879598016864758`*^9, 
   3.6879598699375887`*^9}, {3.687959909635775*^9, 3.687959909920268*^9}, {
   3.688048209160159*^9, 3.6880482140681562`*^9}, {3.688048273412763*^9, 
   3.688048273562685*^9}, {3.688048973114985*^9, 3.688048992472486*^9}, 
   3.703155544414464*^9, 3.703157496978819*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.5459999999999999], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.5459999999999999], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{-2., 0}, {-1., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{113.97207766212969`, 137.32415932746196`}, {
          109.75060988422433`, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{-1., 0}, {0., 9}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{136.57415932746196`, 
          159.92624099279422`}, {-130.8241097024207, 140.57244983255495`}}],
        StatusArea[#, 9]& ,
        TagBoxNote->"9"],
       StyleBox[
       "9", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[9, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{0., 0}, {1., 4}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{159.17624099279422`, 182.52832265812648`}, {
          19.535090039232443`, 140.57244983255495`}}],
        StatusArea[#, 4]& ,
        TagBoxNote->"4"],
       StyleBox[
       "4", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[4, {FontFamily -> "Helvetica", FontSize -> 14}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-5.4, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{-5., 15.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.687959835125269*^9, 3.687959870268361*^9}, 
   3.6879599102525263`*^9, 3.688047884587294*^9, 3.688048214400428*^9, 
   3.688048273929347*^9, 3.688048532793911*^9, 3.688048830419067*^9, {
   3.688048956010273*^9, 3.688048992882976*^9}, 3.6880491641535263`*^9, 
   3.7030760556799307`*^9, 3.7031560362183323`*^9, 3.703157836342207*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.3795786304544007`"}]], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.6875426862146463`*^9, 3.687542718839353*^9}, {
   3.687542969071878*^9, 3.687543015096602*^9}, 3.687583575371057*^9, 
   3.687787642553705*^9, 3.687959436182098*^9, 3.6879595000742702`*^9, 
   3.687959673976655*^9, 3.688047884859659*^9, 3.6880485328822117`*^9, 
   3.688048830508947*^9, 3.688048956093647*^9, 3.688049164237137*^9, 
   3.703076055983283*^9, 3.70315603650525*^9, 3.703157836457762*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["0.5838057623663294`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.687542686296771*^9, 3.687542718904571*^9}, {
   3.687542969138541*^9, 3.6875430151627827`*^9}, 3.687583575446988*^9, 
   3.687787642629723*^9, 3.6879594362837954`*^9, 3.687959500191535*^9, 
   3.6879596740616302`*^9, 3.688047884931905*^9, 3.688048222432641*^9, 
   3.688048532948411*^9, 3.688048830577379*^9, 3.68804895617268*^9, 
   3.688049164304676*^9, 3.7030760560706167`*^9, 3.703156036580575*^9, 
   3.703157836524438*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2s\[Dash]2",
 StyleBox["p",
  FontSlant->"Italic"],
 " decay of single core holes"
}], "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.687580492682909*^9, 
  3.687580503264814*^9}, {3.6875831382784157`*^9, 3.687583138884967*^9}}],

Cell[BoxData[{
 RowBox[{"bhenA215v126", ":=", 
  RowBox[{"0.0", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA214v125", ":=", 
  RowBox[{
   RowBox[{"-", "17.2"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA213v124", ":=", 
  RowBox[{
   RowBox[{"-", "35.1"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA212v123", ":=", 
  RowBox[{
   RowBox[{"-", "53.8"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA211v122", ":=", 
  RowBox[{
   RowBox[{"-", "73.0"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhenA210v121", ":=", 
   RowBox[{
    RowBox[{"-", "92.6"}], "*", "eVToHartree"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhenA205v116", ":=", 
  RowBox[{
   RowBox[{"-", "19.4"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA204v115", ":=", 
  RowBox[{
   RowBox[{"-", "37.4"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA203v114", ":=", 
  RowBox[{
   RowBox[{"-", "56.2"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA202v113", ":=", 
  RowBox[{
   RowBox[{"-", "75.5"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA201v112", ":=", 
  RowBox[{
   RowBox[{"-", "95.2"}], "*", "eVToHartree"}]}], "\n", 
 RowBox[{"bhenA200v111", ":=", 
  RowBox[{
   RowBox[{"-", "116.4"}], "*", "eVToHartree"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, {3.687583156245308*^9, 3.6875833048223877`*^9}, {
   3.6875834058826838`*^9, 3.6875834734453573`*^9}, {3.6879436471590776`*^9, 
   3.687943687651744*^9}, {3.6879437184796658`*^9, 3.687943772041964*^9}, {
   3.6879526432817287`*^9, 3.6879526555664682`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhenA214v125", ",", "bhenA213v124", ",", "bhenA212v123", ",", 
    "bhenA211v122", ",", "bhenA210v121", ",", "bhenA205v116", ",", 
    "bhenA204v115", ",", "bhenA203v114", ",", "bhenA202v113", ",", 
    "bhenA201v112", ",", "bhenA200v111"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.687959195806869*^9, 3.687959339187518*^9}, 
   3.687959496643696*^9, {3.687959670519045*^9, 3.6879596707507257`*^9}, 
   3.6880468183783627`*^9, {3.6880476274720078`*^9, 3.688047652851233*^9}, {
   3.688048389608918*^9, 3.688048410558999*^9}, {3.6880487381927023`*^9, 
   3.688048777508956*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.632088381978506`"}], ",", 
   RowBox[{"-", "1.289901291130556`"}], ",", 
   RowBox[{"-", "1.9771136599095132`"}], ",", 
   RowBox[{"-", "2.6827006909552873`"}], ",", 
   RowBox[{"-", "3.402987451814515`"}], ",", 
   RowBox[{"-", "0.712936895952501`"}], ",", 
   RowBox[{"-", "1.3744247375579144`"}], ",", 
   RowBox[{"-", "2.065312038790235`"}], ",", 
   RowBox[{"-", "2.7745740022893726`"}], ",", 
   RowBox[{"-", "3.498535695601964`"}], ",", 
   RowBox[{"-", "4.277621375715007`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.687959355888653*^9, 3.687959435641281*^9, 
  3.6879594994402027`*^9, 3.687959673599828*^9, 3.6880478835682383`*^9, 
  3.68804853258038*^9, 3.6880488301991863`*^9, 3.689685130515545*^9, 
  3.703076056190346*^9, 3.7031560366773453`*^9, 3.703157836627821*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "enA214v125", ",", "enA213v124", ",", "enA212v123", ",", "enA211v122", 
     ",", "enA210v121", ",", "enA205v116", ",", "enA204v115", ",", 
     "enA203v114", ",", "enA202v113", ",", "enA201v112", ",", "enA200v111"}], 
    "}"}], "-", "enA215v126"}]}]], "Input",
 CellChangeTimes->{{3.687959195806869*^9, 3.687959389078516*^9}, {
   3.687959668378366*^9, 3.687959668598797*^9}, {3.688047678277717*^9, 
   3.6880477100658817`*^9}, 3.688048425024659*^9, {3.688048521117408*^9, 
   3.6880485284191837`*^9}, {3.6880487866134777`*^9, 3.688048824043022*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.625039000000001`"}], ",", 
   RowBox[{"-", "1.2799580000000006`"}], ",", 
   RowBox[{"-", "1.962092000000002`"}], ",", 
   RowBox[{"-", "2.670466000000001`"}], ",", 
   RowBox[{"-", "3.4051270000000002`"}], ",", 
   RowBox[{"-", "0.7036920000000002`"}], ",", 
   RowBox[{"-", "1.3645010000000006`"}], ",", 
   RowBox[{"-", "2.052933000000003`"}], ",", 
   RowBox[{"-", "2.7676119999999997`"}], ",", 
   RowBox[{"-", "3.508307000000002`"}], ",", 
   RowBox[{"-", "4.275522000000002`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.687959366650289*^9, 3.687959394541007*^9}, 
   3.687959435707316*^9, 3.687959499549323*^9, 3.6879596737006083`*^9, 
   3.688047883654418*^9, 3.688048532650093*^9, 3.688048830258418*^9, 
   3.689685130591391*^9, 3.703076056270986*^9, 3.703156036757697*^9, 
   3.703157836707533*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.6877876277936573`*^9, 
  3.687787628407077*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.1278307399226302`"}], ",", 
   RowBox[{"-", "0.7768451098048117`"}], ",", 
   RowBox[{"-", "0.7655940653909804`"}], ",", 
   RowBox[{"-", "0.4581481642262501`"}], ",", "0.06283313913064383`", ",", 
   RowBox[{"-", "1.3137702222706487`"}], ",", 
   RowBox[{"-", "0.7272796104886515`"}], ",", 
   RowBox[{"-", "0.602992829782172`"}], ",", 
   RowBox[{"-", "0.25155268474673576`"}], ",", "0.2785190805148488`", ",", 
   RowBox[{"-", "0.04910220822169296`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.687541213249341*^9, {3.687541284679166*^9, 3.687541305078855*^9}, {
   3.687541362169773*^9, 3.687541396473477*^9}, {3.687542686034748*^9, 
   3.687542718601412*^9}, {3.687542968869566*^9, 3.687543014891079*^9}, 
   3.687583575251363*^9, 3.687787642412136*^9, 3.6879594358133297`*^9, 
   3.687959499692968*^9, 3.687959673817164*^9, 3.688047883734233*^9, 
   3.6880485327176237`*^9, 3.688048830322053*^9, 3.689685130674008*^9, 
   3.703076056355165*^9, 3.703156036834968*^9, 3.703157836791856*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histen", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.6875427002052803`*^9, 3.68754271633215*^9}, 
   3.687787597442258*^9, {3.687959554108871*^9, 3.687959558825903*^9}, {
   3.687959593395133*^9, 3.68795960156063*^9}, {3.6879598016864758`*^9, 
   3.6879598699375887`*^9}, {3.687959909635775*^9, 3.687959909920268*^9}, {
   3.688048209160159*^9, 3.6880482140681562`*^9}, {3.688048273412763*^9, 
   3.688048273562685*^9}, 3.689685123518971*^9, 3.703155545133979*^9, 
   3.703157508662977*^9, 3.703157581278543*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.5459999999999999], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.5459999999999999], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{-2., 0}, {-1., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{113.97207766212966`, 137.32415932746193`}, {
          62.49486139399045, 140.57244983255492`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{-1., 0}, {0., 7}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{136.57415932746193`, 
          159.9262409927942}, {-130.82410970242074`, 140.57244983255492`}}],
        StatusArea[#, 7]& ,
        TagBoxNote->"7"],
       StyleBox[
       "7", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[7, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{0., 0}, {1., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{159.1762409927942, 182.52832265812646`}, {
          62.49486139399045, 140.57244983255492`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-5.4, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{-5., 15.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.687959835125269*^9, 3.687959870268361*^9}, 
   3.6879599102525263`*^9, 3.688047884587294*^9, 3.688048214400428*^9, 
   3.688048273929347*^9, 3.688048532793911*^9, 3.688048830419067*^9, 
   3.689685130770423*^9, 3.703076056431498*^9, 3.703156036936955*^9, 
   3.703157836877266*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.5210694013826437`"}]], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.6875426862146463`*^9, 3.687542718839353*^9}, {
   3.687542969071878*^9, 3.687543015096602*^9}, 3.687583575371057*^9, 
   3.687787642553705*^9, 3.687959436182098*^9, 3.6879595000742702`*^9, 
   3.687959673976655*^9, 3.688047884859659*^9, 3.6880485328822117`*^9, 
   3.688048830508947*^9, 3.689685130857552*^9, 3.703076056495282*^9, 
   3.7031560370476913`*^9, 3.703157836932469*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["0.49503705188840225`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.687542686296771*^9, 3.687542718904571*^9}, {
   3.687542969138541*^9, 3.6875430151627827`*^9}, 3.687583575446988*^9, 
   3.687787642629723*^9, 3.6879594362837954`*^9, 3.687959500191535*^9, 
   3.6879596740616302`*^9, 3.688047884931905*^9, 3.688048222432641*^9, 
   3.688048532948411*^9, 3.688048830577379*^9, 3.689685130940243*^9, 
   3.703076056571486*^9, 3.703156037136348*^9, 3.7031578370075617`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2",
 StyleBox["s",
  FontSlant->"Italic"],
 "\[Dash]2",
 StyleBox["s",
  FontSlant->"Italic"],
 " decay of single core holes"
}], "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.687580492682909*^9, 
  3.687580503264814*^9}, {3.687582741304297*^9, 3.687582742990693*^9}}],

Cell[BoxData[{
 RowBox[{"bhenA206v126", ":=", 
  RowBox[{"0.0", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA205v125", ":=", 
  RowBox[{
   RowBox[{"-", "15.2"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA204v124", ":=", 
  RowBox[{
   RowBox[{"-", "30.4"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA203v123", ":=", 
  RowBox[{
   RowBox[{"-", "45.7"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA202v122", ":=", 
  RowBox[{
   RowBox[{"-", "60.9"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA201v121", ":=", 
  RowBox[{
   RowBox[{"-", "75.7"}], "*", "eVToHartree"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, {3.687582776113304*^9, 3.68758285803614*^9}, {
   3.687582907390574*^9, 3.687582951105978*^9}, {3.687952765965357*^9, 
   3.687952837169414*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhenA205v125", ",", "bhenA204v124", ",", "bhenA203v123", ",", 
    "bhenA202v122", ",", "bhenA201v121"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.687959195806869*^9, 3.687959339187518*^9}, 
   3.687959496643696*^9, {3.687959670519045*^9, 3.6879596707507257`*^9}, 
   3.6880468183783627`*^9, {3.6880476274720078`*^9, 3.688047652851233*^9}, {
   3.688048389608918*^9, 3.688048410558999*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.5585897329112379`"}], ",", 
   RowBox[{"-", "1.1171794658224758`"}], ",", 
   RowBox[{"-", "1.6794441311870774`"}], ",", 
   RowBox[{"-", "2.2380338640983153`"}], ",", 
   RowBox[{"-", "2.7819238671960997`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.687959355888653*^9, 3.687959435641281*^9, 
  3.6879594994402027`*^9, 3.687959673599828*^9, 3.6880478835682383`*^9, 
  3.68804853258038*^9, 3.6896851112992277`*^9, 3.7030760566899*^9, 
  3.703156037242241*^9, 3.7031578370943727`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "enA205v125", ",", "enA204v124", ",", "enA203v123", ",", "enA202v122", 
     ",", "enA201v121"}], "}"}], "-", "enA206v126"}]}]], "Input",
 CellChangeTimes->{{3.687959195806869*^9, 3.687959389078516*^9}, {
   3.687959668378366*^9, 3.687959668598797*^9}, {3.688047678277717*^9, 
   3.6880477100658817`*^9}, 3.688048425024659*^9, {3.688048521117408*^9, 
   3.6880485284191837`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.5504539999999984`"}], ",", 
   RowBox[{"-", "1.106297999999999`"}], ",", 
   RowBox[{"-", "1.664085`"}], ",", 
   RowBox[{"-", "2.222308999999999`"}], ",", 
   RowBox[{"-", "2.7806729999999966`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.687959366650289*^9, 3.687959394541007*^9}, 
   3.687959435707316*^9, 3.687959499549323*^9, 3.6879596737006083`*^9, 
   3.688047883654418*^9, 3.688048532650093*^9, 3.689685111375155*^9, 
   3.7030760567722816`*^9, 3.703156037332149*^9, 3.7031578371753693`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.6877876277936573`*^9, 
  3.687787628407077*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.4780041404439792`"}], ",", 
   RowBox[{"-", "0.9835926506670865`"}], ",", 
   RowBox[{"-", "0.922977563470455`"}], ",", 
   RowBox[{"-", "0.707591252985795`"}], ",", 
   RowBox[{"-", "0.04498433278933281`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.687541213249341*^9, {3.687541284679166*^9, 3.687541305078855*^9}, {
   3.687541362169773*^9, 3.687541396473477*^9}, {3.687542686034748*^9, 
   3.687542718601412*^9}, {3.687542968869566*^9, 3.687543014891079*^9}, 
   3.687583575251363*^9, 3.687787642412136*^9, 3.6879594358133297`*^9, 
   3.687959499692968*^9, 3.687959673817164*^9, 3.688047883734233*^9, 
   3.6880485327176237`*^9, 3.689685111465098*^9, 3.7030760568736143`*^9, 
   3.703156037418743*^9, 3.7031578372592916`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histen", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.6875427002052803`*^9, 3.68754271633215*^9}, 
   3.687787597442258*^9, {3.687959554108871*^9, 3.687959558825903*^9}, {
   3.687959593395133*^9, 3.68795960156063*^9}, {3.6879598016864758`*^9, 
   3.6879598699375887`*^9}, {3.687959909635775*^9, 3.687959909920268*^9}, {
   3.688048209160159*^9, 3.6880482140681562`*^9}, {3.688048273412763*^9, 
   3.688048273562685*^9}, 3.689685104823615*^9, 3.70315554579653*^9, 
   3.7031575129202547`*^9, 3.703157584020994*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.5459999999999999], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.5459999999999999], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{-2., 0}, {-1., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{113.97207766212969`, 137.32415932746196`}, {
          72.16080994881104, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{-1., 0}, {0., 4}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{136.57415932746196`, 
          159.92624099279422`}, {-130.8241097024207, 140.57244983255495`}}],
        StatusArea[#, 4]& ,
        TagBoxNote->"4"],
       StyleBox[
       "4", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[4, {FontFamily -> "Helvetica", FontSize -> 14}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-5.4, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{-5., 15.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.687959835125269*^9, 3.687959870268361*^9}, 
   3.6879599102525263`*^9, 3.688047884587294*^9, 3.688048214400428*^9, 
   3.688048273929347*^9, 3.688048532793911*^9, 3.689685111554654*^9, 
   3.703076056950058*^9, 3.703156037530285*^9, 3.70315783734389*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.8274299880713297`"}]], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.6875426862146463`*^9, 3.687542718839353*^9}, {
   3.687542969071878*^9, 3.687543015096602*^9}, 3.687583575371057*^9, 
   3.687787642553705*^9, 3.687959436182098*^9, 3.6879595000742702`*^9, 
   3.687959673976655*^9, 3.688047884859659*^9, 3.6880485328822117`*^9, 
   3.689685111637397*^9, 3.7030760570125*^9, 3.703156037627002*^9, 
   3.7031578373994503`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["0.5204193909688641`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.687542686296771*^9, 3.687542718904571*^9}, {
   3.687542969138541*^9, 3.6875430151627827`*^9}, 3.687583575446988*^9, 
   3.687787642629723*^9, 3.6879594362837954`*^9, 3.687959500191535*^9, 
   3.6879596740616302`*^9, 3.688047884931905*^9, 3.688048222432641*^9, 
   3.688048532948411*^9, 3.689685111704011*^9, 3.7030760570843782`*^9, 
   3.703156037714094*^9, 3.703157837515716*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2",
 StyleBox["p",
  FontSlant->"Italic"],
 "\[Dash]2",
 StyleBox["p",
  FontSlant->"Italic"],
 " decay of double core holes"
}], "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.687580492682909*^9, 
  3.687580503264814*^9}, {3.687584827028131*^9, 3.687584840575192*^9}}],

Cell[BoxData[{
 RowBox[{"bhenA124v026", ":=", 
  RowBox[{"65.4", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA123v025", ":=", 
  RowBox[{"42.9", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA122v024", ":=", 
  RowBox[{"19.0", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA121v023", ":=", 
  RowBox[{
   RowBox[{"-", "6.2"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhenA120v022", ":=", 
   RowBox[{
    RowBox[{"-", "32.7"}], "*", "eVToHartree"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhenA114v016", ":=", 
  RowBox[{"46.5", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA113v015", ":=", 
  RowBox[{"22.8", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA112v014", ":=", 
  RowBox[{
   RowBox[{"-", "2.3"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA111v013", ":=", 
  RowBox[{
   RowBox[{"-", "28.6"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhenA110v012", ":=", 
   RowBox[{
    RowBox[{"-", "56.2"}], "*", "eVToHartree"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"bhenA104v006", ":=", 
  RowBox[{"26.5", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA103v005", ":=", 
  RowBox[{"1.7", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA102v004", ":=", 
  RowBox[{
   RowBox[{"-", "24.4"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA101v003", ":=", 
  RowBox[{
   RowBox[{"-", "51.7"}], "*", "eVToHartree"}]}], "\n", 
 RowBox[{"bhenA100v002", ":=", 
  RowBox[{
   RowBox[{"-", "80.5"}], "*", "eVToHartree"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, {3.6875848536611843`*^9, 3.6875849476478443`*^9}, 
   3.687585121356337*^9, {3.687585151903294*^9, 3.687585269127513*^9}, {
   3.68758533935937*^9, 3.6875853513416977`*^9}, {3.6879433867194443`*^9, 
   3.687943415835826*^9}, {3.687943460786763*^9, 3.6879435900625362`*^9}, {
   3.6880493143100033`*^9, 3.688049327797575*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhenA124v026", ",", "bhenA123v025", ",", "bhenA122v024", ",", 
    "bhenA121v023", ",", "bhenA120v022", ",", "bhenA114v016", ",", 
    "bhenA113v015", ",", "bhenA112v014", ",", "bhenA111v013", ",", 
    "bhenA110v012", ",", "bhenA104v006", ",", "bhenA103v005", ",", 
    "bhenA102v004", ",", "bhenA101v003", ",", "bhenA100v002"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.687959195806869*^9, 3.687959339187518*^9}, 
   3.687959496643696*^9, {3.687959670519045*^9, 3.6879596707507257`*^9}, 
   3.6880468183783627`*^9, {3.6880476274720078`*^9, 3.688047652851233*^9}, {
   3.688048389608918*^9, 3.688048410558999*^9}, {3.6880487381927023`*^9, 
   3.688048777508956*^9}, {3.688048875684236*^9, 3.688048915545034*^9}, {
   3.6880490614236*^9, 3.688049115467319*^9}, {3.688049214931335*^9, 
   3.68804926295898*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.4034058244996688`", ",", "1.5765460224929018`", ",", 
   "0.6982371661390474`", ",", 
   RowBox[{"-", "0.22784581210853128`"}], ",", 
   RowBox[{"-", "1.2017029122498344`"}], ",", "1.7088435908139845`", ",", 
   "0.8378845993668569`", ",", 
   RowBox[{"-", "0.08452344642735836`"}], ",", 
   RowBox[{"-", "1.0510306816619346`"}], ",", 
   RowBox[{"-", "2.065312038790235`"}], ",", "0.973857100141303`", ",", 
   "0.062473851707177924`", ",", 
   RowBox[{"-", "0.8966835186206714`"}], ",", 
   RowBox[{"-", "1.8999400783888818`"}], ",", 
   RowBox[{"-", "2.958320624957543`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.687959355888653*^9, 3.687959435641281*^9, 3.6879594994402027`*^9, 
   3.687959673599828*^9, 3.6880478835682383`*^9, 3.68804853258038*^9, 
   3.6880488301991863`*^9, 3.6880489558011703`*^9, 3.688049163952654*^9, {
   3.688049304497427*^9, 3.6880493320335293`*^9}, 3.6896858474024963`*^9, 
   3.703076057190503*^9, 3.7031560378226557`*^9, 3.703157837611721*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "enA124v026", ",", "enA123v025", ",", "enA122v024", ",", "enA121v023", 
     ",", "enA120v022", ",", "enA114v016", ",", "enA113v015", ",", 
     "enA112v014", ",", "enA111v013", ",", "enA110v012", ",", "enA104v006", 
     ",", "enA103v005", ",", "enA102v004", ",", "enA101v003", ",", 
     "enA100v002"}], "}"}], "-", "enA224v126"}]}]], "Input",
 CellChangeTimes->{{3.687959195806869*^9, 3.687959389078516*^9}, {
   3.687959668378366*^9, 3.687959668598797*^9}, {3.688047678277717*^9, 
   3.6880477100658817`*^9}, 3.688048425024659*^9, {3.688048521117408*^9, 
   3.6880485284191837`*^9}, {3.6880487866134777`*^9, 3.688048824043022*^9}, {
   3.688048928043734*^9, 3.688048952552081*^9}, {3.688049129277136*^9, 
   3.688049160833949*^9}, {3.688049276537835*^9, 3.6880493018623877`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.413572000000002`", ",", "1.5891930000000016`", ",", 
   "0.7115320000000018`", ",", 
   RowBox[{"-", "0.21834199999999981`"}], ",", 
   RowBox[{"-", "1.20026`"}], ",", "1.7191849999999995`", ",", 
   "0.853546999999999`", ",", 
   RowBox[{"-", "0.06429100000000076`"}], ",", 
   RowBox[{"-", "1.0340649999999982`"}], ",", 
   RowBox[{"-", "2.0561089999999993`"}], ",", "0.9973320000000001`", ",", 
   "0.08719299999999919`", ",", 
   RowBox[{"-", "0.8745720000000006`"}], ",", 
   RowBox[{"-", "1.8882149999999989`"}], ",", 
   RowBox[{"-", "2.9544099999999993`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.687959366650289*^9, 3.687959394541007*^9}, 
   3.687959435707316*^9, 3.687959499549323*^9, 3.6879596737006083`*^9, 
   3.688047883654418*^9, 3.688048532650093*^9, 3.688048830258418*^9, 
   3.688048955879949*^9, 3.68804916401891*^9, {3.6880493045753937`*^9, 
   3.688049332111786*^9}, 3.68968584749734*^9, 3.7030760572722816`*^9, 
   3.7031560379137783`*^9, 3.703157837692584*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.6877876277936573`*^9, 
  3.687787628407077*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.4212087105888395`", ",", "0.7958113021577525`", ",", 
   "1.8684801050345436`", ",", 
   RowBox[{"-", "4.352718262419264`"}], ",", 
   RowBox[{"-", "0.12021664054740494`"}], ",", "0.6015297472939216`", ",", 
   "1.834978112879792`", ",", 
   RowBox[{"-", "31.47010690043296`"}], ",", 
   RowBox[{"-", "1.6406784546364472`"}], ",", 
   RowBox[{"-", "0.4475948887065698`"}], ",", "2.3537698438130037`", ",", 
   "28.349922921360076`", ",", 
   RowBox[{"-", "2.5282673834367935`"}], ",", 
   RowBox[{"-", "0.6209609810791109`"}], ",", 
   RowBox[{"-", "0.13236568240507568`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.687541213249341*^9, {3.687541284679166*^9, 3.687541305078855*^9}, {
   3.687541362169773*^9, 3.687541396473477*^9}, {3.687542686034748*^9, 
   3.687542718601412*^9}, {3.687542968869566*^9, 3.687543014891079*^9}, 
   3.687583575251363*^9, 3.687787642412136*^9, 3.6879594358133297`*^9, 
   3.687959499692968*^9, 3.687959673817164*^9, 3.688047883734233*^9, 
   3.6880485327176237`*^9, 3.688048830322053*^9, 3.688048955943096*^9, 
   3.688049164089898*^9, {3.688049304639861*^9, 3.6880493321753073`*^9}, 
   3.6896858475734377`*^9, 3.703076057351164*^9, 3.703156038004376*^9, 
   3.703157837775405*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "32"}], ",", "30", ",", "1"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.6875427002052803`*^9, 3.68754271633215*^9}, 
   3.687787597442258*^9, {3.687959554108871*^9, 3.687959558825903*^9}, {
   3.687959593395133*^9, 3.68795960156063*^9}, {3.6879598016864758`*^9, 
   3.6879598699375887`*^9}, {3.687959909635775*^9, 3.687959909920268*^9}, {
   3.688048209160159*^9, 3.6880482140681562`*^9}, {3.688048273412763*^9, 
   3.688048273562685*^9}, {3.688048973114985*^9, 3.688048992472486*^9}, {
   3.688049341678158*^9, 3.6880493420054703`*^9}, {3.6896858385446978`*^9, 
   3.6896858391732693`*^9}, {3.703155661990837*^9, 3.703155662092108*^9}, 
   3.703157586540865*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.252], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.252], Thickness[Small]}], RectangleBox[{-32., 0},
      RoundingRadius->0], RectangleBox[{-5., 0},
      RoundingRadius->0], RectangleBox[{-3., 0},
      RoundingRadius->0], RectangleBox[{-2., 0},
      RoundingRadius->0], RectangleBox[{-1., 0}, {0., 4},
      RoundingRadius->0], RectangleBox[{0., 0}, {1., 3},
      RoundingRadius->0], RectangleBox[{1., 0}, {2., 2},
      RoundingRadius->0], RectangleBox[{2., 0},
      RoundingRadius->0], RectangleBox[{28., 0},
      RoundingRadius->0]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-33.24, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{-32., 30.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.687959835125269*^9, 3.687959870268361*^9}, 
   3.6879599102525263`*^9, 3.688047884587294*^9, 3.688048214400428*^9, 
   3.688048273929347*^9, 3.688048532793911*^9, 3.688048830419067*^9, {
   3.688048956010273*^9, 3.688048992882976*^9}, 3.6880491641535263`*^9, {
   3.688049304720566*^9, 3.6880493428232183`*^9}, 3.689685847659827*^9, 
   3.703076057434475*^9, 3.7031560381339417`*^9, 3.7031578378592854`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.3391472300357132`"}]], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.6875426862146463`*^9, 3.687542718839353*^9}, {
   3.687542969071878*^9, 3.687543015096602*^9}, 3.687583575371057*^9, 
   3.687787642553705*^9, 3.687959436182098*^9, 3.6879595000742702`*^9, 
   3.687959673976655*^9, 3.688047884859659*^9, 3.6880485328822117`*^9, 
   3.688048830508947*^9, 3.688048956093647*^9, 3.688049164237137*^9, {
   3.6880493048039303`*^9, 3.6880493323399973`*^9}, 3.689685847710153*^9, 
   3.703076057493334*^9, 3.703156038219054*^9, 3.7031578379160023`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["11.44733167685952`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.687542686296771*^9, 3.687542718904571*^9}, {
   3.687542969138541*^9, 3.6875430151627827`*^9}, 3.687583575446988*^9, 
   3.687787642629723*^9, 3.6879594362837954`*^9, 3.687959500191535*^9, 
   3.6879596740616302`*^9, 3.688047884931905*^9, 3.688048222432641*^9, 
   3.688048532948411*^9, 3.688048830577379*^9, 3.68804895617268*^9, 
   3.688049164304676*^9, {3.688049304875688*^9, 3.688049332410124*^9}, 
   3.689685847790532*^9, 3.703076057573188*^9, 3.703156038298687*^9, 
   3.703157837992915*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2s\[Dash]2",
 StyleBox["p",
  FontSlant->"Italic"],
 " decay of double core holes"
}], "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.687580492682909*^9, 
  3.687580503264814*^9}, {3.6875831382784157`*^9, 3.687583138884967*^9}, {
  3.68758582624264*^9, 3.6875858272650633`*^9}}],

Cell[BoxData[{
 RowBox[{"bhenA115v026", ":=", 
  RowBox[{"67.3", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA114v025", ":=", 
  RowBox[{"48.3", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA113v024", ":=", 
  RowBox[{"28.5", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"bhenA112v023", ":=", 
  RowBox[{"8.1", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA111v022", ":=", 
  RowBox[{
   RowBox[{"-", "12.9"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhenA110v021", ":=", 
   RowBox[{
    RowBox[{"-", "34.5"}], "*", "eVToHartree"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhenA105v016", ":=", 
  RowBox[{"45.8", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"bhenA104v015", ":=", 
  RowBox[{"25.9", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA103v014", ":=", 
  RowBox[{"5.3", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA102v013", ":=", 
  RowBox[{
   RowBox[{"-", "15.8"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA101v012", ":=", 
  RowBox[{
   RowBox[{"-", "37.4"}], "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA100v011", ":=", 
  RowBox[{
   RowBox[{"-", "59.8"}], "*", "eVToHartree"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, {3.687583156245308*^9, 3.6875833048223877`*^9}, {
   3.6875834058826838`*^9, 3.6875834734453573`*^9}, {3.687585834603948*^9, 
   3.6875858580239687`*^9}, {3.6875859505692587`*^9, 3.687586068251642*^9}, {
   3.687586107427883*^9, 3.687586118458374*^9}, {3.687952346609159*^9, 
   3.6879523476556473`*^9}, {3.68795244830238*^9, 3.6879525091224613`*^9}, {
   3.687952571917028*^9, 3.687952665454423*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhenA115v026", ",", "bhenA114v025", ",", "bhenA113v024", ",", 
    "bhenA112v023", ",", "bhenA111v022", ",", "bhenA110v021", ",", 
    "bhenA105v016", ",", "bhenA104v015", ",", "bhenA103v014", ",", 
    "bhenA102v013", ",", "bhenA101v012", ",", "bhenA100v011"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.687959195806869*^9, 3.687959339187518*^9}, 
   3.687959496643696*^9, {3.687959670519045*^9, 3.6879596707507257`*^9}, 
   3.6880468183783627`*^9, {3.6880476274720078`*^9, 3.688047652851233*^9}, {
   3.688048389608918*^9, 3.688048410558999*^9}, {3.6880487381927023`*^9, 
   3.688048777508956*^9}, {3.688048875684236*^9, 3.688048915545034*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.473229541113573`", ",", "1.7749923749745258`", ",", 
   "1.0473557492085712`", ",", "0.297669528722436`", ",", 
   RowBox[{"-", "0.47406628648387955`"}], ",", 
   RowBox[{"-", "1.2678516964103757`"}], ",", "1.6831190636404405`", ",", 
   "0.9518075054211225`", ",", "0.1947714200282606`", ",", 
   RowBox[{"-", "0.5806393276314183`"}], ",", 
   RowBox[{"-", "1.3744247375579144`"}], ",", 
   RowBox[{"-", "2.1976096071113176`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.687959355888653*^9, 3.687959435641281*^9, 
  3.6879594994402027`*^9, 3.687959673599828*^9, 3.6880478835682383`*^9, 
  3.68804853258038*^9, 3.6880488301991863`*^9, 3.6880489558011703`*^9, 
  3.689684889494248*^9, 3.703076057690179*^9, 3.703156038398925*^9, 
  3.7031578380950727`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "enA115v026", ",", "enA114v025", ",", "enA113v024", ",", "enA112v023", 
     ",", "enA111v022", ",", "enA110v021", ",", "enA105v016", ",", 
     "enA104v015", ",", "enA103v014", ",", "enA102v013", ",", "enA101v012", 
     ",", "enA100v011"}], "}"}], "-", "enA215v126"}]}]], "Input",
 CellChangeTimes->{{3.687959195806869*^9, 3.687959389078516*^9}, {
   3.687959668378366*^9, 3.687959668598797*^9}, {3.688047678277717*^9, 
   3.6880477100658817`*^9}, 3.688048425024659*^9, {3.688048521117408*^9, 
   3.6880485284191837`*^9}, {3.6880487866134777`*^9, 3.688048824043022*^9}, {
   3.688048928043734*^9, 3.688048952552081*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.481083999999999`", ",", "1.78735`", ",", "1.0661439999999978`", ",", 
   "0.3186019999999985`", ",", 
   RowBox[{"-", "0.45509799999999956`"}], ",", 
   RowBox[{"-", "1.2553990000000006`"}], ",", "1.6982709999999983`", ",", 
   "0.9716309999999986`", ",", "0.21860699999999866`", ",", 
   RowBox[{"-", "0.5603800000000021`"}], ",", 
   RowBox[{"-", "1.3656100000000002`"}], ",", 
   RowBox[{"-", "2.1978290000000023`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.687959366650289*^9, 3.687959394541007*^9}, 
   3.687959435707316*^9, 3.687959499549323*^9, 3.6879596737006083`*^9, 
   3.688047883654418*^9, 3.688048532650093*^9, 3.688048830258418*^9, 
   3.688048955879949*^9, 3.6896848895971107`*^9, 3.703076057772519*^9, 
   3.70315603847831*^9, 3.703157838179146*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.6877876277936573`*^9, 
  3.687787628407077*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.3165736785383414`", ",", "0.6913936848112691`", ",", 
   "1.7622620200860841`", ",", "6.57010040036239`", ",", 
   RowBox[{"-", "4.167956458582549`"}], ",", 
   RowBox[{"-", "0.9919313628874203`"}], ",", "0.8921977917280469`", ",", 
   "2.0402287060495334`", ",", "10.903392833595547`", ",", 
   RowBox[{"-", "3.6152838487126893`"}], ",", 
   RowBox[{"-", "0.6454798630585727`"}], ",", "0.009982254701556222`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.687541213249341*^9, {3.687541284679166*^9, 3.687541305078855*^9}, {
   3.687541362169773*^9, 3.687541396473477*^9}, {3.687542686034748*^9, 
   3.687542718601412*^9}, {3.687542968869566*^9, 3.687543014891079*^9}, 
   3.687583575251363*^9, 3.687787642412136*^9, 3.6879594358133297`*^9, 
   3.687959499692968*^9, 3.687959673817164*^9, 3.688047883734233*^9, 
   3.6880485327176237`*^9, 3.688048830322053*^9, 3.688048955943096*^9, 
   3.689684889691802*^9, 3.703076057854892*^9, 3.7031560385603437`*^9, 
   3.703157838258778*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histen", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.6875427002052803`*^9, 3.68754271633215*^9}, 
   3.687787597442258*^9, {3.687959554108871*^9, 3.687959558825903*^9}, {
   3.687959593395133*^9, 3.68795960156063*^9}, {3.6879598016864758`*^9, 
   3.6879598699375887`*^9}, {3.687959909635775*^9, 3.687959909920268*^9}, {
   3.688048209160159*^9, 3.6880482140681562`*^9}, {3.688048273412763*^9, 
   3.688048273562685*^9}, {3.688048973114985*^9, 3.688048992472486*^9}, {
   3.689684904878149*^9, 3.689684905855309*^9}, {3.689685055723784*^9, 
   3.689685056976471*^9}, 3.703155546493705*^9, 3.703157589325014*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.5459999999999999], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.5459999999999999], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{-5., 0}, {-4., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{46.165832666132914`, 69.51791433146518}, {
          72.16080994881104, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{-4., 0}, {-3., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{68.76791433146518, 92.11999599679744}, {
          72.16080994881104, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{-1., 0}, {0., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{136.57415932746196`, 159.92624099279422`}, {
          4.499170065067119, 140.57244983255495`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{0., 0}, {1., 4}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{159.17624099279422`, 
          182.52832265812648`}, {-130.8241097024207, 140.57244983255495`}}],
        StatusArea[#, 4]& ,
        TagBoxNote->"4"],
       StyleBox[
       "4", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[4, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{1., 0}, {2., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{181.77832265812648`, 205.13040432345875`}, {
          72.16080994881104, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{2., 0}, {3., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{204.38040432345875`, 227.73248598879098`}, {
          72.16080994881104, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{6., 0}, {7., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{294.7887309847878, 318.14081265012004`}, {
          72.16080994881104, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{10., 0}, {11., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{385.19705764611683`, 408.5491393114491}, {
          72.16080994881104, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-5.4, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{-5., 15.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.687959835125269*^9, 3.687959870268361*^9}, 
   3.6879599102525263`*^9, 3.688047884587294*^9, 3.688048214400428*^9, 
   3.688048273929347*^9, 3.688048532793911*^9, 3.688048830419067*^9, {
   3.688048956010273*^9, 3.688048992882976*^9}, {3.689684890621427*^9, 
   3.689684906465445*^9}, 3.68968505754776*^9, 3.7030760579657307`*^9, 
   3.7031560386695843`*^9, 3.703157838340954*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData["1.1471233197192947`"], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.6875426862146463`*^9, 3.687542718839353*^9}, {
   3.687542969071878*^9, 3.687543015096602*^9}, 3.687583575371057*^9, 
   3.687787642553705*^9, 3.687959436182098*^9, 3.6879595000742702`*^9, 
   3.687959673976655*^9, 3.688047884859659*^9, 3.6880485328822117`*^9, 
   3.688048830508947*^9, 3.688048956093647*^9, 3.689684890928103*^9, 
   3.70307605802878*^9, 3.703156038769868*^9, 3.703157838398947*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["4.120289744040025`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.687542686296771*^9, 3.687542718904571*^9}, {
   3.687542969138541*^9, 3.6875430151627827`*^9}, 3.687583575446988*^9, 
   3.687787642629723*^9, 3.6879594362837954`*^9, 3.687959500191535*^9, 
   3.6879596740616302`*^9, 3.688047884931905*^9, 3.688048222432641*^9, 
   3.688048532948411*^9, 3.688048830577379*^9, 3.68804895617268*^9, 
   3.6896848910024033`*^9, 3.703076058105143*^9, 3.703156038839025*^9, 
   3.703157838475328*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2",
 StyleBox["s",
  FontSlant->"Italic"],
 "\[Dash]2",
 StyleBox["s",
  FontSlant->"Italic"],
 " decay of double core holes"
}], "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.687580492682909*^9, 
  3.687580503264814*^9}, {3.687582741304297*^9, 3.687582742990693*^9}, {
  3.6875856920467978`*^9, 3.687585693052237*^9}}],

Cell[BoxData[{
 RowBox[{"bhenA106v026", ":=", 
  RowBox[{"68.6", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA105v025", ":=", 
  RowBox[{"52.6", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA104v024", ":=", 
  RowBox[{"36.7", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA103v023", ":=", 
  RowBox[{"20.8", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"bhenA102v022", ":=", 
  RowBox[{"5.0", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenA101v021", ":=", 
  RowBox[{
   RowBox[{"-", "10.6"}], "*", "eVToHartree"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, {3.687582776113304*^9, 3.68758285803614*^9}, {
   3.687582907390574*^9, 3.687582951105978*^9}, {3.687585451500795*^9, 
   3.687585491489637*^9}, {3.687585536396482*^9, 3.687585563519764*^9}, {
   3.6875856079609327`*^9, 3.687585613422442*^9}, {3.687585865803309*^9, 
   3.687585873296217*^9}, {3.6879528632992067`*^9, 3.6879529235274973`*^9}, {
   3.687954433113736*^9, 3.687954442079349*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhenA106v026", ",", "bhenA105v025", ",", "bhenA104v024", ",", 
    "bhenA103v023", ",", "bhenA102v022", ",", "bhenA101v021"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.687959195806869*^9, 3.687959339187518*^9}, 
   3.687959496643696*^9, {3.687959670519045*^9, 3.6879596707507257`*^9}, 
   3.6880468183783627`*^9, {3.6880476274720078`*^9, 3.688047652851233*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.5210036630072974`", ",", "1.9330144704691523`", ",", 
   "1.3487002103843706`", ",", "0.7643859502995888`", ",", 
   "0.18374662266817038`", ",", 
   RowBox[{"-", "0.3895428400565212`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.687959355888653*^9, 3.687959435641281*^9, 
  3.6879594994402027`*^9, 3.687959673599828*^9, 3.6880478835682383`*^9, 
  3.68804844186864*^9, 3.68804850304135*^9, 3.6896850808953743`*^9, 
  3.703076058225366*^9, 3.703156038915441*^9, 3.703157838567761*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "enA106v026", ",", "enA105v025", ",", "enA104v024", ",", "enA103v023", 
     ",", "enA102v022", ",", "enA101v021"}], "}"}], "-", 
   "enA206v126"}]}]], "Input",
 CellChangeTimes->{{3.687959195806869*^9, 3.687959389078516*^9}, {
  3.687959668378366*^9, 3.687959668598797*^9}, {3.688047678277717*^9, 
  3.6880477100658817`*^9}, {3.688048435360046*^9, 3.6880484379897127`*^9}, {
  3.6880484975329638`*^9, 3.688048499628374*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.5374070000000017`", ",", "1.9571280000000009`", ",", 
   "1.374918000000001`", ",", "0.7921910000000025`", ",", 
   "0.20927700000000016`", ",", 
   RowBox[{"-", "0.3742089999999969`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.687959366650289*^9, 3.687959394541007*^9}, 
   3.687959435707316*^9, 3.687959499549323*^9, 3.6879596737006083`*^9, 
   3.688047883654418*^9, 3.688048441939084*^9, 3.688048503114147*^9, 
   3.689685080970953*^9, 3.703076058301573*^9, 3.7031560389878607`*^9, 
   3.703157838643424*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.6877876277936573`*^9, 
  3.687787628407077*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6464606187617652`", ",", "1.2320875042842647`", ",", 
   "1.9068620540010646`", ",", "3.509892147274289`", ",", 
   "12.199323065520701`", ",", 
   RowBox[{"-", "4.097667361427544`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.687541213249341*^9, {3.687541284679166*^9, 3.687541305078855*^9}, {
   3.687541362169773*^9, 3.687541396473477*^9}, {3.687542686034748*^9, 
   3.687542718601412*^9}, {3.687542968869566*^9, 3.687543014891079*^9}, 
   3.687583575251363*^9, 3.687787642412136*^9, 3.6879594358133297`*^9, 
   3.687959499692968*^9, 3.687959673817164*^9, 3.688047883734233*^9, 
   3.688048442049283*^9, 3.688048503185731*^9, 3.689685081065731*^9, 
   3.7030760583893347`*^9, 3.703156039061273*^9, 3.7031578387292137`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histen", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.6875427002052803`*^9, 3.68754271633215*^9}, 
   3.687787597442258*^9, {3.687959554108871*^9, 3.687959558825903*^9}, {
   3.687959593395133*^9, 3.68795960156063*^9}, {3.6879598016864758`*^9, 
   3.6879598699375887`*^9}, {3.687959909635775*^9, 3.687959909920268*^9}, {
   3.688048209160159*^9, 3.6880482140681562`*^9}, {3.688048273412763*^9, 
   3.688048273562685*^9}, 3.689685075961976*^9, 3.703155547169141*^9, 
   3.703157591837059*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.5459999999999999], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.5459999999999999], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{-5., 0}, {-4., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{46.165832666132914`, 69.51791433146518}, {
          4.499170065067119, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{0., 0}, {1., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{159.17624099279422`, 182.52832265812648`}, {
          4.499170065067119, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{1., 0}, {2., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{181.77832265812648`, 
          205.13040432345875`}, {-130.8241097024207, 140.57244983255495`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{3., 0}, {4., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{226.98248598879098`, 250.33456765412325`}, {
          4.499170065067119, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{12., 0}, {13., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{430.40122097678136`, 453.75330264211357`}, {
          4.499170065067119, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-5.4, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{-5., 15.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.687959835125269*^9, 3.687959870268361*^9}, 
   3.6879599102525263`*^9, 3.688047884587294*^9, 3.688048214400428*^9, 
   3.688048273929347*^9, 3.688048442235711*^9, 3.688048503264827*^9, 
   3.689685081152491*^9, 3.703076058463847*^9, 3.7031560391651583`*^9, 
   3.703157838807665*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData["2.5661596714024237`"], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.6875426862146463`*^9, 3.687542718839353*^9}, {
   3.687542969071878*^9, 3.687543015096602*^9}, 3.687583575371057*^9, 
   3.687787642553705*^9, 3.687959436182098*^9, 3.6879595000742702`*^9, 
   3.687959673976655*^9, 3.688047884859659*^9, 3.68804844232019*^9, 
   3.68804850335052*^9, 3.6896850812328787`*^9, 3.7030760585299788`*^9, 
   3.703156039207355*^9, 3.703157838866296*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["5.366464851936905`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.687542686296771*^9, 3.687542718904571*^9}, {
   3.687542969138541*^9, 3.6875430151627827`*^9}, 3.687583575446988*^9, 
   3.687787642629723*^9, 3.6879594362837954`*^9, 3.687959500191535*^9, 
   3.6879596740616302`*^9, 3.688047884931905*^9, 3.688048222432641*^9, 
   3.68804850343233*^9, 3.6896850813167143`*^9, 3.7030760586056967`*^9, 
   3.703156039281199*^9, 3.703157838941638*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bhalla\[CloseCurlyQuote]s radiative transition energy shifts", "Section",
 CellChangeTimes->{{3.687887842023068*^9, 3.6878878628525*^9}, {
  3.687934753135787*^9, 3.687934755798419*^9}, {3.687954483391708*^9, 
  3.687954484094195*^9}}],

Cell[CellGroupData[{

Cell["Single core holes", "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}}],

Cell[BoxData[{
 RowBox[{"bhenR225v126", ":=", 
  RowBox[{"0.0", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"bhenR224v125", ":=", 
  RowBox[{"5.2", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR223v124", ":=", 
  RowBox[{"12.2", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR222v123", ":=", 
  RowBox[{"20.5", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR221v122", ":=", 
  RowBox[{"30.5", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhenR220v121", ":=", 
   RowBox[{"42.2", "*", "eVToHartree"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhenR215v116", ":=", 
  RowBox[{"6.1", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR214v115", ":=", 
  RowBox[{"12.4", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR213v114", ":=", 
  RowBox[{"20.4", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR212v113", ":=", 
  RowBox[{"30.0", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR211v112", ":=", 
  RowBox[{"41.2", "*", "eVToHartree"}]}], "\n", 
 RowBox[{
  RowBox[{"bhenR210v111", ":=", 
   RowBox[{"54.1", "*", "eVToHartree"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhenR205v106", ":=", 
  RowBox[{"13.2", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR204v105", ":=", 
  RowBox[{"20.7", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR203v104", ":=", 
  RowBox[{"29.8", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR202v103", ":=", 
  RowBox[{"40.5", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"bhenR201v102", ":=", 
  RowBox[{"53.1", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR200v101", ":=", 
  RowBox[{"65.9", "*", "eVToHartree"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687542298560183*^9, 
   3.6875423032331667`*^9}, {3.687542337946796*^9, 3.687542370206044*^9}, {
   3.6875424002979803`*^9, 3.687542616807727*^9}, {3.687887883535049*^9, 
   3.6878878887813997`*^9}, {3.6878879573424387`*^9, 3.687887995802809*^9}, {
   3.6879349256160803`*^9, 3.6879350181600313`*^9}, {3.687935083692235*^9, 
   3.687935159043921*^9}, {3.687935228285904*^9, 3.6879352954243927`*^9}, 
   3.687943145413397*^9, {3.687943183929188*^9, 3.687943192211687*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhenR224v125", ",", "bhenR223v124", ",", "bhenR222v123", ",", 
    "bhenR221v122", ",", "bhenR220v121", ",", "bhenR215v116", ",", 
    "bhenR214v115", ",", "bhenR213v114", ",", "bhenR212v113", ",", 
    "bhenR211v112", ",", "bhenR210v111", ",", "bhenR205v106", ",", 
    "bhenR204v105", ",", "bhenR203v104", ",", "bhenR202v103", ",", 
    "bhenR201v102", ",", "bhenR200v101"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.687959195806869*^9, 3.687959339187518*^9}, 
   3.687959496643696*^9, {3.687959670519045*^9, 3.6879596707507257`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1910964875748972`", ",", "0.4483417593103357`", ",", 
   "0.7533611529394986`", ",", "1.1208543982758392`", ",", 
   "1.550821495319358`", ",", "0.22417087965516785`", ",", 
   "0.45569162421706255`", ",", "0.7496862204861351`", ",", 
   "1.1024797360090222`", ",", "1.5140721707857239`", ",", 
   "1.9881384572696035`", ",", "0.48509108384396976`", ",", 
   "0.7607110178462253`", ",", "1.0951298711022954`", ",", 
   "1.48834764361218`", ",", "1.9513891327359694`", ",", 
   "2.421780486766486`"}], "}"}]], "Output",
 CellChangeTimes->{3.687959355888653*^9, 3.687959435641281*^9, 
  3.6879594994402027`*^9, 3.687959673599828*^9, 3.703076058724947*^9, 
  3.7031560393981047`*^9, 3.703156405579193*^9, 3.703157839045128*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "enR224v125", ",", "enR223v124", ",", "enR222v123", ",", "enR221v122", 
     ",", "enR220v121", ",", "enR215v116", ",", "enR214v115", ",", 
     "enR213v114", ",", "enR212v113", ",", "enR211v112", ",", "enR210v111", 
     ",", "enR205v106", ",", "enR204v105", ",", "enR203v104", ",", 
     "enR202v103", ",", "enR201v102", ",", "enR200v101"}], "}"}], "-", 
   "enR225v126"}]}]], "Input",
 CellChangeTimes->{{3.687959195806869*^9, 3.687959389078516*^9}, {
  3.687959668378366*^9, 3.687959668598797*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.19106499999999826`", ",", "0.44322899999999876`", ",", 
   "0.7549010000000003`", ",", "1.1243489999999987`", ",", 
   "1.5496960000000009`", ",", "0.2285180000000011`", ",", 
   "0.4617369999999994`", ",", "0.7541209999999978`", ",", 
   "1.1043149999999962`", ",", "1.510712999999999`", ",", 
   "1.971537999999999`", ",", "0.4799989999999994`", ",", 
   "0.7580039999999997`", ",", "1.0935469999999974`", ",", 
   "1.485280999999997`", ",", "1.9316169999999993`", ",", 
   "2.4308039999999984`"}], "}"}]], "Output",
 CellChangeTimes->{{3.687959366650289*^9, 3.687959394541007*^9}, 
   3.687959435707316*^9, 3.687959499549323*^9, 3.6879596737006083`*^9, 
   3.7030760588059483`*^9, 3.703156039469533*^9, 3.703156405620825*^9, 
   3.703157839126156*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.6877876277936573`*^9, 
  3.687787628407077*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.016480032920174293`"}], ",", 
   RowBox[{"-", "1.1535254485462276`"}], ",", "0.20398000009295222`", ",", 
   "0.3108111204047409`", ",", 
   RowBox[{"-", "0.07262684548176723`"}], ",", "1.9023098157839793`", ",", 
   "1.3092682160920295`", ",", "0.5880726718739755`", ",", 
   "0.16619026192472322`", ",", 
   RowBox[{"-", "0.22235664786923706`"}], ",", 
   RowBox[{"-", "0.8420054429386897`"}], ",", 
   RowBox[{"-", "1.0608530109375998`"}], ",", 
   RowBox[{"-", "0.35712448037551575`"}], ",", 
   RowBox[{"-", "0.14474650859067315`"}], ",", 
   RowBox[{"-", "0.20646891814970528`"}], ",", 
   RowBox[{"-", "1.023605235197771`"}], ",", "0.3712151713388898`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.687541213249341*^9, {3.687541284679166*^9, 3.687541305078855*^9}, {
   3.687541362169773*^9, 3.687541396473477*^9}, {3.687542686034748*^9, 
   3.687542718601412*^9}, {3.687542968869566*^9, 3.687543014891079*^9}, 
   3.687583575251363*^9, 3.687787642412136*^9, 3.6879594358133297`*^9, 
   3.687959499692968*^9, 3.687959673817164*^9, 3.703076058886901*^9, 
   3.703156039547112*^9, 3.7031564056629887`*^9, 3.703157839209474*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histrad", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.6875427002052803`*^9, 3.68754271633215*^9}, 
   3.687787597442258*^9, {3.687959554108871*^9, 3.687959558825903*^9}, {
   3.687959593395133*^9, 3.68795960156063*^9}, {3.6879598016864758`*^9, 
   3.6879598699375887`*^9}, {3.687959909635775*^9, 3.687959909920268*^9}, 
   3.703155794177504*^9, 3.7031575939889383`*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.504], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.504], Thickness[Small]}], 
     RectangleBox[{-1.4000000000000004, 0}, {-1.1, 1},
      RoundingRadius->0], RectangleBox[{-1.1, 0}, {-0.7999999999999998, 3},
      RoundingRadius->0], RectangleBox[{-0.5, 0}, {-0.20000000000000018, 3},
      RoundingRadius->0], 
     RectangleBox[{-0.20000000000000018, 0}, {0.09999999999999964, 3},
      RoundingRadius->0], 
     RectangleBox[{0.09999999999999964, 0}, {0.39999999999999947, 4},
      RoundingRadius->0], 
     RectangleBox[{0.39999999999999947, 0}, {0.7000000000000002, 1},
      RoundingRadius->0], 
     RectangleBox[{1.2999999999999998, 0}, {1.5999999999999996, 1},
      RoundingRadius->0], 
     RectangleBox[{1.8999999999999995, 0}, {2.1999999999999993, 1},
      RoundingRadius->0]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-5.156, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{-5., 2.8}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.687959835125269*^9, 3.687959870268361*^9}, 
   3.6879599102525263`*^9, 3.703076059015999*^9, 3.7031560396571007`*^9, 
   3.703156405727319*^9, 3.703157839294693*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.014585018440945311`"}]], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.6875426862146463`*^9, 3.687542718839353*^9}, {
   3.687542969071878*^9, 3.687543015096602*^9}, 3.687583575371057*^9, 
   3.687787642553705*^9, 3.687959436182098*^9, 3.6879595000742702`*^9, 
   3.687959673976655*^9, 3.7030760590781403`*^9, 3.703156039696801*^9, 
   3.703156405750794*^9, 3.703157839348987*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["0.8076853069522905`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.687542686296771*^9, 3.687542718904571*^9}, {
   3.687542969138541*^9, 3.6875430151627827`*^9}, 3.687583575446988*^9, 
   3.687787642629723*^9, 3.6879594362837954`*^9, 3.687959500191535*^9, 
   3.6879596740616302`*^9, 3.703076059156279*^9, 3.703156039775378*^9, 
   3.703156405792324*^9, 3.703157839426339*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double core holes", "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687935641047997*^9, 3.687935642134193*^9}}],

Cell[BoxData[{
 RowBox[{"bhenR125v026", ":=", 
  RowBox[{"96.9", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"bhenR124v025", ":=", 
  RowBox[{"103.8", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR123v024", ":=", 
  RowBox[{"112.2", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR122v023", ":=", 
  RowBox[{"122.2", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR121v022", ":=", 
  RowBox[{"133.8", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhenR120v021", ":=", 
   RowBox[{"146.8", "*", "eVToHartree"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhenR115v016", ":=", 
  RowBox[{"103.9", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR114v015", ":=", 
  RowBox[{"111.9", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR113v014", ":=", 
  RowBox[{"121.4", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR112v013", ":=", 
  RowBox[{"132.4", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR111v012", ":=", 
  RowBox[{"145.0", "*", "eVToHartree"}]}], "\n", 
 RowBox[{
  RowBox[{"bhenR110v011", ":=", 
   RowBox[{"159.1", "*", "eVToHartree"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhenR105v006", ":=", 
  RowBox[{"111.8", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR104v005", ":=", 
  RowBox[{"120.8", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR103v004", ":=", 
  RowBox[{"131.4", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhenR102v003", ":=", 
  RowBox[{"143.5", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"bhenR101v002", ":=", 
  RowBox[{"164.0", "*", "eVToHartree"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
  3.687539147949233*^9, 3.687539279370296*^9}, {3.687542298560183*^9, 
  3.6875423032331667`*^9}, {3.687542337946796*^9, 3.687542370206044*^9}, {
  3.6875424002979803`*^9, 3.687542616807727*^9}, {3.687887883535049*^9, 
  3.6878878887813997`*^9}, {3.6878879573424387`*^9, 3.687887995802809*^9}, {
  3.6879349256160803`*^9, 3.6879350181600313`*^9}, {3.687935083692235*^9, 
  3.687935159043921*^9}, {3.687935228285904*^9, 3.6879352954243927`*^9}, {
  3.6879356523219023`*^9, 3.687935691021804*^9}, {3.6879398026972647`*^9, 
  3.6879398745330153`*^9}, {3.687939904624997*^9, 3.687940093774619*^9}, {
  3.6879431493725147`*^9, 3.687943159800343*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhenR125v026", ",", "bhenR124v025", ",", "bhenR123v024", ",", 
    "bhenR122v023", ",", "bhenR121v022", ",", "bhenR120v021", ",", 
    "bhenR115v016", ",", "bhenR114v015", ",", "bhenR113v014", ",", 
    "bhenR112v013", ",", "bhenR111v012", ",", "bhenR110v011", ",", 
    "bhenR105v006", ",", "bhenR104v005", ",", "bhenR103v004", ",", 
    "bhenR102v003", ",", "bhenR101v002"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.687959195806869*^9, 3.687959339187518*^9}, 
   3.687959496643696*^9, {3.687959670519045*^9, 3.6879596707507257`*^9}, {
   3.687959991064979*^9, 3.687960062948325*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.561009547309142`", ",", "3.8145798865912166`", ",", "4.123274212673743`",
    ",", "4.490767458010084`", ",", "4.91705962260024`", ",", 
   "5.394800841537482`", ",", "3.8182548190445806`", ",", 
   "4.112249415313653`", ",", "4.461367998383177`", ",", "4.865610568253151`",
    ",", "5.3286520573769405`", ",", "5.846817533301181`", ",", 
   "4.1085744828602895`", ",", "4.4393184036629965`", ",", 
   "4.828861243719517`", ",", "5.273528070576489`", ",", 
   "6.0268892235159885`"}], "}"}]], "Output",
 CellChangeTimes->{3.687959355888653*^9, 3.687959435641281*^9, 
  3.6879594994402027`*^9, 3.687959673599828*^9, 3.687960103545463*^9, 
  3.7030760592744093`*^9, 3.703156039868188*^9, 3.703156405844026*^9, 
  3.7031578395284033`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "enR125v026", ",", "enR124v025", ",", "enR123v024", ",", "enR122v023", 
     ",", "enR121v022", ",", "enR120v021", ",", "enR115v016", ",", 
     "enR114v015", ",", "enR113v014", ",", "enR112v013", ",", "enR111v012", 
     ",", "enR110v011", ",", "enR105v006", ",", "enR104v005", ",", 
     "enR103v004", ",", "enR102v003", ",", "enR101v002"}], "}"}], "-", 
   "enR225v126"}]}]], "Input",
 CellChangeTimes->{{3.687959195806869*^9, 3.687959389078516*^9}, {
  3.687959668378366*^9, 3.687959668598797*^9}, {3.687960073079837*^9, 
  3.687960098665044*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.567860999999997`", ",", "3.821430000000003`", ",", "4.132549999999998`", 
   ",", "4.499781000000002`", ",", "4.921567`", ",", "5.396263999999999`", 
   ",", "3.8207759999999986`", ",", "4.1181110000000025`", ",", 
   "4.4715000000000025`", ",", "4.879543999999999`", ",", 
   "5.340714999999999`", ",", "5.853404000000001`", ",", "4.122899`", ",", 
   "4.458169000000002`", ",", "4.848249999999997`", ",", 
   "5.2917960000000015`", ",", "5.787322`"}], "}"}]], "Output",
 CellChangeTimes->{{3.687959366650289*^9, 3.687959394541007*^9}, 
   3.687959435707316*^9, 3.687959499549323*^9, 3.6879596737006083`*^9, 
   3.687960103666767*^9, 3.703076059355274*^9, 3.7031560399423113`*^9, 
   3.703156405884591*^9, 3.7031578396661777`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.6877876277936573`*^9, 
  3.687787628407077*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.19203250044929418`", ",", "0.179255237143854`", ",", 
   "0.22445674768013574`", ",", "0.20031068156246296`", ",", 
   "0.09158419259068717`", ",", "0.02711428615271996`", ",", 
   "0.065986096945175`", ",", "0.14233673367108`", ",", "0.2265906657011152`",
    ",", "0.28554782469115564`", ",", "0.22586755936347397`", ",", 
   "0.11252369901036145`", ",", "0.3474379833149159`", ",", 
   "0.4228326996353242`", ",", "0.39991246904510547`", ",", 
   "0.3452122762009756`", ",", 
   RowBox[{"-", "4.139517785877284`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.687541213249341*^9, {3.687541284679166*^9, 3.687541305078855*^9}, {
   3.687541362169773*^9, 3.687541396473477*^9}, {3.687542686034748*^9, 
   3.687542718601412*^9}, {3.687542968869566*^9, 3.687543014891079*^9}, 
   3.687583575251363*^9, 3.687787642412136*^9, 3.6879594358133297`*^9, 
   3.687959499692968*^9, 3.687959673817164*^9, 3.687960103750917*^9, 
   3.7030760594354267`*^9, 3.70315604001613*^9, 3.703156405926736*^9, 
   3.703157839742455*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histrad", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.6875427002052803`*^9, 3.68754271633215*^9}, 
   3.687787597442258*^9, {3.687959554108871*^9, 3.687959558825903*^9}, {
   3.687959593395133*^9, 3.68795960156063*^9}, {3.6879598016864758`*^9, 
   3.6879598699375887`*^9}, {3.687959909635775*^9, 3.687959909920268*^9}, 
   3.703155794919299*^9, {3.703155842354257*^9, 3.7031558440249043`*^9}, 
   3.703155875129821*^9, 3.7031575962688627`*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.504], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.504], Thickness[Small]}], RectangleBox[{-4.4, 0}, {-4.1, 1},
      RoundingRadius->0], 
     RectangleBox[{-0.20000000000000018, 0}, {0.09999999999999964, 3},
      RoundingRadius->0], 
     RectangleBox[{0.09999999999999964, 0}, {0.39999999999999947, 12},
      RoundingRadius->0], 
     RectangleBox[{0.39999999999999947, 0}, {0.7000000000000002, 1},
      RoundingRadius->0]}, {}, {}}, {{}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-5.156, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{-5., 2.8}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.687959835125269*^9, 3.687959870268361*^9}, 
   3.6879599102525263`*^9, 3.687960103843728*^9, 3.703076059516938*^9, 
   3.703156040111252*^9, {3.703156405524353*^9, 3.7031564059884653`*^9}, 
   3.703157839825056*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.03826565486584988`"}]], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.6875426862146463`*^9, 3.687542718839353*^9}, {
   3.687542969071878*^9, 3.687543015096602*^9}, 3.687583575371057*^9, 
   3.687787642553705*^9, 3.687959436182098*^9, 3.6879595000742702`*^9, 
   3.687959673976655*^9, 3.687960103934683*^9, 3.703076059579838*^9, 
   3.7031560401491756`*^9, 3.703156406012187*^9, 3.7031578398831673`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["1.0629889088441773`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.687542686296771*^9, 3.687542718904571*^9}, {
   3.687542969138541*^9, 3.6875430151627827`*^9}, 3.687583575446988*^9, 
   3.687787642629723*^9, 3.6879594362837954`*^9, 3.687959500191535*^9, 
   3.6879596740616302`*^9, 3.687960104014689*^9, 3.703076059656178*^9, 
   3.703156040225181*^9, 3.703156406051075*^9, 3.703157839959395*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bhalla\[CloseCurlyQuote]s Auger widths", "Section",
 CellChangeTimes->{{3.687538299111762*^9, 3.687538304846532*^9}}],

Cell[CellGroupData[{

Cell["Total width of single core holes", "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}}],

Cell[BoxData[{
 RowBox[{"bhGA126", ":=", "88.066*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA125", ":=", "78.753*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA124", ":=", "66.278*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA123", ":=", "51.633*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA122", ":=", "36.687*^-4"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGA121", ":=", "23.994*^-4"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA116", ":=", "80.428*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA115", ":=", "67.321*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA114", ":=", "51.162*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA113", ":=", "33.624*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA112", ":=", "17.113*^-4"}], "\n", 
 RowBox[{
  RowBox[{"bhGA111", ":=", "4.716*^-4"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA106", ":=", "77.901*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA105", ":=", "61.854*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA104", ":=", "43.571*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA103", ":=", "25.306*^-4"}], "\n", 
 RowBox[{"bhGA102", ":=", "9.682*^-4"}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
  3.687539147949233*^9, 3.687539279370296*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhGA126", ",", "bhGA125", ",", "bhGA124", ",", "bhGA123", ",", "bhGA122", 
    ",", "bhGA121", ",", "\[IndentingNewLine]", "bhGA116", ",", "bhGA115", 
    ",", "bhGA114", ",", "bhGA113", ",", "bhGA112", ",", "bhGA111", ",", 
    "\[IndentingNewLine]", "bhGA106", ",", "bhGA105", ",", "bhGA104", ",", 
    "bhGA103", ",", "bhGA102"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6875393480495377`*^9, 3.687539379323278*^9}, {
  3.687539437477653*^9, 3.6875394380032167`*^9}, {3.687540484074024*^9, 
  3.687540526310986*^9}, {3.687540623599463*^9, 3.6875406427316008`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0088066`", ",", "0.0078753`", ",", "0.0066278`", ",", "0.0051633`", ",", 
   "0.0036687`", ",", "0.0023994`", ",", "0.0080428`", ",", "0.0067321`", ",",
    "0.0051162`", ",", "0.0033624`", ",", "0.0017113`", ",", "0.0004716`", 
   ",", "0.0077901`", ",", "0.0061854`", ",", "0.0043571`", ",", "0.0025306`",
    ",", "0.0009682`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539390183117*^9, 3.6875394433283854`*^9, {3.6875405317275877`*^9, 
   3.687540555532089*^9}, 3.687540667892128*^9, 3.6875412130949497`*^9, {
   3.687541284511716*^9, 3.687541304909235*^9}, {3.6875413620102367`*^9, 
   3.687541396311934*^9}, {3.687542684787801*^9, 3.687542717441083*^9}, {
   3.687542967975843*^9, 3.687543013914905*^9}, 3.687583572504788*^9, 
   3.687787637978373*^9, 3.703076059754459*^9, 3.7031560403089743`*^9, 
   3.7031578400482683`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{"{", 
   RowBox[{
   "GamATot126", ",", "GamATot125", ",", "GamATot124", ",", "GamATot123", ",",
     "GamATot122", ",", "GamATot121", ",", "\[IndentingNewLine]", 
    "GamATot116", ",", "GamATot115", ",", "GamATot114", ",", "GamATot113", 
    ",", "GamATot112", ",", "GamATot111", ",", "\[IndentingNewLine]", 
    "GamATot106", ",", "GamATot105", ",", "GamATot104", ",", "GamATot103", 
    ",", "GamATot102"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.01014432`", ",", "0.00908152`", ",", "0.00769013`", ",", "0.00606984`", 
   ",", "0.004396931`", ",", "0.00295665`", ",", "0.00851707`", ",", 
   "0.00718982`", ",", "0.005580099999999999`", ",", "0.0037615`", ",", 
   "0.001989667`", ",", "0.000580309`", ",", "0.00876923`", ",", 
   "0.00701997`", ",", "0.00502591`", ",", "0.00297236`", ",", 
   "0.00113472`"}], "}"}]], "Output",
 CellChangeTimes->{{3.687539432005774*^9, 3.687539444328673*^9}, 
   3.687540555614542*^9, 3.687540668003541*^9, 3.687541213165427*^9, {
   3.6875412845920143`*^9, 3.687541304995262*^9}, {3.687541362085905*^9, 
   3.687541396390785*^9}, {3.687542684864195*^9, 3.687542717541953*^9}, {
   3.6875429680589314`*^9, 3.687543013990778*^9}, 3.6875835726012783`*^9, 
   3.687787638067246*^9, 3.703076059834351*^9, 3.7031560403832293`*^9, 
   3.703157840125814*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.687787535890884*^9, 
  3.6877875365214567`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "13.186886848995305`", ",", "13.282137791911477`", ",", 
   "13.814200800246553`", ",", "14.935154798149538`", ",", 
   "16.562256719516405`", ",", "18.847344122571155`", ",", 
   "5.568464272337795`", ",", "6.3662233546876`", ",", "8.313471084747581`", 
   ",", "10.610128937923697`", ",", "13.990632603345185`", ",", 
   "18.732950893403334`", ",", "11.16551852329109`", ",", 
   "11.888512344069856`", ",", "13.307241872616096`", ",", 
   "14.86226432868158`", ",", "14.674985899605195`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.687541213249341*^9, {3.687541284679166*^9, 3.687541305078855*^9}, {
   3.687541362169773*^9, 3.687541396473477*^9}, {3.6875426849541473`*^9, 
   3.687542717618184*^9}, {3.687542968119967*^9, 3.687543014057959*^9}, 
   3.6875835726817827`*^9, 3.6877876381456623`*^9, 3.7030760599184093`*^9, 
   3.7031560404677153`*^9, 3.703157840209201*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histrange", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.6877874910454817`*^9, 3.687787494339076*^9}, 
   3.7031575985008497`*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.581], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.581], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{4., 0}, {6., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{106.43805044035227`, 137.32415932746196`}, {
          85.6931379255598, 140.57244983255492`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{6., 0}, {8., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{136.57415932746196`, 167.46026821457164`}, {
          85.6931379255598, 140.57244983255492`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{8., 0}, {10., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{166.71026821457164`, 197.5963771016813}, {
          85.6931379255598, 140.57244983255492`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{10., 0}, {12., 3}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{196.8463771016813, 
          227.73248598879098`}, {-22.56548588843046, 140.57244983255492`}}],
        StatusArea[#, 3]& ,
        TagBoxNote->"3"],
       StyleBox[
       "3", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[3, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{12., 0}, {14., 5}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{226.98248598879098`, 
          257.86859487590067`}, {-130.82410970242069`, 140.57244983255492`}}],
        
        StatusArea[#, 5]& ,
        TagBoxNote->"5"],
       StyleBox[
       "5", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[5, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{14., 0}, {16., 3}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{257.11859487590067`, 
          288.00470376301035`}, {-22.56548588843046, 140.57244983255492`}}],
        StatusArea[#, 3]& ,
        TagBoxNote->"3"],
       StyleBox[
       "3", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[3, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{16., 0}, {18., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{287.25470376301035`, 318.14081265012004`}, {
          85.6931379255598, 140.57244983255492`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{18., 0}, {20., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{317.39081265012004`, 348.2769215372297}, {
          31.56382601856467, 140.57244983255492`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-0.6, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{0., 30.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6875394481129303`*^9, 3.6875394695460377`*^9}, {
   3.687539515712447*^9, 3.687539527163227*^9}, {3.687539623831586*^9, 
   3.687539689840993*^9}, 3.687539756737255*^9, {3.687539812716752*^9, 
   3.687539856755065*^9}, 3.68754055576575*^9, 3.687540668179634*^9, 
   3.687541213352251*^9, {3.687541283294962*^9, 3.68754130522029*^9}, {
   3.687541354122291*^9, 3.6875413966182747`*^9}, {3.687542685031958*^9, 
   3.6875427177020283`*^9}, {3.687542968185902*^9, 3.6875430141268167`*^9}, 
   3.6875835727664423`*^9, 3.687787638307493*^9, 3.703076060026976*^9, 
   3.7031560405762863`*^9, 3.7031578402920713`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData["12.947551482123497`"], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.687542685114291*^9, 3.687542717741872*^9}, {
   3.6875429682262573`*^9, 3.687543014181938*^9}, 3.6875835728457937`*^9, 
   3.687787638400014*^9, 3.703076060087311*^9, 3.7031560406195374`*^9, 
   3.703157840366226*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["3.7339923328362414`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.6875426851974583`*^9, 3.687542717818555*^9}, {
   3.6875429682852507`*^9, 3.68754301425846*^9}, 3.687583572935761*^9, 
   3.687787638483943*^9, 3.703076060167441*^9, 3.703156040693893*^9, 
   3.7031578404414377`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2",
 StyleBox["p",
  FontSlant->"Italic"],
 "\[Dash]2",
 StyleBox["p",
  FontSlant->"Italic"],
 " decay of single core holes"
}], "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.687580492682909*^9, 
  3.687580503264814*^9}}],

Cell[BoxData[{
 RowBox[{"bhGA224v126", ":=", "55.284*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA223v125", ":=", "45.358*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA222v124", ":=", "33.070*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA221v123", ":=", "19.731*^-4"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGA220v122", ":=", "7.698*^-4"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA214v116", ":=", "66.278*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA213v115", ":=", "53.548*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA212v114", ":=", "38.330*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA211v113", ":=", "22.495*^-4"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGA210v112", ":=", "8.670*^-4"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA204v106", ":=", "77.901*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA203v105", ":=", "61.854*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA202v104", ":=", "43.571*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA201v103", ":=", "25.306*^-4"}], "\n", 
 RowBox[{"bhGA200v102", ":=", "9.682*^-4"}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, 3.6879431089903812`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhGA224v126", ",", "bhGA223v125", ",", "bhGA222v124", ",", "bhGA221v123", 
    ",", "bhGA220v122", ",", "bhGA214v116", ",", "bhGA213v115", ",", 
    "bhGA212v114", ",", "bhGA211v113", ",", "bhGA210v112", ",", "bhGA204v106",
     ",", "bhGA203v105", ",", "bhGA202v104", ",", "bhGA201v103", ",", 
    "bhGA200v102"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6875393480495377`*^9, 3.687539379323278*^9}, {
   3.687539437477653*^9, 3.6875394380032167`*^9}, {3.687540484074024*^9, 
   3.687540526310986*^9}, {3.687540623599463*^9, 3.6875406427316008`*^9}, {
   3.687581154011866*^9, 3.687581206383265*^9}, 3.68758262574935*^9, 
   3.6879431169635983`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0055284`", ",", "0.0045358`", ",", "0.003307`", ",", "0.0019731`", ",", 
   "0.0007698`", ",", "0.0066278`", ",", "0.0053548`", ",", "0.003833`", ",", 
   "0.0022495`", ",", "0.000867`", ",", "0.0077901`", ",", "0.0061854`", ",", 
   "0.0043571`", ",", "0.0025306`", ",", "0.0009682`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539390183117*^9, 3.6875394433283854`*^9, {3.6875405317275877`*^9, 
   3.687540555532089*^9}, 3.687540667892128*^9, 3.6875412130949497`*^9, {
   3.687541284511716*^9, 3.687541304909235*^9}, {3.6875413620102367`*^9, 
   3.687541396311934*^9}, {3.687542684787801*^9, 3.687542717441083*^9}, {
   3.687542967975843*^9, 3.687543013914905*^9}, {3.687582586092876*^9, 
   3.687582593183778*^9}, 3.68758262865307*^9, 3.6875835730682592`*^9, 
   3.687787638583201*^9, 3.703076060286955*^9, 3.7031560407853947`*^9, 
   3.7031578405442743`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{"{", 
   RowBox[{
   "GamA224v126", ",", "GamA223v125", ",", "GamA222v124", ",", "GamA221v123", 
    ",", "GamA220v122", ",", "GamA214v116", ",", "GamA213v115", ",", 
    "GamA212v114", ",", "GamA211v113", ",", "GamA210v112", ",", "GamA204v106",
     ",", "GamA203v105", ",", "GamA202v104", ",", "GamA201v103", ",", 
    "GamA200v102"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0061335`", ",", "0.0049967`", ",", "0.00363281`", ",", "0.00218344`", 
   ",", "0.000863991`", ",", "0.0067137`", ",", "0.00548109`", ",", 
   "0.00399234`", ",", "0.00239789`", ",", "0.000950047`", ",", "0.00876923`",
    ",", "0.00701997`", ",", "0.00502591`", ",", "0.00297236`", ",", 
   "0.00113472`"}], "}"}]], "Output",
 CellChangeTimes->{{3.687539432005774*^9, 3.687539444328673*^9}, 
   3.687540555614542*^9, 3.687540668003541*^9, 3.687541213165427*^9, {
   3.6875412845920143`*^9, 3.687541304995262*^9}, {3.687541362085905*^9, 
   3.687541396390785*^9}, {3.687542684864195*^9, 3.687542717541953*^9}, {
   3.6875429680589314`*^9, 3.687543013990778*^9}, 3.687581293472562*^9, 
   3.687582593244598*^9, 3.6875826287616673`*^9, 3.6875835731513577`*^9, 
   3.687787638654018*^9, 3.703076060368197*^9, 3.70315604086304*^9, 
   3.70315784066625*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.687583532742964*^9, 
  3.6875835332918587`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "9.86549278552213`", ",", "9.224087898012675`", ",", "8.968539505231492`", 
   ",", "9.633422489282959`", ",", "10.901849672045206`", ",", 
   "1.2794733157573428`", ",", "2.3041037457877946`", ",", 
   "3.99114303891952`", ",", "6.188357264094681`", ",", "8.741357006548089`", 
   ",", "11.16551852329109`", ",", "11.888512344069856`", ",", 
   "13.307241872616096`", ",", "14.86226432868158`", ",", 
   "14.674985899605195`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.687541213249341*^9, {3.687541284679166*^9, 3.687541305078855*^9}, {
   3.687541362169773*^9, 3.687541396473477*^9}, {3.6875426849541473`*^9, 
   3.687542717618184*^9}, {3.687542968119967*^9, 3.687543014057959*^9}, {
   3.687582589060337*^9, 3.687582593333987*^9}, 3.6875826288588743`*^9, 
   3.68758353391297*^9, 3.687583573234531*^9, 3.68778763873757*^9, 
   3.70307606045175*^9, 3.703156040938159*^9, 3.703157840742841*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histrange", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, 3.687787544449786*^9, 3.703157600956465*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.581], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.581], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{0., 0}, {2., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{46.165832666132914`, 77.0519415532426}, {
          85.6931379255598, 140.57244983255492`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{2., 0}, {4., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{76.3019415532426, 107.18805044035227`}, {
          31.56382601856467, 140.57244983255492`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{6., 0}, {8., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{136.57415932746196`, 167.46026821457164`}, {
          85.6931379255598, 140.57244983255492`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{8., 0}, {10., 5}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{166.71026821457164`, 
          197.5963771016813}, {-130.82410970242069`, 140.57244983255492`}}],
        StatusArea[#, 5]& ,
        TagBoxNote->"5"],
       StyleBox[
       "5", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[5, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{10., 0}, {12., 3}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{196.8463771016813, 
          227.73248598879098`}, {-22.56548588843046, 140.57244983255492`}}],
        StatusArea[#, 3]& ,
        TagBoxNote->"3"],
       StyleBox[
       "3", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[3, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{12., 0}, {14., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{226.98248598879098`, 257.86859487590067`}, {
          85.6931379255598, 140.57244983255492`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{14., 0}, {16., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{257.11859487590067`, 288.00470376301035`}, {
          31.56382601856467, 140.57244983255492`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-0.6, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{0., 30.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6875394481129303`*^9, 3.6875394695460377`*^9}, {
   3.687539515712447*^9, 3.687539527163227*^9}, {3.687539623831586*^9, 
   3.687539689840993*^9}, 3.687539756737255*^9, {3.687539812716752*^9, 
   3.687539856755065*^9}, 3.68754055576575*^9, 3.687540668179634*^9, 
   3.687541213352251*^9, {3.687541283294962*^9, 3.68754130522029*^9}, {
   3.687541354122291*^9, 3.6875413966182747`*^9}, {3.687542685031958*^9, 
   3.6875427177020283`*^9}, {3.687542968185902*^9, 3.6875430141268167`*^9}, 
   3.6875825935315237`*^9, 3.687582628947114*^9, 3.68758357331399*^9, 
   3.687787638817717*^9, 3.703076060531598*^9, 3.703156041040945*^9, 
   3.703157840827614*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData["9.133089979297713`"], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.687542685114291*^9, 3.687542717741872*^9}, {
   3.6875429682262573`*^9, 3.687543014181938*^9}, 3.6875825935927973`*^9, 
   3.687582629033895*^9, 3.687583573418345*^9, 3.687787638917081*^9, 
   3.703076060587838*^9, 3.703156041084052*^9, 3.7031578408834867`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["4.142223330366049`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.6875426851974583`*^9, 3.687542717818555*^9}, {
   3.6875429682852507`*^9, 3.68754301425846*^9}, 3.6875825936664343`*^9, 
   3.687582629099202*^9, 3.687583573522053*^9, 3.687787639086178*^9, 
   3.703076060667698*^9, 3.703156041160866*^9, 3.70315784095923*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2s\[Dash]2",
 StyleBox["p",
  FontSlant->"Italic"],
 " decay of single core holes"
}], "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.687580492682909*^9, 
  3.687580503264814*^9}, {3.6875831382784157`*^9, 3.687583138884967*^9}}],

Cell[BoxData[{
 RowBox[{"bhGA215v126", ":=", "24.448*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA214v125", ":=", "24.002*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA213v124", ":=", "22.507*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA212v123", ":=", "19.682*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA211v122", ":=", "15.163*^-4"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGA210v121", ":=", "8.606*^-4"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA205v116", ":=", "14.150*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA204v115", ":=", "13.773*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA203v114", ":=", "12.832*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA202v113", ":=", "11.129*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA201v112", ":=", "8.442*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA200v111", ":=", "4.716*^-4"}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, {3.687583156245308*^9, 3.6875833048223877`*^9}, {
   3.6875834058826838`*^9, 3.6875834734453573`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhGA215v126", ",", "bhGA214v125", ",", "bhGA213v124", ",", "bhGA212v123", 
    ",", "bhGA211v122", ",", "bhGA210v121", ",", "bhGA205v116", ",", 
    "bhGA204v115", ",", "bhGA203v114", ",", "bhGA202v113", ",", "bhGA201v112",
     ",", "bhGA200v111"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6875393480495377`*^9, 3.687539379323278*^9}, {
   3.687539437477653*^9, 3.6875394380032167`*^9}, {3.687540484074024*^9, 
   3.687540526310986*^9}, {3.687540623599463*^9, 3.6875406427316008`*^9}, {
   3.687581154011866*^9, 3.687581206383265*^9}, 3.68758262574935*^9, {
   3.687583319171381*^9, 3.687583353088314*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0024448`", ",", "0.0024002`", ",", "0.0022507`", ",", "0.0019682`", ",", 
   "0.0015163`", ",", "0.0008606`", ",", "0.001415`", ",", "0.0013773`", ",", 
   "0.0012832`", ",", "0.0011129`", ",", "0.0008442`", ",", "0.0004716`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.687539390183117*^9, 3.6875394433283854`*^9, {3.6875405317275877`*^9, 
   3.687540555532089*^9}, 3.687540667892128*^9, 3.6875412130949497`*^9, {
   3.687541284511716*^9, 3.687541304909235*^9}, {3.6875413620102367`*^9, 
   3.687541396311934*^9}, {3.687542684787801*^9, 3.687542717441083*^9}, {
   3.687542967975843*^9, 3.687543013914905*^9}, {3.687582586092876*^9, 
   3.687582593183778*^9}, 3.68758262865307*^9, {3.687583459220724*^9, 
   3.687583481605111*^9}, 3.687583573616754*^9, 3.687787639203985*^9, 
   3.703076060787361*^9, 3.703156041250813*^9, 3.703157841031558*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{"{", 
   RowBox[{
   "GamA215v126", ",", "GamA214v125", ",", "GamA213v124", ",", "GamA212v123", 
    ",", "GamA211v122", ",", "GamA210v121", ",", "GamA205v116", ",", 
    "GamA204v115", ",", "GamA203v114", ",", "GamA202v113", ",", "GamA201v112",
     ",", "GamA200v111"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687583364386979*^9, 3.687583386999613*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00294607`", ",", "0.00288634`", ",", "0.00270171`", ",", "0.00235955`", 
   ",", "0.00181318`", ",", "0.0010322`", ",", "0.00180337`", ",", 
   "0.00170873`", ",", "0.00158776`", ",", "0.00136361`", ",", "0.00103962`", 
   ",", "0.000580309`"}], "}"}]], "Output",
 CellChangeTimes->{{3.687539432005774*^9, 3.687539444328673*^9}, 
   3.687540555614542*^9, 3.687540668003541*^9, 3.687541213165427*^9, {
   3.6875412845920143`*^9, 3.687541304995262*^9}, {3.687541362085905*^9, 
   3.687541396390785*^9}, {3.687542684864195*^9, 3.687542717541953*^9}, {
   3.6875429680589314`*^9, 3.687543013990778*^9}, 3.687581293472562*^9, 
   3.687582593244598*^9, 3.6875826287616673`*^9, {3.687583477517016*^9, 
   3.687583481675456*^9}, 3.687583573701129*^9, 3.687787639279201*^9, 
   3.703076060867964*^9, 3.7031560413286533`*^9, 3.703157841109206*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.687787548746439*^9, 
  3.687787549305257*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "17.014870658198884`", ",", "16.842783594448328`", ",", 
   "16.693501523109436`", ",", "16.58578966328327`", ",", 
   "16.373443342635593`", ",", "16.624685138539046`", ",", 
   "21.53579132402114`", ",", "19.396276766955584`", ",", 
   "19.181740313397487`", ",", "18.38575545793885`", ",", 
   "18.797252842384715`", ",", "18.732950893403334`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.687541213249341*^9, {3.687541284679166*^9, 3.687541305078855*^9}, {
   3.687541362169773*^9, 3.687541396473477*^9}, {3.6875426849541473`*^9, 
   3.687542717618184*^9}, {3.687542968119967*^9, 3.687543014057959*^9}, {
   3.687582589060337*^9, 3.687582593333987*^9}, 3.6875826288588743`*^9, 
   3.6875834817558947`*^9, 3.687583573784286*^9, 3.687787639366678*^9, 
   3.703076060952013*^9, 3.703156041406506*^9, 3.703157841196602*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histrange", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, 3.687787552801354*^9, 3.703157603020527*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.581], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.581], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{16., 0}, {18., 6}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{287.2547037630104, 
          318.1408126501201}, {-130.82410970242077`, 140.57244983255484`}}],
        StatusArea[#, 6]& ,
        TagBoxNote->"6"],
       StyleBox[
       "6", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[6, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{18., 0}, {20., 5}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{317.3908126501201, 
          348.2769215372298}, {-85.7163497799248, 140.57244983255484`}}],
        StatusArea[#, 5]& ,
        TagBoxNote->"5"],
       StyleBox[
       "5", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[5, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{20., 0}, {22., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{347.5269215372298, 378.41303042433947`}, {
          94.71468991005891, 140.57244983255484`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-0.6, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{0., 30.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6875394481129303`*^9, 3.6875394695460377`*^9}, {
   3.687539515712447*^9, 3.687539527163227*^9}, {3.687539623831586*^9, 
   3.687539689840993*^9}, 3.687539756737255*^9, {3.687539812716752*^9, 
   3.687539856755065*^9}, 3.68754055576575*^9, 3.687540668179634*^9, 
   3.687541213352251*^9, {3.687541283294962*^9, 3.68754130522029*^9}, {
   3.687541354122291*^9, 3.6875413966182747`*^9}, {3.687542685031958*^9, 
   3.6875427177020283`*^9}, {3.687542968185902*^9, 3.6875430141268167`*^9}, 
   3.6875825935315237`*^9, 3.687582628947114*^9, 3.68758348194004*^9, 
   3.687583573865404*^9, 3.687787639449606*^9, 3.70307606106196*^9, 
   3.703156041512833*^9, 3.703157841281241*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData["18.013736793192972`"], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.687542685114291*^9, 3.687542717741872*^9}, {
   3.6875429682262573`*^9, 3.687543014181938*^9}, 3.6875825935927973`*^9, 
   3.687582629033895*^9, 3.6875834820350513`*^9, 3.687583573905259*^9, 
   3.687787639502554*^9, 3.703076061120833*^9, 3.703156041553583*^9, 
   3.703157841332893*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["1.5874802090479205`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.6875426851974583`*^9, 3.687542717818555*^9}, {
   3.6875429682852507`*^9, 3.68754301425846*^9}, 3.6875825936664343`*^9, 
   3.687582629099202*^9, 3.6875834821219263`*^9, 3.6875835739853287`*^9, 
   3.687787639583083*^9, 3.703076061201626*^9, 3.703156041630281*^9, 
   3.703157841409246*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2",
 StyleBox["s",
  FontSlant->"Italic"],
 "\[Dash]2",
 StyleBox["s",
  FontSlant->"Italic"],
 " decay of single core holes"
}], "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.687580492682909*^9, 
  3.687580503264814*^9}, {3.687582741304297*^9, 3.687582742990693*^9}}],

Cell[BoxData[{
 RowBox[{"bhGA206v126", ":=", "8.334*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA205v125", ":=", "9.393*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA204v124", ":=", "10.701*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA203v123", ":=", "12.220*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA202v122", ":=", "13.827*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA201v121", ":=", "15.388*^-4"}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, {3.687582776113304*^9, 3.68758285803614*^9}, {
   3.687582907390574*^9, 3.687582951105978*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhGA206v126", ",", "bhGA205v125", ",", "bhGA204v124", ",", "bhGA203v123", 
    ",", "bhGA202v122", ",", "bhGA201v121"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6875393480495377`*^9, 3.687539379323278*^9}, {
   3.687539437477653*^9, 3.6875394380032167`*^9}, {3.687540484074024*^9, 
   3.687540526310986*^9}, {3.687540623599463*^9, 3.6875406427316008`*^9}, {
   3.687581154011866*^9, 3.687581206383265*^9}, 3.68758262574935*^9, {
   3.687582871071233*^9, 3.687582893427455*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0008334`", ",", "0.0009393`", ",", "0.0010701`", ",", "0.001222`", ",", 
   "0.0013827`", ",", "0.0015388`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539390183117*^9, 3.6875394433283854`*^9, {3.6875405317275877`*^9, 
   3.687540555532089*^9}, 3.687540667892128*^9, 3.6875412130949497`*^9, {
   3.687541284511716*^9, 3.687541304909235*^9}, {3.6875413620102367`*^9, 
   3.687541396311934*^9}, {3.687542684787801*^9, 3.687542717441083*^9}, {
   3.687542967975843*^9, 3.687543013914905*^9}, {3.687582586092876*^9, 
   3.687582593183778*^9}, 3.68758262865307*^9, 3.68758289460806*^9, {
   3.6875829413308973`*^9, 3.6875829525936413`*^9}, 3.68758300027757*^9, 
   3.687583574105282*^9, 3.687787639687693*^9, 3.703076061321022*^9, 
   3.703156041724965*^9, 3.703157841511899*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{"{", 
   RowBox[{
   "GamA206v126", ",", "GamA205v125", ",", "GamA204v124", ",", "GamA203v123", 
    ",", "GamA202v122", ",", "GamA201v121"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687582966476865*^9, 3.687582995784853*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00106475`", ",", "0.00119848`", ",", "0.00135561`", ",", "0.00152685`", 
   ",", "0.00171976`", ",", "0.00192445`"}], "}"}]], "Output",
 CellChangeTimes->{{3.687539432005774*^9, 3.687539444328673*^9}, 
   3.687540555614542*^9, 3.687540668003541*^9, 3.687541213165427*^9, {
   3.6875412845920143`*^9, 3.687541304995262*^9}, {3.687541362085905*^9, 
   3.687541396390785*^9}, {3.687542684864195*^9, 3.687542717541953*^9}, {
   3.6875429680589314`*^9, 3.687543013990778*^9}, 3.687581293472562*^9, 
   3.687582593244598*^9, 3.6875826287616673`*^9, {3.687582996550799*^9, 
   3.687583000359392*^9}, 3.687583574184874*^9, 3.6877876397662*^9, 
   3.703076061401906*^9, 3.70315604180227*^9, 3.7031578415930147`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.68778755904237*^9, 
  3.687787559736959*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "21.7281051890115`", ",", "21.62572591949803`", ",", "21.06136720738265`", 
   ",", "19.9659429544487`", ",", "19.59924640647533`", ",", 
   "20.039491802852762`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.687541213249341*^9, {3.687541284679166*^9, 3.687541305078855*^9}, {
   3.687541362169773*^9, 3.687541396473477*^9}, {3.6875426849541473`*^9, 
   3.687542717618184*^9}, {3.687542968119967*^9, 3.687543014057959*^9}, {
   3.687582589060337*^9, 3.687582593333987*^9}, 3.6875826288588743`*^9, 
   3.6875830004580317`*^9, 3.6875835742689953`*^9, 3.687787639850124*^9, 
   3.70307606148462*^9, 3.703156041878901*^9, 3.703157841699802*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histrange", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.687583026323316*^9, 3.6875830340403147`*^9}, 
   3.687787563737018*^9, 3.703157605068303*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.581], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.581], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{18., 0}, {20., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{317.39081265012004`, 348.2769215372297}, {
          4.499170065067119, 140.57244983255495`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{20., 0}, {22., 4}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{347.5269215372297, 
          378.4130304243394}, {-130.8241097024207, 140.57244983255495`}}],
        StatusArea[#, 4]& ,
        TagBoxNote->"4"],
       StyleBox[
       "4", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[4, {FontFamily -> "Helvetica", FontSize -> 14}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-0.6, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{0., 30.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6875394481129303`*^9, 3.6875394695460377`*^9}, {
   3.687539515712447*^9, 3.687539527163227*^9}, {3.687539623831586*^9, 
   3.687539689840993*^9}, 3.687539756737255*^9, {3.687539812716752*^9, 
   3.687539856755065*^9}, 3.68754055576575*^9, 3.687540668179634*^9, 
   3.687541213352251*^9, {3.687541283294962*^9, 3.68754130522029*^9}, {
   3.687541354122291*^9, 3.6875413966182747`*^9}, {3.687542685031958*^9, 
   3.6875427177020283`*^9}, {3.687542968185902*^9, 3.6875430141268167`*^9}, 
   3.6875825935315237`*^9, 3.687582628947114*^9, {3.687583000655707*^9, 
   3.687583034473043*^9}, 3.687583574347268*^9, 3.687787639928274*^9, 
   3.703076061546751*^9, 3.703156041975934*^9, 3.703157841778387*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData["20.669979913278166`"], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.687542685114291*^9, 3.687542717741872*^9}, {
   3.6875429682262573`*^9, 3.687543014181938*^9}, 3.6875825935927973`*^9, 
   3.687582629033895*^9, 3.687583000752573*^9, 3.687583574389545*^9, 
   3.6877876399835997`*^9, 3.7030760615751867`*^9, 3.703156042016551*^9, 
   3.703157841849065*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["0.9193385753805106`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.6875426851974583`*^9, 3.687542717818555*^9}, {
   3.6875429682852507`*^9, 3.68754301425846*^9}, 3.6875825936664343`*^9, 
   3.687582629099202*^9, 3.687583000839541*^9, 3.687583574463525*^9, 
   3.687787640066662*^9, 3.703076061651273*^9, 3.703156042091929*^9, 
   3.703157841926384*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Total width of double core holes", "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.687540830680468*^9}, {
  3.68758042965926*^9, 3.687580433179043*^9}}],

Cell[BoxData[{
 RowBox[{"bhGA026", ":=", 
  RowBox[{"129.860", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA025", ":=", 
  RowBox[{"112.160", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA024", ":=", 
  RowBox[{"91.009", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA023", ":=", 
  RowBox[{"68.309", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA022", ":=", 
  RowBox[{"46.790", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGA021", ":=", 
   RowBox[{"29.702", "*", "2*^-4"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA016", ":=", 
  RowBox[{"119.128", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA015", ":=", 
  RowBox[{"96.478", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA014", ":=", 
  RowBox[{"70.982", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA013", ":=", 
  RowBox[{"45.172", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA012", ":=", 
  RowBox[{"22.201", "*", "2*^-4"}]}], "\n", 
 RowBox[{
  RowBox[{"bhGA011", ":=", 
   RowBox[{"5.872", "*", "2*^-4"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA006", ":=", 
  RowBox[{"116.220", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA005", ":=", 
  RowBox[{"89.805", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA004", ":=", 
  RowBox[{"61.849", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA003", ":=", 
  RowBox[{"35.184", "*", "2*^-4"}]}], "\n", 
 RowBox[{"bhGA002", ":=", 
  RowBox[{"13.161", "*", "2*^-4"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
  3.687539147949233*^9, 3.687539279370296*^9}, {3.687540837978456*^9, 
  3.687541119985705*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhGA026", ",", "bhGA025", ",", "bhGA024", ",", "bhGA023", ",", "bhGA022", 
    ",", "bhGA021", ",", "\[IndentingNewLine]", "bhGA016", ",", "bhGA015", 
    ",", "bhGA014", ",", "bhGA013", ",", "bhGA012", ",", "bhGA011", ",", 
    "\[IndentingNewLine]", "bhGA006", ",", "bhGA005", ",", "bhGA004", ",", 
    "bhGA003", ",", "bhGA002"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6875393480495377`*^9, 3.687539379323278*^9}, {
  3.687539437477653*^9, 3.6875394380032167`*^9}, {3.687540484074024*^9, 
  3.687540526310986*^9}, {3.687540623599463*^9, 3.6875406427316008`*^9}, {
  3.687541127738998*^9, 3.68754116672045*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.025972000000000005`", ",", "0.022432`", ",", "0.0182018`", ",", 
   "0.0136618`", ",", "0.009358`", ",", "0.005940400000000001`", ",", 
   "0.023825600000000002`", ",", "0.0192956`", ",", "0.014196400000000001`", 
   ",", "0.0090344`", ",", "0.0044402`", ",", "0.0011744000000000001`", ",", 
   "0.023244`", ",", "0.017961`", ",", "0.0123698`", ",", "0.0070368`", ",", 
   "0.0026322`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539390183117*^9, 3.6875394433283854`*^9, {3.6875405317275877`*^9, 
   3.687540555532089*^9}, 3.687540667892128*^9, 3.687541213651856*^9, 
   3.687541305497184*^9, {3.687541362504787*^9, 3.6875413968789673`*^9}, {
   3.687542685299019*^9, 3.6875427179207163`*^9}, {3.687542968356769*^9, 
   3.687543014330619*^9}, 3.687583574605043*^9, 3.687787640187413*^9, 
   3.703076061771418*^9, 3.7031560421841927`*^9, 3.703157842028185*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{"{", 
   RowBox[{
   "GamATot026", ",", "GamATot025", ",", "GamATot024", ",", "GamATot023", ",",
     "GamATot022", ",", "GamATot021", ",", "\[IndentingNewLine]", 
    "GamATot016", ",", "GamATot015", ",", "GamATot014", ",", "GamATot013", 
    ",", "GamATot012", ",", "GamATot011", ",", "\[IndentingNewLine]", 
    "GamATot006", ",", "GamATot005", ",", "GamATot004", ",", "GamATot003", 
    ",", "GamATot002"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.687541171027204*^9, 3.68754121133529*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.028256830000000004`", ",", "0.024397580000000002`", ",", "0.01992437`", 
   ",", "0.015010860000000001`", ",", "0.01027343`", ",", "0.0064139`", ",", 
   "0.025378989999999997`", ",", "0.020633369999999998`", ",", "0.01535772`", 
   ",", "0.00991768`", ",", "0.00495902`", ",", "0.00129078`", ",", 
   "0.0239298`", ",", "0.018492`", ",", "0.0129503`", ",", "0.0074571`", ",", 
   "0.00278219`"}], "}"}]], "Output",
 CellChangeTimes->{{3.687539432005774*^9, 3.687539444328673*^9}, 
   3.687540555614542*^9, 3.687540668003541*^9, 3.687541213736723*^9, 
   3.687541305578245*^9, {3.6875413625863132`*^9, 3.687541396957026*^9}, {
   3.687542685381535*^9, 3.687542718002232*^9}, {3.687542968419035*^9, 
   3.6875430144073477`*^9}, 3.687583574678568*^9, 3.687787640283869*^9, 
   3.70307606185201*^9, 3.703156042260241*^9, 3.703157842108921*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.687787567266171*^9, 
  3.687787567840642*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8.085938868585039`", ",", "8.056454779531418`", ",", "8.645543121313244`", 
   ",", "8.987226581288486`", ",", "8.910655934775436`", ",", 
   "7.382403841656387`", ",", "6.120771551586549`", ",", "6.483526442844764`",
    ",", "7.561799537952239`", ",", "8.906115139831092`", ",", 
   "10.462147763066085`", ",", "9.016253738049855`", ",", 
   "2.865882706917735`", ",", "2.871512005191435`", ",", "4.482521640425315`",
    ",", "5.636239288731547`", ",", "5.391076813589296`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.6875412137988663`*^9, 3.687541305661767*^9, {3.687541362669516*^9, 
   3.687541397039773*^9}, {3.687542685463705*^9, 3.687542718084993*^9}, {
   3.687542968486062*^9, 3.687543014475585*^9}, 3.687583574748467*^9, 
   3.687787640366531*^9, 3.703076061934931*^9, 3.703156042338435*^9, 
   3.703157842192692*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histrange", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.687541263139099*^9, 3.6875413114626627`*^9}, 3.6877875718968763`*^9, 
   3.7031576071324368`*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.581], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.581], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{2., 0}, {4., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{76.3019415532426, 107.18805044035227`}, {
          62.49486139399046, 140.57244983255492`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{4., 0}, {6., 3}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{106.43805044035227`, 137.32415932746196`}, {
          23.831067174708238`, 140.57244983255492`}}],
        StatusArea[#, 3]& ,
        TagBoxNote->"3"],
       StyleBox[
       "3", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[3, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{6., 0}, {8., 4}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{136.57415932746196`, 
          167.46026821457164`}, {-14.832727044574, 140.57244983255492`}}],
        StatusArea[#, 4]& ,
        TagBoxNote->"4"],
       StyleBox[
       "4", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[4, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{8., 0}, {10., 7}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{166.71026821457164`, 
          197.5963771016813}, {-130.82410970242069`, 140.57244983255492`}}],
        StatusArea[#, 7]& ,
        TagBoxNote->"7"],
       StyleBox[
       "7", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[7, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{10., 0}, {12., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{196.8463771016813, 227.73248598879098`}, {
          101.15865561327269`, 140.57244983255492`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-0.6, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{0., 30.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6875394481129303`*^9, 3.6875394695460377`*^9}, {
   3.687539515712447*^9, 3.687539527163227*^9}, {3.687539623831586*^9, 
   3.687539689840993*^9}, 3.687539756737255*^9, {3.687539812716752*^9, 
   3.687539856755065*^9}, 3.68754055576575*^9, 3.687540668179634*^9, 
   3.6875412138864927`*^9, {3.687541263842886*^9, 3.687541271607018*^9}, {
   3.687541305744451*^9, 3.68754131192525*^9}, {3.687541362753529*^9, 
   3.6875413971260223`*^9}, {3.687542685548314*^9, 3.687542718167385*^9}, {
   3.687542968552905*^9, 3.6875430145391827`*^9}, 3.687583574833783*^9, 
   3.687787640449067*^9, 3.703076062018476*^9, 3.703156042442025*^9, 
   3.7031578422776127`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData["7.050945279725641`"], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.687541213985889*^9, 3.68754130577947*^9, {3.6875413628099957`*^9, 
   3.687541397176646*^9}, {3.687542685630781*^9, 3.687542718209385*^9}, {
   3.687542968593392*^9, 3.687543014582135*^9}, 3.6875835748872623`*^9, 
   3.687787640503614*^9, 3.70307606210375*^9, 3.703156042508005*^9, 
   3.703157842332712*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["2.2173590574030126`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.687541214065893*^9, 3.687541305832192*^9, {3.6875413628859053`*^9, 
   3.687541397257111*^9}, {3.68754268571452*^9, 3.68754271828545*^9}, {
   3.6875429686520357`*^9, 3.6875430146578827`*^9}, 3.687583574964162*^9, 
   3.687787640583468*^9, 3.703076062185051*^9, 3.703156042584395*^9, 
   3.7031578424096947`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2",
 StyleBox["p",
  FontSlant->"Italic"],
 "\[Dash]2",
 StyleBox["p",
  FontSlant->"Italic"],
 " decay of double core holes"
}], "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.687580492682909*^9, 
  3.687580503264814*^9}, {3.687584827028131*^9, 3.687584840575192*^9}}],

Cell[BoxData[{
 RowBox[{"bhGA124v026", ":=", 
  RowBox[{"85.925", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA123v025", ":=", 
  RowBox[{"67.900", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA122v024", ":=", 
  RowBox[{"47.598", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA121v023", ":=", 
  RowBox[{"27.310", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGA120v022", ":=", 
   RowBox[{"10.233", "*", "2*^-4"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA114v016", ":=", 
  RowBox[{"99.936", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA113v015", ":=", 
  RowBox[{"78.032", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA112v014", ":=", 
  RowBox[{"54.054", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA111v013", ":=", 
  RowBox[{"30.757", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGA110v012", ":=", 
   RowBox[{"11.475", "*", "2*^-4"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"bhGA104v006", ":=", 
  RowBox[{"116.220", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA103v005", ":=", 
  RowBox[{"89.805", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA102v004", ":=", 
  RowBox[{"61.849", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA101v003", ":=", 
  RowBox[{"35.184", "*", "2*^-4"}]}], "\n", 
 RowBox[{"bhGA100v002", ":=", 
  RowBox[{"13.161", "*", "2*^-4"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, {3.6875848536611843`*^9, 3.6875849476478443`*^9}, 
   3.687585121356337*^9, {3.687585151903294*^9, 3.687585269127513*^9}, {
   3.68758533935937*^9, 3.6875853513416977`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhGA124v026", ",", "bhGA123v025", ",", "bhGA122v024", ",", "bhGA121v023", 
    ",", "bhGA120v022", ",", "bhGA114v016", ",", "bhGA113v015", ",", 
    "bhGA112v014", ",", "bhGA111v013", ",", "bhGA110v012", ",", "bhGA104v006",
     ",", "bhGA103v005", ",", "bhGA102v004", ",", "bhGA101v003", ",", 
    "bhGA100v002"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6875393480495377`*^9, 3.687539379323278*^9}, {
   3.687539437477653*^9, 3.6875394380032167`*^9}, {3.687540484074024*^9, 
   3.687540526310986*^9}, {3.687540623599463*^9, 3.6875406427316008`*^9}, {
   3.687581154011866*^9, 3.687581206383265*^9}, 3.68758262574935*^9, {
   3.6875850211074877`*^9, 3.68758506622843*^9}, 3.687585117149263*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.017185`", ",", "0.013580000000000002`", ",", "0.0095196`", ",", 
   "0.005462`", ",", "0.0020466000000000004`", ",", "0.019987200000000004`", 
   ",", "0.0156064`", ",", "0.0108108`", ",", "0.0061514000000000004`", ",", 
   "0.002295`", ",", "0.023244`", ",", "0.017961`", ",", "0.0123698`", ",", 
   "0.0070368`", ",", "0.0026322`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539390183117*^9, 3.6875394433283854`*^9, {3.6875405317275877`*^9, 
   3.687540555532089*^9}, 3.687540667892128*^9, 3.6875412130949497`*^9, {
   3.687541284511716*^9, 3.687541304909235*^9}, {3.6875413620102367`*^9, 
   3.687541396311934*^9}, {3.687542684787801*^9, 3.687542717441083*^9}, {
   3.687542967975843*^9, 3.687543013914905*^9}, {3.687582586092876*^9, 
   3.687582593183778*^9}, 3.68758262865307*^9, 3.6875835730682592`*^9, 
   3.687585068279401*^9, {3.687585245058085*^9, 3.687585296854602*^9}, 
   3.6875853551144543`*^9, 3.6877876407037287`*^9, 3.703076062271484*^9, 
   3.70315604267741*^9, 3.703157842511634*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{"{", 
   RowBox[{
   "GamA124v026", ",", "GamA123v025", ",", "GamA122v024", ",", "GamA121v023", 
    ",", "GamA120v022", ",", "GamA114v016", ",", "GamA113v015", ",", 
    "GamA112v014", ",", "GamA111v013", ",", "GamA110v012", ",", "GamA104v006",
     ",", "GamA103v005", ",", "GamA102v004", ",", "GamA101v003", ",", 
    "GamA100v002"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687585081415753*^9, 3.687585112907277*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0185137`", ",", "0.0146864`", ",", "0.0104446`", ",", "0.00611762`", ",",
    "0.002377`", ",", "0.0210425`", ",", "0.0165259`", ",", "0.0116148`", ",",
    "0.00676088`", ",", "0.00260136`", ",", "0.0239298`", ",", "0.018492`", 
   ",", "0.0129503`", ",", "0.0074571`", ",", "0.00278219`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.687539432005774*^9, 3.687539444328673*^9}, 
   3.687540555614542*^9, 3.687540668003541*^9, 3.687541213165427*^9, {
   3.6875412845920143`*^9, 3.687541304995262*^9}, {3.687541362085905*^9, 
   3.687541396390785*^9}, {3.687542684864195*^9, 3.687542717541953*^9}, {
   3.6875429680589314`*^9, 3.687543013990778*^9}, 3.687581293472562*^9, 
   3.687582593244598*^9, 3.6875826287616673`*^9, 3.6875835731513577`*^9, {
   3.687585245130968*^9, 3.687585296937203*^9}, 3.687585355194703*^9, 
   3.687787640800645*^9, 3.703076062352036*^9, 3.70315604275459*^9, 
   3.703157842592268*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.687583532742964*^9, 
  3.6875835332918587`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "7.176847415697576`", ",", "7.533500381305143`", ",", "8.85625107711162`", 
   ",", "10.716912786345016`", ",", "13.899873790492206`", ",", 
   "5.015088511346062`", ",", "5.563993489008165`", ",", "6.9222027068912`", 
   ",", "9.014802806735215`", ",", "11.77691668973152`", ",", 
   "2.865882706917735`", ",", "2.871512005191435`", ",", "4.482521640425315`",
    ",", "5.636239288731547`", ",", "5.391076813589296`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.687541213249341*^9, {3.687541284679166*^9, 3.687541305078855*^9}, {
   3.687541362169773*^9, 3.687541396473477*^9}, {3.6875426849541473`*^9, 
   3.687542717618184*^9}, {3.687542968119967*^9, 3.687543014057959*^9}, {
   3.687582589060337*^9, 3.687582593333987*^9}, 3.6875826288588743`*^9, 
   3.68758353391297*^9, 3.687583573234531*^9, {3.687585245214994*^9, 
   3.687585297020755*^9}, 3.687585355281912*^9, 3.6877876408837023`*^9, 
   3.7030760624336357`*^9, 3.703156042832047*^9, 3.703157842675132*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histrange", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, 3.687787577658945*^9, 3.703157609156546*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.581], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.581], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{2., 0}, {4., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{76.3019415532426, 107.18805044035227`}, {
          31.56382601856467, 140.57244983255492`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{4., 0}, {6., 5}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{106.43805044035227`, 
          137.32415932746196`}, {-130.82410970242069`, 140.57244983255492`}}],
        
        StatusArea[#, 5]& ,
        TagBoxNote->"5"],
       StyleBox[
       "5", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[5, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{6., 0}, {8., 3}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{136.57415932746196`, 
          167.46026821457164`}, {-22.56548588843046, 140.57244983255492`}}],
        StatusArea[#, 3]& ,
        TagBoxNote->"3"],
       StyleBox[
       "3", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[3, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{8., 0}, {10., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{166.71026821457164`, 197.5963771016813}, {
          31.56382601856467, 140.57244983255492`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{10., 0}, {12., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{196.8463771016813, 227.73248598879098`}, {
          31.56382601856467, 140.57244983255492`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{12., 0}, {14., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{226.98248598879098`, 257.86859487590067`}, {
          85.6931379255598, 140.57244983255492`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-0.6, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{0., 30.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6875394481129303`*^9, 3.6875394695460377`*^9}, {
   3.687539515712447*^9, 3.687539527163227*^9}, {3.687539623831586*^9, 
   3.687539689840993*^9}, 3.687539756737255*^9, {3.687539812716752*^9, 
   3.687539856755065*^9}, 3.68754055576575*^9, 3.687540668179634*^9, 
   3.687541213352251*^9, {3.687541283294962*^9, 3.68754130522029*^9}, {
   3.687541354122291*^9, 3.6875413966182747`*^9}, {3.687542685031958*^9, 
   3.6875427177020283`*^9}, {3.687542968185902*^9, 3.6875430141268167`*^9}, 
   3.6875825935315237`*^9, 3.687582628947114*^9, 3.68758357331399*^9, {
   3.687585245307506*^9, 3.68758529712918*^9}, 3.687585355409131*^9, 
   3.6877876409660397`*^9, 3.703076062514162*^9, 3.70315604293671*^9, 
   3.703157842781746*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData["7.181574807301271`"], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.687542685114291*^9, 3.687542717741872*^9}, {
   3.6875429682262573`*^9, 3.687543014181938*^9}, 3.6875825935927973`*^9, 
   3.687582629033895*^9, 3.687583573418345*^9, {3.687585245407971*^9, 
   3.6875852972165194`*^9}, 3.687585355511468*^9, 3.687787641016932*^9, 
   3.7030760625703583`*^9, 3.703156042979786*^9, 3.7031578428322906`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["3.1903721346341984`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.6875426851974583`*^9, 3.687542717818555*^9}, {
   3.6875429682852507`*^9, 3.68754301425846*^9}, 3.6875825936664343`*^9, 
   3.687582629099202*^9, 3.687583573522053*^9, {3.687585245500527*^9, 
   3.687585297307274*^9}, 3.68758535559472*^9, 3.687787641095742*^9, 
   3.703076062651589*^9, 3.703156043054058*^9, 3.7031578429093513`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2s\[Dash]2",
 StyleBox["p",
  FontSlant->"Italic"],
 " decay of double core holes"
}], "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.687580492682909*^9, 
  3.687580503264814*^9}, {3.6875831382784157`*^9, 3.687583138884967*^9}, {
  3.68758582624264*^9, 3.6875858272650633`*^9}}],

Cell[BoxData[{
 RowBox[{"bhGA115v026", ":=", 
  RowBox[{"33.699", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA114v025", ":=", 
  RowBox[{"32.558", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA113v024", ":=", 
  RowBox[{"30.020", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA112v023", ":=", 
  RowBox[{"25.753", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA111v022", ":=", 
  RowBox[{"19.398", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGA110v021", ":=", 
   RowBox[{"10.772", "*", "2*^-4"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA105v016", ":=", 
  RowBox[{"19.192", "*", "2*^-4"}]}], "\n", 
 RowBox[{"bhGA104v015", ":=", 
  RowBox[{"18.446", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA103v014", ":=", 
  RowBox[{"16.928", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA102v013", ":=", 
  RowBox[{"14.415", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA101v012", ":=", 
  RowBox[{"10.726", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA100v011", ":=", 
  RowBox[{"5.872", "*", "2*^-4"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, {3.687583156245308*^9, 3.6875833048223877`*^9}, {
   3.6875834058826838`*^9, 3.6875834734453573`*^9}, {3.687585834603948*^9, 
   3.6875858580239687`*^9}, {3.6875859505692587`*^9, 3.687586068251642*^9}, {
   3.687586107427883*^9, 3.687586118458374*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhGA115v026", ",", "bhGA114v025", ",", "bhGA113v024", ",", "bhGA112v023", 
    ",", "bhGA111v022", ",", "bhGA110v021", ",", "bhGA105v016", ",", 
    "bhGA104v015", ",", "bhGA103v014", ",", "bhGA102v013", ",", "bhGA101v012",
     ",", "bhGA100v011"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6875393480495377`*^9, 3.687539379323278*^9}, {
   3.687539437477653*^9, 3.6875394380032167`*^9}, {3.687540484074024*^9, 
   3.687540526310986*^9}, {3.687540623599463*^9, 3.6875406427316008`*^9}, {
   3.687581154011866*^9, 3.687581206383265*^9}, 3.68758262574935*^9, {
   3.687583319171381*^9, 3.687583353088314*^9}, {3.687586081453987*^9, 
   3.68758616797719*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0067398`", ",", "0.0065116`", ",", "0.006004`", ",", "0.0051506`", ",", 
   "0.0038796`", ",", "0.0021544000000000003`", ",", "0.0038384`", ",", 
   "0.0036892000000000006`", ",", "0.0033856000000000003`", ",", "0.002883`", 
   ",", "0.0021452000000000003`", ",", "0.0011744000000000001`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.687539390183117*^9, 3.6875394433283854`*^9, {3.6875405317275877`*^9, 
   3.687540555532089*^9}, 3.687540667892128*^9, 3.6875412130949497`*^9, {
   3.687541284511716*^9, 3.687541304909235*^9}, {3.6875413620102367`*^9, 
   3.687541396311934*^9}, {3.687542684787801*^9, 3.687542717441083*^9}, {
   3.687542967975843*^9, 3.687543013914905*^9}, {3.687582586092876*^9, 
   3.687582593183778*^9}, 3.68758262865307*^9, {3.687583459220724*^9, 
   3.687583481605111*^9}, 3.687583573616754*^9, 3.6875862040110292`*^9, 
   3.6877876411886578`*^9, 3.7030760627711487`*^9, 3.703156043146098*^9, 
   3.7031578430123367`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{"{", 
   RowBox[{
   "GamA115v026", ",", "GamA114v025", ",", "GamA113v024", ",", "GamA112v023", 
    ",", "GamA111v022", ",", "GamA110v021", ",", "GamA105v016", ",", 
    "GamA104v015", ",", "GamA103v014", ",", "GamA102v013", ",", "GamA101v012",
     ",", "GamA100v011"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687583364386979*^9, 3.687583386999613*^9}, {3.6875861793564863`*^9, 
  3.687586192523645*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00738408`", ",", "0.0070738`", ",", "0.00652319`", ",", "0.00559174`", 
   ",", "0.00421077`", ",", "0.00234648`", ",", "0.00433649`", ",", 
   "0.00410747`", ",", "0.00374292`", ",", "0.0031568`", ",", "0.00235766`", 
   ",", "0.00129078`"}], "}"}]], "Output",
 CellChangeTimes->{{3.687539432005774*^9, 3.687539444328673*^9}, 
   3.687540555614542*^9, 3.687540668003541*^9, 3.687541213165427*^9, {
   3.6875412845920143`*^9, 3.687541304995262*^9}, {3.687541362085905*^9, 
   3.687541396390785*^9}, {3.687542684864195*^9, 3.687542717541953*^9}, {
   3.6875429680589314`*^9, 3.687543013990778*^9}, 3.687581293472562*^9, 
   3.687582593244598*^9, 3.6875826287616673`*^9, {3.687583477517016*^9, 
   3.687583481675456*^9}, 3.687583573701129*^9, 3.687586204090866*^9, 
   3.6877876412673607`*^9, 3.703076062851631*^9, 3.7031560432198057`*^9, 
   3.7031578430968657`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.6877875811696243`*^9, 
  3.687787581728196*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8.725257581174644`", ",", "7.947637761881871`", ",", "7.959142689389702`", 
   ",", "7.8891364763025535`", ",", "7.864832322829315`", ",", 
   "8.18587842214721`", ",", "11.486017493410571`", ",", "10.18315410702938`",
    ",", "9.546557233389962`", ",", "8.673340091231621`", ",", 
   "9.01147748191002`", ",", "9.016253738049855`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.687541213249341*^9, {3.687541284679166*^9, 3.687541305078855*^9}, {
   3.687541362169773*^9, 3.687541396473477*^9}, {3.6875426849541473`*^9, 
   3.687542717618184*^9}, {3.687542968119967*^9, 3.687543014057959*^9}, {
   3.687582589060337*^9, 3.687582593333987*^9}, 3.6875826288588743`*^9, 
   3.6875834817558947`*^9, 3.687583573784286*^9, 3.68758620421529*^9, 
   3.68778764135109*^9, 3.703076062935576*^9, 3.703156043297061*^9, 
   3.703157843175993*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histrange", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, 3.687787585280449*^9, 3.703157611388446*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.581], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.581], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{6., 0}, {8., 4}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{136.57415932746198`, 
          167.46026821457167`}, {-40.60858985742888, 140.57244983255484`}}],
        StatusArea[#, 4]& ,
        TagBoxNote->"4"],
       StyleBox[
       "4", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[4, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{8., 0}, {10., 6}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{166.71026821457167`, 
          197.59637710168136`}, {-130.82410970242077`, 140.57244983255484`}}],
        
        StatusArea[#, 6]& ,
        TagBoxNote->"6"],
       StyleBox[
       "6", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[6, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{10., 0}, {12., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{196.84637710168136`, 227.73248598879104`}, {
          49.60692998756298, 140.57244983255484`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-0.6, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{0., 30.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6875394481129303`*^9, 3.6875394695460377`*^9}, {
   3.687539515712447*^9, 3.687539527163227*^9}, {3.687539623831586*^9, 
   3.687539689840993*^9}, 3.687539756737255*^9, {3.687539812716752*^9, 
   3.687539856755065*^9}, 3.68754055576575*^9, 3.687540668179634*^9, 
   3.687541213352251*^9, {3.687541283294962*^9, 3.68754130522029*^9}, {
   3.687541354122291*^9, 3.6875413966182747`*^9}, {3.687542685031958*^9, 
   3.6875427177020283`*^9}, {3.687542968185902*^9, 3.6875430141268167`*^9}, 
   3.6875825935315237`*^9, 3.687582628947114*^9, 3.68758348194004*^9, 
   3.687583573865404*^9, 3.687586204307961*^9, 3.687787641447338*^9, 
   3.703076063041342*^9, 3.7031560433985987`*^9, 3.7031578432604237`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData["8.874057116562225`"], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.687542685114291*^9, 3.687542717741872*^9}, {
   3.6875429682262573`*^9, 3.687543014181938*^9}, 3.6875825935927973`*^9, 
   3.687582629033895*^9, 3.6875834820350513`*^9, 3.687583573905259*^9, 
   3.687586204365016*^9, 3.6877876415037622`*^9, 3.703076063121264*^9, 
   3.70315604344097*^9, 3.703157843317073*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["1.0974091681977594`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.6875426851974583`*^9, 3.687542717818555*^9}, {
   3.6875429682852507`*^9, 3.68754301425846*^9}, 3.6875825936664343`*^9, 
   3.687582629099202*^9, 3.6875834821219263`*^9, 3.6875835739853287`*^9, 
   3.687586204438918*^9, 3.687787641580303*^9, 3.7030760632009077`*^9, 
   3.7031560435171337`*^9, 3.703157843392233*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2",
 StyleBox["s",
  FontSlant->"Italic"],
 "\[Dash]2",
 StyleBox["s",
  FontSlant->"Italic"],
 " decay of double core holes"
}], "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.687580492682909*^9, 
  3.687580503264814*^9}, {3.687582741304297*^9, 3.687582742990693*^9}, {
  3.6875856920467978`*^9, 3.687585693052237*^9}}],

Cell[BoxData[{
 RowBox[{"bhGA106v026", ":=", 
  RowBox[{"10.239", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA105v025", ":=", 
  RowBox[{"11.698", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA104v024", ":=", 
  RowBox[{"13.390", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA103v023", ":=", 
  RowBox[{"15.246", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA102v022", ":=", 
  RowBox[{"17.160", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA101v021", ":=", 
  RowBox[{"18.930", "*", "2*^-4"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, {3.687582776113304*^9, 3.68758285803614*^9}, {
   3.687582907390574*^9, 3.687582951105978*^9}, {3.687585451500795*^9, 
   3.687585491489637*^9}, {3.687585536396482*^9, 3.687585563519764*^9}, {
   3.6875856079609327`*^9, 3.687585613422442*^9}, {3.687585865803309*^9, 
   3.687585873296217*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhGA106v026", ",", "bhGA105v025", ",", "bhGA104v024", ",", "bhGA103v023", 
    ",", "bhGA102v022", ",", "bhGA101v021"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6875393480495377`*^9, 3.687539379323278*^9}, {
   3.687539437477653*^9, 3.6875394380032167`*^9}, {3.687540484074024*^9, 
   3.687540526310986*^9}, {3.687540623599463*^9, 3.6875406427316008`*^9}, {
   3.687581154011866*^9, 3.687581206383265*^9}, 3.68758262574935*^9, {
   3.687582871071233*^9, 3.687582893427455*^9}, {3.6875855012291393`*^9, 
   3.687585524304693*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0020478000000000002`", ",", "0.0023396000000000003`", ",", 
   "0.0026780000000000003`", ",", "0.0030492`", ",", "0.003432`", ",", 
   "0.0037860000000000003`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539390183117*^9, 3.6875394433283854`*^9, {3.6875405317275877`*^9, 
   3.687540555532089*^9}, 3.687540667892128*^9, 3.6875412130949497`*^9, {
   3.687541284511716*^9, 3.687541304909235*^9}, {3.6875413620102367`*^9, 
   3.687541396311934*^9}, {3.687542684787801*^9, 3.687542717441083*^9}, {
   3.687542967975843*^9, 3.687543013914905*^9}, {3.687582586092876*^9, 
   3.687582593183778*^9}, 3.68758262865307*^9, 3.68758289460806*^9, {
   3.6875829413308973`*^9, 3.6875829525936413`*^9}, 3.68758300027757*^9, 
   3.687583574105282*^9, {3.687585602275326*^9, 3.687585616892131*^9}, 
   3.687585877077695*^9, 3.687787641704023*^9, 3.703076063321124*^9, 
   3.703156043616481*^9, 3.7031578434814167`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{"{", 
   RowBox[{
   "GamA106v026", ",", "GamA105v025", ",", "GamA104v024", ",", "GamA103v023", 
    ",", "GamA102v022", ",", "GamA101v021"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687582966476865*^9, 3.687582995784853*^9}, {3.687585577210462*^9, 
  3.68758559871872*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00235905`", ",", "0.00263738`", ",", "0.00295658`", ",", "0.0033015`", 
   ",", "0.00368566`", ",", "0.00406742`"}], "}"}]], "Output",
 CellChangeTimes->{{3.687539432005774*^9, 3.687539444328673*^9}, 
   3.687540555614542*^9, 3.687540668003541*^9, 3.687541213165427*^9, {
   3.6875412845920143`*^9, 3.687541304995262*^9}, {3.687541362085905*^9, 
   3.687541396390785*^9}, {3.687542684864195*^9, 3.687542717541953*^9}, {
   3.6875429680589314`*^9, 3.687543013990778*^9}, 3.687581293472562*^9, 
   3.687582593244598*^9, 3.6875826287616673`*^9, {3.687582996550799*^9, 
   3.687583000359392*^9}, 3.687583574184874*^9, {3.687585602365264*^9, 
   3.687585616983891*^9}, 3.687585877150938*^9, 3.687787641800799*^9, 
   3.7030760634005013`*^9, 3.7031560436866827`*^9, 3.703157843559616*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.687585632471409*^9, 
  3.687585633093545*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "13.193870413937809`", ",", "11.29075066922475`", ",", "9.422373147352673`",
    ",", "7.641980917764651`", ",", "6.882349429952837`", ",", 
   "6.918882239847374`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.687541213249341*^9, {3.687541284679166*^9, 3.687541305078855*^9}, {
   3.687541362169773*^9, 3.687541396473477*^9}, {3.6875426849541473`*^9, 
   3.687542717618184*^9}, {3.687542968119967*^9, 3.687543014057959*^9}, {
   3.687582589060337*^9, 3.687582593333987*^9}, 3.6875826288588743`*^9, 
   3.6875830004580317`*^9, 3.6875835742689953`*^9, {3.687585602467524*^9, 
   3.687585633706456*^9}, 3.687585877256768*^9, 3.687787641878841*^9, 
   3.703076063468165*^9, 3.703156043760302*^9, 3.7031578436465054`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histrange", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.687583026323316*^9, 3.6875830340403147`*^9}, {
   3.6875857194868526`*^9, 3.687585724571944*^9}, {3.687585881474168*^9, 
   3.6875858816161213`*^9}, 3.687787592930282*^9, 3.703157613460178*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.581], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.581], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{6., 0}, {8., 3}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{136.57415932746198`, 
          167.46026821457167`}, {-130.82410970242077`, 140.57244983255484`}}],
        
        StatusArea[#, 3]& ,
        TagBoxNote->"3"],
       StyleBox[
       "3", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[3, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{8., 0}, {10., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{166.71026821457167`, 197.59637710168136`}, {
          49.60692998756298, 140.57244983255484`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{10., 0}, {12., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{196.84637710168136`, 227.73248598879104`}, {
          49.60692998756298, 140.57244983255484`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{12., 0}, {14., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{226.98248598879104`, 257.8685948759007}, {
          49.60692998756298, 140.57244983255484`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-0.6, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{0., 30.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6875394481129303`*^9, 3.6875394695460377`*^9}, {
   3.687539515712447*^9, 3.687539527163227*^9}, {3.687539623831586*^9, 
   3.687539689840993*^9}, 3.687539756737255*^9, {3.687539812716752*^9, 
   3.687539856755065*^9}, 3.68754055576575*^9, 3.687540668179634*^9, 
   3.687541213352251*^9, {3.687541283294962*^9, 3.68754130522029*^9}, {
   3.687541354122291*^9, 3.6875413966182747`*^9}, {3.687542685031958*^9, 
   3.6875427177020283`*^9}, {3.687542968185902*^9, 3.6875430141268167`*^9}, 
   3.6875825935315237`*^9, 3.687582628947114*^9, {3.687583000655707*^9, 
   3.687583034473043*^9}, 3.687583574347268*^9, {3.6875856025652437`*^9, 
   3.687585617198679*^9}, {3.6875857204526453`*^9, 3.6875857249384193`*^9}, {
   3.687585877345606*^9, 3.687585882024171*^9}, 3.6877876419654493`*^9, 
   3.703076063547429*^9, 3.703156043862359*^9, 3.703157843726647*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData["9.225034469680017`"], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.687542685114291*^9, 3.687542717741872*^9}, {
   3.6875429682262573`*^9, 3.687543014181938*^9}, 3.6875825935927973`*^9, 
   3.687582629033895*^9, 3.687583000752573*^9, 3.687583574389545*^9, {
   3.687585602662325*^9, 3.687585617296918*^9}, 3.687585877446*^9, 
   3.687787642004731*^9, 3.703076063604616*^9, 3.703156043904812*^9, 
   3.703157843816038*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["2.58342232606112`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.6875426851974583`*^9, 3.687542717818555*^9}, {
   3.6875429682852507`*^9, 3.68754301425846*^9}, 3.6875825936664343`*^9, 
   3.687582629099202*^9, 3.687583000839541*^9, 3.687583574463525*^9, {
   3.687585602745056*^9, 3.687585617376019*^9}, 3.6875858775297127`*^9, 
   3.6877876421371403`*^9, 3.7030760636854687`*^9, 3.7031560439808207`*^9, 
   3.703157843896233*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bhalla\[CloseCurlyQuote]s radiative widths", "Section",
 CellChangeTimes->{{3.687538299111762*^9, 3.687538304846532*^9}, {
  3.687542243171036*^9, 3.687542244713661*^9}}],

Cell[CellGroupData[{

Cell["Single core holes", "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}}],

Cell[BoxData[{
 RowBox[{"bhGR126", ":=", "1.436*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGR125", ":=", "1.339*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGR124", ":=", "1.194*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGR123", ":=", "0.994*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGR122", ":=", "0.732*^-4"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGR121", ":=", "0.401*^-4"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGR116", ":=", "1.596*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGR115", ":=", "1.479*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGR114", ":=", "1.312*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGR113", ":=", "1.087*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGR112", ":=", "0.796*^-4"}], "\n", 
 RowBox[{
  RowBox[{"bhGR111", ":=", "0.434*^-4"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGR106", ":=", "1.762*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGR105", ":=", "1.625*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGR104", ":=", "1.435*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGR103", ":=", "1.183*^-4"}], "\n", 
 RowBox[{"bhGR102", ":=", "0.868*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGR101", ":=", "0.509*^-4"}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
  3.687539147949233*^9, 3.687539279370296*^9}, {3.687542298560183*^9, 
  3.6875423032331667`*^9}, {3.687542337946796*^9, 3.687542370206044*^9}, {
  3.6875424002979803`*^9, 3.687542616807727*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhGR126", ",", "bhGR125", ",", "bhGR124", ",", "bhGR123", ",", "bhGR122", 
    ",", "bhGR121", ",", "\[IndentingNewLine]", "bhGR116", ",", "bhGR115", 
    ",", "bhGR114", ",", "bhGR113", ",", "bhGR112", ",", "bhGR111", ",", 
    "\[IndentingNewLine]", "bhGR106", ",", "bhGR105", ",", "bhGR104", ",", 
    "bhGR103", ",", "bhGR102", ",", "bhGR101"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6875393480495377`*^9, 3.687539379323278*^9}, {
  3.687539437477653*^9, 3.6875394380032167`*^9}, {3.687540484074024*^9, 
  3.687540526310986*^9}, {3.687540623599463*^9, 3.6875406427316008`*^9}, {
  3.687542303791236*^9, 3.687542307874963*^9}, {3.687542591499991*^9, 
  3.687542591688353*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0001436`", ",", "0.0001339`", ",", "0.0001194`", ",", "0.0000994`", ",", 
   "0.0000732`", ",", "0.0000401`", ",", "0.0001596`", ",", "0.0001479`", ",",
    "0.0001312`", ",", "0.0001087`", ",", "0.0000796`", ",", "0.0000434`", 
   ",", "0.0001762`", ",", "0.0001625`", ",", "0.0001435`", ",", "0.0001183`",
    ",", "0.0000868`", ",", "0.0000509`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539390183117*^9, 3.6875394433283854`*^9, {3.6875405317275877`*^9, 
   3.687540555532089*^9}, 3.687540667892128*^9, 3.6875412130949497`*^9, {
   3.687541284511716*^9, 3.687541304909235*^9}, {3.6875413620102367`*^9, 
   3.687541396311934*^9}, {3.6875425956473103`*^9, 3.687542618783146*^9}, {
   3.687542685868176*^9, 3.6875427183872004`*^9}, {3.687542968724575*^9, 
   3.687543014729629*^9}, 3.6875835750884027`*^9, 3.687787642253084*^9, 
   3.691680396547333*^9, 3.703076063804297*^9, 3.703156044075128*^9, 
   3.703156692403977*^9, {3.703156770542203*^9, 3.703156815979*^9}, 
   3.703157843995714*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{"{", 
   RowBox[{
   "GamRTot126", ",", "GamRTot125", ",", "GamRTot124", ",", "GamRTot123", ",",
     "GamRTot122", ",", "GamRTot121", ",", "\[IndentingNewLine]", 
    "GamRTot116", ",", "GamRTot115", ",", "GamRTot114", ",", "GamRTot113", 
    ",", "GamRTot112", ",", "GamRTot111", ",", "\[IndentingNewLine]", 
    "GamRTot106", ",", "GamRTot105", ",", "GamRTot104", ",", "GamRTot103", 
    ",", "GamRTot102", ",", "GamRTot101"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.687542638677532*^9, 3.6875426438095617`*^9}, {
  3.687542681623362*^9, 3.687542683181988*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00017173100846951`", ",", "0.0001603330929751`", ",", 
   "0.0001432110899157`", ",", "0.00011952506112480001`", ",", 
   "0.00008838763013709999`", ",", "0.0000488718100191`", ",", 
   "0.00015680541508282007`", ",", "0.00014764253116`", ",", 
   "0.00013292371408`", ",", "0.00011175652278999999`", ",", 
   "0.00008320737709`", ",", "0.000046299447962000005`", ",", 
   "0.00020062059799999998`", ",", "0.000186719548`", ",", "0.000166325004`", 
   ",", "0.0001384702394`", ",", "0.0001021617595`", ",", 
   "0.000056365717290000006`"}], "}"}]], "Output",
 CellChangeTimes->{{3.687539432005774*^9, 3.687539444328673*^9}, 
   3.687540555614542*^9, 3.687540668003541*^9, 3.687541213165427*^9, {
   3.6875412845920143`*^9, 3.687541304995262*^9}, {3.687541362085905*^9, 
   3.687541396390785*^9}, {3.687542685950087*^9, 3.68754271852584*^9}, {
   3.68754296880128*^9, 3.687543014808776*^9}, 3.687583575168934*^9, 
   3.6877876423333406`*^9, 3.691680396618751*^9, 3.7030760638814373`*^9, 
   3.703156044149644*^9, 3.703156692484933*^9, {3.703156770633168*^9, 
   3.7031568160555696`*^9}, 3.7031578440763474`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.6877876277936573`*^9, 
  3.687787628407077*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "16.38085557187218`", ",", "16.486361289871144`", ",", "16.62656846597298`",
    ",", "16.837524227481275`", ",", "17.182981502662894`", ",", 
   "17.948608851752812`", ",", 
   RowBox[{"-", "1.782199240825907`"}], ",", 
   RowBox[{"-", "0.17438663370039434`"}], ",", "1.296769422920729`", ",", 
   "2.7349837966446544`", ",", "4.335405364476449`", ",", 
   "6.262381280182244`", ",", "12.172527768060977`", ",", 
   "12.97108324191102`", ",", "13.723134496362322`", ",", 
   "14.566479763015419`", ",", "15.036702162515128`", ",", 
   "9.696882347613975`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.687541213249341*^9, {3.687541284679166*^9, 3.687541305078855*^9}, {
   3.687541362169773*^9, 3.687541396473477*^9}, {3.687542686034748*^9, 
   3.687542718601412*^9}, {3.687542968869566*^9, 3.687543014891079*^9}, 
   3.687583575251363*^9, 3.687787642412136*^9, 3.691680396686339*^9, 
   3.7030760639479733`*^9, 3.703156044226663*^9, 3.703156692551506*^9, {
   3.7031567707130547`*^9, 3.703156816135906*^9}, 3.703157844159872*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histex", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.6875427002052803`*^9, 3.68754271633215*^9}, 
   3.687787597442258*^9, {3.691680208185177*^9, 3.691680221665275*^9}, {
   3.691680484102942*^9, 3.691680507516176*^9}, {3.703156642749892*^9, 
   3.703156645661126*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.602], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.602], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{-3., 0}, {-1., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{46.165832666132914`, 84.58596877502002}, {
          85.69313792555981, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{-1., 0}, {1., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{83.83596877502002, 122.25610488390713`}, {
          85.69313792555981, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{1., 0}, {3., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{121.50610488390713`, 159.92624099279425`}, {
          31.56382601856467, 140.57244983255495`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{3., 0}, {5., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{159.17624099279425`, 197.59637710168136`}, {
          85.69313792555981, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{5., 0}, {7., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{196.84637710168136`, 235.26651321056846`}, {
          85.69313792555981, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{9., 0}, {11., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{272.18664931945557`, 310.6067854283427}, {
          85.69313792555981, 140.57244983255495`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{11., 0}, {13., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{309.8567854283427, 348.2769215372298}, {
          31.56382601856467, 140.57244983255495`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{13., 0}, {15., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{347.5269215372298, 385.94705764611683`}, {
          31.56382601856467, 140.57244983255495`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{15., 0}, {17., 5}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{385.19705764611683`, 
          423.617193755004}, {-130.82410970242077`, 140.57244983255495`}}],
        StatusArea[#, 5]& ,
        TagBoxNote->"5"],
       StyleBox[
       "5", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[5, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{17., 0}, {19., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{422.867193755004, 461.28732986389105`}, {
          31.56382601856467, 140.57244983255495`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-3.48, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{-3., 21.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6875394481129303`*^9, 3.6875394695460377`*^9}, {
   3.687539515712447*^9, 3.687539527163227*^9}, {3.687539623831586*^9, 
   3.687539689840993*^9}, 3.687539756737255*^9, {3.687539812716752*^9, 
   3.687539856755065*^9}, 3.68754055576575*^9, 3.687540668179634*^9, 
   3.687541213352251*^9, {3.687541283294962*^9, 3.68754130522029*^9}, {
   3.687541354122291*^9, 3.6875413966182747`*^9}, {3.687542686112289*^9, 
   3.687542718749199*^9}, {3.6875429689363337`*^9, 3.6875430149969873`*^9}, 
   3.687583575330553*^9, 3.6877876424984503`*^9, 3.691680397613696*^9, 
   3.691680508054743*^9, 3.703076472053728*^9, 3.703156403347628*^9, 
   3.703156694323983*^9, {3.7031567707959633`*^9, 3.7031568162124043`*^9}, 
   3.703157844246427*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData["10.68348131548833`"], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.6875426862146463`*^9, 3.687542718839353*^9}, {
   3.687542969071878*^9, 3.687543015096602*^9}, 3.687583575371057*^9, 
   3.687787642553705*^9, 3.691680397899825*^9, 3.703076472091379*^9, 
   3.703156403374609*^9, 3.703156694371379*^9, {3.703156770853318*^9, 
   3.703156816259667*^9}, 3.7031578443000307`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["6.732112306110282`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.687542686296771*^9, 3.687542718904571*^9}, {
   3.687542969138541*^9, 3.6875430151627827`*^9}, 3.687583575446988*^9, 
   3.687787642629723*^9, 3.691680397950729*^9, 3.703076472133828*^9, 
   3.703156403417913*^9, 3.703156694452124*^9, {3.70315677093003*^9, 
   3.703156816345098*^9}, 3.70315784437659*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double core holes", "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.687540830680468*^9}}],

Cell[BoxData[{
 RowBox[{"bhGR026", ":=", 
  RowBox[{"2.363", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGR025", ":=", 
  RowBox[{"2.162", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGR024", ":=", 
  RowBox[{"1.893", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGR023", ":=", 
  RowBox[{"1.547", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGR022", ":=", 
  RowBox[{"1.117", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGR021", ":=", 
   RowBox[{"0.599", "*", "2*^-4"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGR016", ":=", 
  RowBox[{"2.611", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGR015", ":=", 
  RowBox[{"2.381", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGR014", ":=", 
  RowBox[{"2.078", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGR013", ":=", 
  RowBox[{"1.693", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGR012", ":=", 
  RowBox[{"1.219", "*", "2*^-4"}]}], "\n", 
 RowBox[{
  RowBox[{"bhGR011", ":=", 
   RowBox[{"0.651", "*", "2*^-4"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGR006", ":=", 
  RowBox[{"2.936", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGR005", ":=", 
  RowBox[{"2.675", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGR004", ":=", 
  RowBox[{"2.336", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGR003", ":=", 
  RowBox[{"1.907", "*", "2*^-4"}]}], "\n", 
 RowBox[{"bhGR002", ":=", 
  RowBox[{"1.415", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGR001", ":=", 
  RowBox[{"0.758", "*", "2*^-4"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
  3.687539147949233*^9, 3.687539279370296*^9}, {3.687540837978456*^9, 
  3.687541119985705*^9}, {3.687542309541127*^9, 3.687542314248782*^9}, {
  3.6875427619804564`*^9, 3.68754296661584*^9}, {3.687542998693307*^9, 
  3.687543012570092*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
   "bhGR026", ",", "bhGR025", ",", "bhGR024", ",", "bhGR023", ",", "bhGR022", 
    ",", "bhGR021", ",", "\[IndentingNewLine]", "bhGR016", ",", "bhGR015", 
    ",", "bhGR014", ",", "bhGR013", ",", "bhGR012", ",", "bhGR011", ",", 
    "\[IndentingNewLine]", "bhGR006", ",", "bhGR005", ",", "bhGR004", ",", 
    "bhGR003", ",", "bhGR002", ",", "bhGR001"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6875393480495377`*^9, 3.687539379323278*^9}, {
  3.687539437477653*^9, 3.6875394380032167`*^9}, {3.687540484074024*^9, 
  3.687540526310986*^9}, {3.687540623599463*^9, 3.6875406427316008`*^9}, {
  3.687541127738998*^9, 3.68754116672045*^9}, {3.6875423147009697`*^9, 
  3.687542318814917*^9}, {3.687542985012635*^9, 3.687542985898582*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0004726`", ",", "0.0004324`", ",", "0.00037860000000000004`", ",", 
   "0.0003094`", ",", "0.0002234`", ",", "0.0001198`", ",", 
   "0.0005222000000000001`", ",", "0.0004762`", ",", 
   "0.00041559999999999996`", ",", "0.00033860000000000004`", ",", 
   "0.00024380000000000002`", ",", "0.00013020000000000002`", ",", 
   "0.0005872000000000001`", ",", "0.000535`", ",", "0.00046719999999999997`",
    ",", "0.0003814`", ",", "0.000283`", ",", "0.0001516`"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.687539390183117*^9, 3.6875394433283854`*^9, {3.6875405317275877`*^9, 
   3.687540555532089*^9}, 3.687540667892128*^9, 3.687541213651856*^9, 
   3.687541305497184*^9, {3.687541362504787*^9, 3.6875413968789673`*^9}, {
   3.6875426864000607`*^9, 3.687542718971743*^9}, {3.687542969247355*^9, 
   3.687543015320685*^9}, 3.687583575566622*^9, 3.687787642754548*^9, 
   3.691680809825852*^9, 3.703076472224991*^9, 3.703156403473132*^9, 
   3.703156694559667*^9, {3.703156741199634*^9, 3.7031568164385157`*^9}, 
   3.703157844479389*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{"{", 
   RowBox[{
   "GamRTot026", ",", "GamRTot025", ",", "GamRTot024", ",", "GamRTot023", ",",
     "GamRTot022", ",", "GamRTot021", ",", "\[IndentingNewLine]", 
    "GamRTot016", ",", "GamRTot015", ",", "GamRTot014", ",", "GamRTot013", 
    ",", "GamRTot012", ",", "GamRTot011", ",", "\[IndentingNewLine]", 
    "GamRTot006", ",", "GamRTot005", ",", "GamRTot004", ",", "GamRTot003", 
    ",", "GamRTot002", ",", "GamRTot001"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.687541171027204*^9, 3.68754121133529*^9}, {
  3.687542646079522*^9, 3.687542671150079*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000505777000497604`", ",", "0.0004639270879264`", ",", 
   "0.0004075280754673`", ",", "0.0003348150398881`", ",", 
   "0.00024395801219470001`", ",", "0.00013303100165372`", ",", 
   "0.00052080591854763`", ",", "0.0004809571526704`", ",", 
   "0.00042493601166570003`", ",", "0.0003508317378101`", ",", 
   "0.00025667723668450996`", ",", "0.000140441715882069`", ",", 
   "0.000578886575`", ",", "0.0005303090794`", ",", "0.000465267177`", ",", 
   "0.0003817983543`", ",", "0.00027785696888999996`", ",", 
   "0.000151332000145394`"}], "}"}]], "Output",
 CellChangeTimes->{{3.687539432005774*^9, 3.687539444328673*^9}, 
   3.687540555614542*^9, 3.687540668003541*^9, 3.687541213736723*^9, 
   3.687541305578245*^9, {3.6875413625863132`*^9, 3.687541396957026*^9}, {
   3.687542686481559*^9, 3.687542719052051*^9}, {3.687542969318634*^9, 
   3.687543015391659*^9}, 3.687583575652199*^9, 3.687787642828465*^9, 
   3.691680809870618*^9, 3.703076472299638*^9, 3.7031564035161123`*^9, 
   3.703156694635518*^9, {3.703156741275271*^9, 3.703156816556446*^9}, 
   3.703157844559764*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}]], "Input",
 CellChangeTimes->{{3.68753974788694*^9, 3.687539753723392*^9}, {
  3.687539785607932*^9, 3.6875397986866617`*^9}, {3.687787611376902*^9, 
  3.687787611943542*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "6.559610354951519`", ",", "6.795698881760839`", ",", "7.098425165954274`", 
   ",", "7.590770085057737`", ",", "8.426864938665306`", ",", 
   "9.945803225747582`", ",", 
   RowBox[{"-", "0.2676777284439742`"}], ",", "0.9891011380092916`", ",", 
   "2.1970394152060644`", ",", "3.4864969419388143`", ",", 
   "5.016898596402515`", ",", "7.292502671121666`", ",", 
   RowBox[{"-", "1.436106028197331`"}], ",", 
   RowBox[{"-", "0.8845635087574549`"}], ",", 
   RowBox[{"-", "0.41542216935710724`"}], ",", "0.10433630619764442`", ",", 
   RowBox[{"-", "1.8509635121068697`"}], ",", 
   RowBox[{"-", "0.17709397506707258`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539708131207*^9, 3.6875397545516043`*^9, {3.687539792360924*^9, 
   3.687539804154352*^9}, 3.68754055568944*^9, 3.6875406680847673`*^9, 
   3.6875412137988663`*^9, 3.687541305661767*^9, {3.687541362669516*^9, 
   3.687541397039773*^9}, {3.68754268659898*^9, 3.687542719167266*^9}, {
   3.687542969416994*^9, 3.68754301547509*^9}, 3.68758357573596*^9, 
   3.687787642917241*^9, 3.691680809949168*^9, 3.703076472364163*^9, 
   3.7031564035590677`*^9, 3.703156694702271*^9, {3.703156741340403*^9, 
   3.703156816685048*^9}, 3.703157844643621*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], ",", 
   "histex", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<%\>\"", ",", "\"\<Number\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.687541263139099*^9, 3.6875413114626627`*^9}, {3.6875430211565123`*^9, 
   3.687543033313175*^9}, 3.687787602321937*^9, 3.6916807985357943`*^9, {
   3.703156731819787*^9, 3.703156733849407*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.602], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.602], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{-3., 0}, {-1., 2}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{46.16583266613293, 84.58596877502004}, {
          49.60692998756309, 140.57244983255498`}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox[
       "2", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[2, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{-1., 0}, {1., 6}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{83.83596877502004, 
          122.25610488390714`}, {-130.82410970242069`, 140.57244983255498`}}],
        
        StatusArea[#, 6]& ,
        TagBoxNote->"6"],
       StyleBox[
       "6", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[6, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{1., 0}, {3., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{121.50610488390714`, 159.92624099279425`}, {
          94.71468991005904, 140.57244983255498`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{3., 0}, {5., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{159.17624099279425`, 197.59637710168136`}, {
          94.71468991005904, 140.57244983255498`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{5., 0}, {7., 3}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{196.84637710168136`, 235.26651321056846`}, {
          4.499170065067148, 140.57244983255498`}}],
        StatusArea[#, 3]& ,
        TagBoxNote->"3"],
       StyleBox[
       "3", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[3, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{7., 0}, {9., 4}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{234.51651321056846`, 
          272.93664931945557`}, {-40.6085898574288, 140.57244983255498`}}],
        StatusArea[#, 4]& ,
        TagBoxNote->"4"],
       StyleBox[
       "4", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[4, {FontFamily -> "Helvetica", FontSize -> 14}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          RectangleBox[{9., 0}, {11., 1}, "RoundingRadius" -> 0]},
         ImageSizeCache->{{272.18664931945557`, 310.6067854283427}, {
          94.71468991005904, 140.57244983255498`}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox[
       "1", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
        False]],
      Annotation[#, 
       Style[1, {FontFamily -> "Helvetica", FontSize -> 14}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"%\"", TraditionalForm], 
    FormBox["\"Number\"", TraditionalForm]},
  AxesOrigin->{-3.48, 0},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.8]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{-3., 21.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6875394481129303`*^9, 3.6875394695460377`*^9}, {
   3.687539515712447*^9, 3.687539527163227*^9}, {3.687539623831586*^9, 
   3.687539689840993*^9}, 3.687539756737255*^9, {3.687539812716752*^9, 
   3.687539856755065*^9}, 3.68754055576575*^9, 3.687540668179634*^9, 
   3.6875412138864927`*^9, {3.687541263842886*^9, 3.687541271607018*^9}, {
   3.687541305744451*^9, 3.68754131192525*^9}, {3.687541362753529*^9, 
   3.6875413971260223`*^9}, {3.687542686768672*^9, 3.687542719308961*^9}, {
   3.687542969536037*^9, 3.6875430338920307`*^9}, 3.687583575816297*^9, 
   3.6877876429948683`*^9, 3.691680810053998*^9, 3.703076473416856*^9, 
   3.703156404368717*^9, 3.703156695547442*^9, 3.7031567414088583`*^9, {
   3.70315677149159*^9, 3.703156816854534*^9}, 3.7031578447282124`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}}],

Cell[BoxData["3.359540044393525`"], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.687541213985889*^9, 3.68754130577947*^9, {3.6875413628099957`*^9, 
   3.687541397176646*^9}, {3.687542686928569*^9, 3.6875427194093122`*^9}, {
   3.6875429696275797`*^9, 3.687543015615272*^9}, 3.687583575871726*^9, 
   3.687787643054137*^9, 3.691680810138258*^9, 3.703076473462376*^9, 
   3.703156404394622*^9, 3.703156695586054*^9, 3.7031567414654827`*^9, {
   3.703156771578619*^9, 3.703156816908967*^9}, 3.703157844781793*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ga", "-", "bh"}], ")"}], "/", "ga"}], "*", "100"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}}],

Cell[BoxData["3.9620223133233927`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.687541214065893*^9, 3.687541305832192*^9, {3.6875413628859053`*^9, 
   3.687541397257111*^9}, {3.687542687035831*^9, 3.687542719546961*^9}, {
   3.687542969725142*^9, 3.6875430156923532`*^9}, 3.6875835759467487`*^9, 
   3.687787643170147*^9, 3.691680810205451*^9, 3.703076473537793*^9, 
   3.703156404438669*^9, 3.7031566956247873`*^9, 3.7031567415537148`*^9, {
   3.703156771663107*^9, 3.703156816985278*^9}, 3.703157844899868*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bhalla\[CloseCurlyQuote]s fluorescence yields", "Section",
 CellChangeTimes->{{3.687538299111762*^9, 3.687538304846532*^9}, {
  3.687542243171036*^9, 3.687542244713661*^9}, {3.688404632123899*^9, 
  3.688404637570322*^9}}],

Cell["\<\
The fluorescence yield is only approximately determined using Eq.\
\[NonBreakingSpace](1) from Ref.\[NonBreakingSpace][2]. See Ref.\
\[NonBreakingSpace][2] for details on probabilistically averaging over \
fine-structure resolved fluorescence yields.\
\>", "Text",
 CellChangeTimes->{{3.70305388077427*^9, 3.703053889326234*^9}, {
  3.703073859072063*^9, 3.703073964490828*^9}, {3.7030742091676598`*^9, 
  3.703074259073956*^9}, {3.7034805865163527`*^9, 3.703480589746789*^9}}],

Cell[CellGroupData[{

Cell["Total fluorecence yield of single core holes", "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.688404770466126*^9, 
  3.6884047755463142`*^9}}],

Cell[BoxData[{
 RowBox[{"bhyi126", ":=", "0.0160"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi125", ":=", "0.0167"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi124", ":=", "0.0177"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi123", ":=", "0.0189"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi122", ":=", "0.0196"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhyi121", ":=", "0.0164"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi116", ":=", "0.0195"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi115", ":=", "0.0215"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi114", ":=", "0.0250"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi113", ":=", "0.0313"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi112", ":=", "0.0445"}], "\n", 
 RowBox[{
  RowBox[{"bhyi111", ":=", "0.0843"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi106", ":=", "0.0221"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi105", ":=", "0.0256"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi104", ":=", "0.0319"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi103", ":=", "0.0447"}], "\n", 
 RowBox[{"bhyi102", ":=", "0.0823"}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
  3.687539147949233*^9, 3.687539279370296*^9}, {3.688404757988669*^9, 
  3.6884048020021563`*^9}, {3.6884260975611*^9, 3.688426105276999*^9}, {
  3.688426150129375*^9, 3.688426248054181*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"bhyi126", ",", "bhyi116", ",", "bhyi106"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"bhyi125", ",", "bhyi115", ",", "bhyi105"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"bhyi124", ",", "bhyi114", ",", "bhyi104"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"bhyi123", ",", "bhyi113", ",", "bhyi103"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"bhyi122", ",", "bhyi112", ",", "bhyi102"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"bhyi121", ",", "bhyi111", ",", "1"}], "}"}]}], "}"}]}]], "Input",\

 CellChangeTimes->{{3.6875393480495377`*^9, 3.687539379323278*^9}, {
   3.687539437477653*^9, 3.6875394380032167`*^9}, {3.687540484074024*^9, 
   3.687540526310986*^9}, {3.687540623599463*^9, 3.6875406427316008`*^9}, {
   3.6884261062557487`*^9, 3.6884261149969053`*^9}, {3.68842639229434*^9, 
   3.6884265263141537`*^9}, 3.6884266619285994`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.016`", ",", "0.0195`", ",", "0.0221`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0167`", ",", "0.0215`", ",", "0.0256`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0177`", ",", "0.025`", ",", "0.0319`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0189`", ",", "0.0313`", ",", "0.0447`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0196`", ",", "0.0445`", ",", "0.0823`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0164`", ",", "0.0843`", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539390183117*^9, 3.6875394433283854`*^9, {3.6875405317275877`*^9, 
   3.687540555532089*^9}, 3.687540667892128*^9, 3.6875412130949497`*^9, {
   3.687541284511716*^9, 3.687541304909235*^9}, {3.6875413620102367`*^9, 
   3.687541396311934*^9}, {3.687542684787801*^9, 3.687542717441083*^9}, {
   3.687542967975843*^9, 3.687543013914905*^9}, 3.687583572504788*^9, 
   3.687787637978373*^9, 3.6884263974871902`*^9, 3.688426528505363*^9, 
   3.6884265761496973`*^9, {3.6884266623290777`*^9, 3.6884266644463654`*^9}, 
   3.703076473624654*^9, 3.703156404492296*^9, 3.7031574364056473`*^9, 
   3.7031578450172443`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"GamATot126", ",", "GamATot116", ",", "GamATot106"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot125", ",", "GamATot115", ",", "GamATot105"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot124", ",", "GamATot114", ",", "GamATot104"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot123", ",", "GamATot113", ",", "GamATot103"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot122", ",", "GamATot112", ",", "GamATot102"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot121", ",", "GamATot111", ",", "0"}], "}"}]}], "}"}], 
   "*", "HartreeTomeV"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687585081415753*^9, 3.687585112907277*^9}, {3.6877090895407877`*^9, 
  3.68770911650471*^9}, {3.687709151841159*^9, 3.687709155575554*^9}, {
  3.687709325883189*^9, 3.687709326378069*^9}, {3.687709365523221*^9, 
  3.687709423514377*^9}, {3.687709532047714*^9, 3.687709620050871*^9}, {
  3.687709667796636*^9, 3.687709706368966*^9}, {3.6877102922658777`*^9, 
  3.687710334280169*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "276.04099201104`", ",", "231.761266583415`", ",", 
     "238.62288929893498`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "247.12073256443998`", ",", "195.64495650579002`", ",", 
     "191.02310284846502`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "209.259084284985`", ",", "151.84224664845`", ",", 
     "136.76196947239498`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "165.16875009347999`", ",", "102.35562279675`", ",", "80.88203083242`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "119.6465800609695`", ",", "54.1415937639615`", ",", 
     "30.877302219840004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80.454539981925`", ",", "15.7910113278105`", ",", "0.`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.687791277795518*^9, 3.688426576224074*^9, 
  3.688426664541613*^9, 3.7030764736896143`*^9, 3.7031564045357*^9, 
  3.703157436470961*^9, 3.703157845093585*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gr", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"GamRTot126", ",", "GamRTot116", ",", "GamRTot106"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot125", ",", "GamRTot115", ",", "GamRTot105"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot124", ",", "GamRTot114", ",", "GamRTot104"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot123", ",", "GamRTot113", ",", "GamRTot103"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot122", ",", "GamRTot112", ",", "GamRTot102"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot121", ",", "GamRTot111", ",", "GamRTot101"}], "}"}]}], 
    "}"}], "*", "HartreeTomeV"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687585081415753*^9, 3.687585112907277*^9}, {3.6877090895407877`*^9, 
  3.68770911650471*^9}, {3.687709151841159*^9, 3.687709155575554*^9}, {
  3.687709325883189*^9, 3.687709326378069*^9}, {3.687709365523221*^9, 
  3.687709423514377*^9}, {3.687709532047714*^9, 3.687709620050871*^9}, {
  3.687709667796636*^9, 3.687709706368966*^9}, {3.687710180237976*^9, 
  3.687710209032021*^9}, {3.687710247540695*^9, 3.687710277905856*^9}, {
  3.687710373577409*^9, 3.687710419789805*^9}, {3.687710456119934*^9, 
  3.687710456476961*^9}, {3.687791259297036*^9, 3.687791259382368*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "4.673038502036594`", ",", "4.266892441500716`", ",", 
     "5.4591642307979305`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.362885441019695`", ",", "4.017557683947992`", ",", 
     "5.080897414294205`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.896972032360185`", ",", "3.6170382929989437`", ",", 
     "4.525933635808038`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.2524423956529356`", ",", "3.0410497120217026`", ",", 
     "3.7679669261204496`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.4051497887044158`", ",", "2.264187931232481`", ",", 
     "2.779962918951028`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.3298696136406825`", ",", "1.2598720806317236`", ",", 
     "1.5337892057964881`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.687791277966516*^9, 3.6884265762911663`*^9, 
  3.688426664620182*^9, 3.703076473755398*^9, 3.703156404579225*^9, 
  3.703157436538691*^9, 3.703157845176787*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"relerr", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"gr", "/", 
       RowBox[{"(", 
        RowBox[{"ga", "+", "gr"}], ")"}]}], "-", "bh"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"gr", "/", 
      RowBox[{"(", 
       RowBox[{"ga", "+", "gr"}], ")"}]}], ")"}]}], "*", "100"}]}]], "Input",
 CellChangeTimes->{{3.687791263637865*^9, 3.687791270349976*^9}, {
  3.687791301000692*^9, 3.6877913057651*^9}, {3.688426586272972*^9, 
  3.688426586808606*^9}, {3.688481627786327*^9, 3.6884816321552353`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3.8864223726857183`", ",", 
     RowBox[{"-", "7.86653669121047`"}], ",", "1.1897580846608842`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.7385584043755333`", ",", 
     RowBox[{"-", "6.849593528697103`"}], ",", "1.1933916909438738`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"3.184776141901349`", ",", 
     RowBox[{"-", "7.449294387035085`"}], ",", "0.41647819374172046`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.130148644628491`", ",", 
     RowBox[{"-", "8.479510758521002`"}], ",", 
     RowBox[{"-", "0.42165905375042045`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5378410821462907`", ",", 
     RowBox[{"-", "10.85905241398468`"}], ",", "0.35863780630168773`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8568286401702498`"}], ",", 
     RowBox[{"-", "14.0901122763944`"}], ",", 
     RowBox[{"-", "1.1102230246251569`*^-14"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.687791272923238*^9, 3.687791306203971*^9}, {
   3.688426576353272*^9, 3.688426587734797*^9}, 3.688426664699511*^9, 
   3.6884816328569937`*^9, 3.7030764738209953`*^9, 3.703156404623913*^9, 
   3.703157436620592*^9, 3.7031578452594633`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"relerr", ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"6", ",", "5", ",", "4", ",", "3", ",", "2", ",", "1"}], "}"}],
       ",", "None"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[\"2\",
FontSize->14]\)\!\(\*
StyleBox[SuperscriptBox[
StyleBox[\"p\",
FontSize->14], \"n\"],
FontSize->14]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[Omega]\",
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.687709162807582*^9, 3.6877092419894543`*^9}, 
   3.687709317821032*^9, 3.687709369587111*^9, 3.687709429106299*^9, 
   3.687709493174551*^9, 3.6877913830796432`*^9, {3.6877914294199953`*^9, 
   3.6877914506118183`*^9}, {3.688426599316292*^9, 3.688426599970326*^9}, {
   3.688426675233111*^9, 3.688426677017816*^9}, {3.688426711697359*^9, 
   3.6884267381272097`*^9}, {3.6884816213302507`*^9, 3.6884816237884502`*^9}, 
   3.7031574283657007`*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], 
    PointBox[{0.26092421441774494`, -14.0901122763944}]}, {{}, {{{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0.6303142329020333, 0.}, {1.55452865064695, 
               3.8864223726857183`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{40.095588235294116`, 
              63.29001436443272}, {-131.3538770390553, -72.14924545394125}}],
            StatusArea[#, 3.8864223726857183`]& ,
            TagBoxNote->"3.8864223726857183"],
           StyleBox[
           "3.8864223726857183`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           3.8864223726857183`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.6303142329020333`, 0.}, {
               2.55452865064695, -7.86653669121047}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{64.38045730702208, 
              87.57488343616069}, {-72.89924545394125, 46.169213025320786`}}],
            
            StatusArea[#, -7.86653669121047]& ,
            TagBoxNote->"-7.86653669121047"],
           StyleBox[
            RowBox[{"-", "7.86653669121047`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-7.86653669121047, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.630314232902033, 0.}, {3.55452865064695, 
               1.1897580846608842`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{88.66532637875005, 
              111.85975250788869`}, {-90.79407618645436, -72.14924545394125}}],
            StatusArea[#, 1.1897580846608842`]& ,
            TagBoxNote->"1.1897580846608842"],
           StyleBox[
           "1.1897580846608842`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           1.1897580846608842`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.7393715341959335`, 0.}, {4.66358595194085, 
               3.7385584043755333`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{115.5986377337164, 
              138.793063862855}, {-129.12989493843975`, -72.14924545394125}}],
            
            StatusArea[#, 3.7385584043755333`]& ,
            TagBoxNote->"3.7385584043755333"],
           StyleBox[
           "3.7385584043755333`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           3.7385584043755333`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4.739371534195933, 0.}, {
               5.66358595194085, -6.849593528697103}, "RoundingRadius" -> 0]},
             
             
             ImageSizeCache->{{139.88350680544437`, 
              163.07793293458298`}, {-72.89924545394125, 
              30.873644966247454`}}],
            StatusArea[#, -6.849593528697103]& ,
            TagBoxNote->"-6.849593528697103"],
           StyleBox[
            RowBox[{"-", "6.849593528697103`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-6.849593528697103, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5.739371534195933, 0.}, {6.66358595194085, 
               1.1933916909438738`}, "RoundingRadius" -> 0]},
             ImageSizeCache->{{164.16837587717234`, 
              187.36280200631094`}, {-90.84872827936384, -72.14924545394125}}],
            StatusArea[#, 1.1933916909438738`]& ,
            TagBoxNote->"1.1933916909438738"],
           StyleBox[
           "1.1933916909438738`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           1.1933916909438738`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6.848428835489833, 0.}, {7.77264325323475, 
               3.184776141901349}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{191.10168723213866`, 
              214.29611336127726`}, {-120.80060516314207`, \
-72.14924545394125}}],
            StatusArea[#, 3.184776141901349]& ,
            TagBoxNote->"3.184776141901349"],
           StyleBox[
           "3.184776141901349`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           3.184776141901349, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              RectangleBox[{7.848428835489833, 0.}, {
               8.77264325323475, -7.449294387035085}, "RoundingRadius" -> 0]},
             
             
             ImageSizeCache->{{215.38655630386663`, 
              238.58098243300523`}, {-72.89924545394125, 
              39.893583967678836`}}],
            StatusArea[#, -7.449294387035085]& ,
            TagBoxNote->"-7.449294387035085"],
           StyleBox[
            RowBox[{"-", "7.449294387035085`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-7.449294387035085, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8.848428835489832, 0.}, {9.77264325323475, 
               0.41647819374172046`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{239.6714253755946, 
              262.8658515047332}, {-79.16338173246476, -72.14924545394125}}],
            StatusArea[#, 0.41647819374172046`]& ,
            TagBoxNote->"0.41647819374172046"],
           StyleBox[
           "0.41647819374172046`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.41647819374172046`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9.957486136783732, 0.}, {10.88170055452865, 
               2.130148644628491}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{266.60473673056094`, 
              289.79916285969955`}, {-104.93823718021643`, \
-72.14924545394125}}],
            StatusArea[#, 2.130148644628491]& ,
            TagBoxNote->"2.130148644628491"],
           StyleBox[
           "2.130148644628491`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           2.130148644628491, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{10.957486136783732`, 0.}, {
               11.88170055452865, -8.479510758521002}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{290.8896058022889, 
              314.0840319314275}, {-72.89924545394126, 55.38879078601201}}],
            StatusArea[#, -8.479510758521002]& ,
            TagBoxNote->"-8.479510758521002"],
           StyleBox[
            RowBox[{"-", "8.479510758521002`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-8.479510758521002, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{11.957486136783732`, 0.}, {
               12.88170055452865, -0.42165905375042045`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{315.1744748740169, 
              338.3689010031555}, {-72.89924545394125, -65.8071852561775}}],
            StatusArea[#, -0.42165905375042045`]& ,
            TagBoxNote->"-0.42165905375042045"],
           StyleBox[
            RowBox[{"-", "0.42165905375042045`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-0.42165905375042045`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{13.066543438077632`, 0.}, {13.99075785582255, 
               0.5378410821462907}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{342.1077862289832, 
              365.3022123581218}, {-80.98876823179472, -72.14924545394125}}],
            StatusArea[#, 0.5378410821462907]& ,
            TagBoxNote->"0.5378410821462907"],
           StyleBox[
           "0.5378410821462907`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.5378410821462907, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{14.066543438077632`, 0.}, {
               14.99075785582255, -10.85905241398468}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{366.39265530071117`, 
              389.5870814298498}, {-72.89924545394125, 91.17883558123062}}],
            StatusArea[#, -10.85905241398468]& ,
            TagBoxNote->"-10.85905241398468"],
           StyleBox[
            RowBox[{"-", "10.85905241398468`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-10.85905241398468, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{15.066543438077632`, 0.}, {15.99075785582255, 
               0.35863780630168773`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{390.67752437243917`, 
              413.87195050157777`}, {-78.293420051946, -72.14924545394125}}],
            StatusArea[#, 0.35863780630168773`]& ,
            TagBoxNote->"0.35863780630168773"],
           StyleBox[
           "0.35863780630168773`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.35863780630168773`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{16.175600739371532`, 0.}, {
               17.09981515711645, -0.8568286401702498}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{417.61083572740546`, 
              440.80526185654406`}, {-72.89924545394125, -59.26191677738402}}],
            StatusArea[#, -0.8568286401702498]& ,
            TagBoxNote->"-0.8568286401702498"],
           StyleBox[
            RowBox[{"-", "0.8568286401702498`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-0.8568286401702498, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{17.175600739371532`, 0.}, {
               18.09981515711645, -14.0901122763944}, "RoundingRadius" -> 0]},
             
             
             ImageSizeCache->{{441.89570479913345`, 
              465.09013092827206`}, {-72.89924545394126, 
              139.77633625794948`}}],
            StatusArea[#, -14.0901122763944]& ,
            TagBoxNote->"-14.0901122763944"],
           StyleBox[
            RowBox[{"-", "14.0901122763944`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-14.0901122763944, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{18.175600739371532`, 0.}, {
               19.09981515711645, -1.1102230246251569`*^-14}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{466.1805738708614, 
              489.37500000000006`}, {-72.89924545394125, -72.14924545394108}}],
            StatusArea[#, -1.1102230246251569`*^-14]& ,
            TagBoxNote->"-1.1102230246251569*^-14"],
           StyleBox[
            RowBox[{"-", "1.1102230246251569`*^-14"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-1.1102230246251569`*^-14, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.26092421441774494`, -14.090112276394398`}, {
       19.476592975970423`, -14.090112276394398`}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"2\\\",\\nFontSize->14]\\)\\!\\\
(\\*\\nStyleBox[SuperscriptBox[\\n  StyleBox[\\\"p\\\",\\nFontSize->14], \
\\\"n\\\"],\\nFontSize->14]\\)\"\>", 
          Offset[{10., 0.}, {19.099815157116446, -14.0901122763944}], 
          ImageScaled[{0, Rational[1, 2]}], Automatic, {1, 0}],
         FontFamily->"Helvetica"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.6303142329020333, -14.090112276394398`}, 
          Offset[{-1.102182119232618*^-15, -6.}, {
           0.6303142329020333, -14.090112276394398`}]}], 
        LineBox[{{19.09981515711645, -14.090112276394398`}, 
          Offset[{-1.102182119232618*^-15, -6.}, {
           19.09981515711645, -14.090112276394398`}]}], {{}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{3.55452865064695, -14.090112276394398`}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             3.55452865064695, -14.090112276394398`}]}], 
          LineBox[{{3.739371534195934, -14.090112276394398`}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             3.739371534195934, -14.090112276394398`}]}], 
          LineBox[{{6.66358595194085, -14.090112276394398`}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             6.66358595194085, -14.090112276394398`}]}], 
          LineBox[{{6.848428835489833, -14.090112276394398`}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             6.848428835489833, -14.090112276394398`}]}], 
          LineBox[{{9.772643253234751, -14.090112276394398`}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             9.772643253234751, -14.090112276394398`}]}], 
          LineBox[{{9.957486136783734, -14.090112276394398`}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             9.957486136783734, -14.090112276394398`}]}], 
          LineBox[{{12.881700554528651`, -14.090112276394398`}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             12.881700554528651`, -14.090112276394398`}]}], 
          LineBox[{{13.066543438077634`, -14.090112276394398`}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             13.066543438077634`, -14.090112276394398`}]}], 
          LineBox[{{15.990757855822551`, -14.090112276394398`}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             15.990757855822551`, -14.090112276394398`}]}], 
          LineBox[{{16.175600739371532`, -14.090112276394398`}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             16.175600739371532`, -14.090112276394398`}]}]}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["6", 
            Offset[{0., -2.}, {2.0924214417744915, -14.090112276394398}], 
            ImageScaled[{Rational[1, 2], 1}], Automatic, {1, 0}], 
           InsetBox["5", 
            Offset[{0., -2.}, {5.2014787430683915, -14.090112276394398}], 
            ImageScaled[{Rational[1, 2], 1}], Automatic, {1, 0}], 
           InsetBox["4", 
            Offset[{0., -2.}, {8.310536044362292, -14.090112276394398}], 
            ImageScaled[{Rational[1, 2], 1}], Automatic, {1, 0}], 
           InsetBox["3", 
            Offset[{0., -2.}, {11.419593345656192, -14.090112276394398}], 
            ImageScaled[{Rational[1, 2], 1}], Automatic, {1, 0}], 
           InsetBox["2", 
            Offset[{0., -2.}, {14.528650646950092, -14.090112276394398}], 
            ImageScaled[{Rational[1, 2], 1}], Automatic, {1, 0}], 
           InsetBox["1", 
            Offset[{0., -2.}, {17.637707948243992, -14.090112276394398}], 
            ImageScaled[{Rational[1, 2], 1}], Automatic, {1, 0}]},
          FontFamily->"Helvetica"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"2\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\
SuperscriptBox[\\n  StyleBox[\\\"p\\\",\\nFontSize->14], \
\\\"n\\\"],\\nFontSize->14]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Omega]\\\",\\nFontSlant->\\\"Italic\\\"]\\)\
\"", TraditionalForm]},
  AxesOrigin->{0.26092421441774494`, -14.0901122763944},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.6469500924214415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {2.0924214417744915`, 
       FormBox["\"\\!\\(\\*RowBox[{\\\"6\\\"}]\\)\"", TraditionalForm], {0, 
       0}}, {4.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.7560073937153415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {5.2014787430683915`, 
       FormBox["\"\\!\\(\\*RowBox[{\\\"5\\\"}]\\)\"", TraditionalForm], {0, 
       0}}, {7.3105360443622915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {8.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.865064695009242, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {8.31053604436229, 
       FormBox["\"\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\"", TraditionalForm], {0, 
       0}}, {10.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {11.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.97412199630314, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {11.41959334565619, 
       FormBox["\"\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\"", TraditionalForm], {0, 
       0}}, {13.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {14.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {15.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {16.08317929759704, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {14.52865064695009, 
       FormBox["\"\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\"", TraditionalForm], {0, 
       0}}, {16.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {17.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {18.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {17.637707948243992`, 
       FormBox["\"\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\"", TraditionalForm], {0, 
       0}}}, {{1.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.6469500924214415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {4.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.7560073937153415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {7.3105360443622915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {8.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.865064695009242, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {10.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {11.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.97412199630314, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {13.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {14.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {15.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {16.08317929759704, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {16.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {17.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {18.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica"},
  PlotRange->{{All, All}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{{3.688426576679434*^9, 3.688426600858371*^9}, {
   3.688426664882043*^9, 3.688426677765073*^9}, {3.688426721920679*^9, 
   3.688426739258503*^9}, 3.688481635620171*^9, 3.703076473983177*^9, 
   3.703156404821056*^9, {3.7031574303624077`*^9, 3.703157436778932*^9}, 
   3.703157845414386*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{"Flatten", "[", "relerr", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}, {3.688481697104039*^9, 
  3.6884817125247097`*^9}}],

Cell[BoxData[
 RowBox[{"-", "2.235365296020993`"}]], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.6875426862146463`*^9, 3.687542718839353*^9}, {
   3.687542969071878*^9, 3.687543015096602*^9}, 3.687583575371057*^9, 
   3.687787642553705*^9, 3.687959436182098*^9, 3.6879595000742702`*^9, 
   3.687959673976655*^9, {3.688481700022921*^9, 3.688481713232194*^9}, 
   3.703076474030745*^9, 3.703156404853219*^9, 3.703157436828075*^9, 
   3.7031578454834623`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{"Flatten", "[", "relerr", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}, 
   3.688481721598463*^9}],

Cell[BoxData["5.481544961383331`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.687542686296771*^9, 3.687542718904571*^9}, {
   3.687542969138541*^9, 3.6875430151627827`*^9}, 3.687583575446988*^9, 
   3.687787642629723*^9, 3.6879594362837954`*^9, 3.687959500191535*^9, 
   3.6879596740616302`*^9, 3.6884817227713547`*^9, 3.703076474104845*^9, 
   3.7031564048968077`*^9, 3.703157436914156*^9, 3.703157845559466*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Total fluorecence yield of double core holes", "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.688404770466126*^9, 
  3.6884047755463142`*^9}, {3.6884817798213463`*^9, 3.68848178110784*^9}}],

Cell[BoxData[{
 RowBox[{"bhyi026", ":=", "0.0179"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi025", ":=", "0.0189"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi024", ":=", "0.0204"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi023", ":=", "0.0221"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi022", ":=", "0.0233"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhyi021", ":=", "0.0198"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi016", ":=", "0.0214"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi015", ":=", "0.0241"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi014", ":=", "0.0284"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi013", ":=", "0.0361"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi012", ":=", "0.0520"}], "\n", 
 RowBox[{
  RowBox[{"bhyi011", ":=", "0.0998"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi006", ":=", "0.0246"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi005", ":=", "0.0289"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi004", ":=", "0.0364"}], "\[IndentingNewLine]", 
 RowBox[{"bhyi003", ":=", "0.0514"}], "\n", 
 RowBox[{"bhyi002", ":=", "0.0971"}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
  3.687539147949233*^9, 3.687539279370296*^9}, {3.688404757988669*^9, 
  3.6884048020021563`*^9}, {3.6884260975611*^9, 3.688426105276999*^9}, {
  3.688426150129375*^9, 3.688426248054181*^9}, {3.6884817864550457`*^9, 
  3.6884818548905993`*^9}, {3.688481957114916*^9, 3.688482059352663*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bh", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"bhyi026", ",", "bhyi016", ",", "bhyi006"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"bhyi025", ",", "bhyi015", ",", "bhyi005"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"bhyi024", ",", "bhyi014", ",", "bhyi004"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"bhyi023", ",", "bhyi013", ",", "bhyi003"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"bhyi022", ",", "bhyi012", ",", "bhyi002"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"bhyi021", ",", "bhyi011", ",", "1"}], "}"}]}], "}"}]}]], "Input",\

 CellChangeTimes->{{3.6875393480495377`*^9, 3.687539379323278*^9}, {
   3.687539437477653*^9, 3.6875394380032167`*^9}, {3.687540484074024*^9, 
   3.687540526310986*^9}, {3.687540623599463*^9, 3.6875406427316008`*^9}, {
   3.6884261062557487`*^9, 3.6884261149969053`*^9}, {3.68842639229434*^9, 
   3.6884265263141537`*^9}, 3.6884266619285994`*^9, {3.688481859154232*^9, 
   3.688481899929266*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.0179`", ",", "0.0214`", ",", "0.0246`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0189`", ",", "0.0241`", ",", "0.0289`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0204`", ",", "0.0284`", ",", "0.0364`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0221`", ",", "0.0361`", ",", "0.0514`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0233`", ",", "0.052`", ",", "0.0971`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0198`", ",", "0.0998`", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.687539390183117*^9, 3.6875394433283854`*^9, {3.6875405317275877`*^9, 
   3.687540555532089*^9}, 3.687540667892128*^9, 3.6875412130949497`*^9, {
   3.687541284511716*^9, 3.687541304909235*^9}, {3.6875413620102367`*^9, 
   3.687541396311934*^9}, {3.687542684787801*^9, 3.687542717441083*^9}, {
   3.687542967975843*^9, 3.687543013914905*^9}, 3.687583572504788*^9, 
   3.687787637978373*^9, 3.6884263974871902`*^9, 3.688426528505363*^9, 
   3.6884265761496973`*^9, {3.6884266623290777`*^9, 3.6884266644463654`*^9}, 
   3.688482062712718*^9, 3.688482111324521*^9, 3.703076474191513*^9, 
   3.703156404952276*^9, 3.7031574369900084`*^9, 3.703157845634807*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"GamATot026", ",", "GamATot016", ",", "GamATot006"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot025", ",", "GamATot015", ",", "GamATot005"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot024", ",", "GamATot014", ",", "GamATot004"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot023", ",", "GamATot013", ",", "GamATot003"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot022", ",", "GamATot012", ",", "GamATot002"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot021", ",", "GamATot011", ",", "0"}], "}"}]}], "}"}], 
   "*", "HartreeTomeV"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687585081415753*^9, 3.687585112907277*^9}, {3.6877090895407877`*^9, 
  3.68770911650471*^9}, {3.687709151841159*^9, 3.687709155575554*^9}, {
  3.687709325883189*^9, 3.687709326378069*^9}, {3.687709365523221*^9, 
  3.687709423514377*^9}, {3.687709532047714*^9, 3.687709620050871*^9}, {
  3.687709667796636*^9, 3.687709706368966*^9}, {3.6877102922658777`*^9, 
  3.687710334280169*^9}, {3.687710728510878*^9, 3.6877107366031713`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "768.9074658811351`", ",", "690.5974551116549`", ",", 
     "651.1629888081001`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "663.8919302495101`", ",", "561.462564600765`", ",", 
     "503.19292217400005`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "542.169692990265`", ",", "417.90482396334`", ",", "352.39559269035`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "408.46628313567004`", ",", "269.87380382796`", ",", "202.91801535495`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "279.554253863835`", ",", "134.94179996319`", ",", "75.707241842055`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"174.53109904455002`", ",", "35.12391088491`", ",", "0.`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6877916090917187`*^9, 3.6884821113852*^9, 
  3.7030764742723923`*^9, 3.7031564049973392`*^9, 3.703157437103475*^9, 
  3.703157845726685*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gr", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"GamRTot026", ",", "GamRTot016", ",", "GamRTot006"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot025", ",", "GamRTot015", ",", "GamRTot005"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot024", ",", "GamRTot014", ",", "GamRTot004"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot023", ",", "GamRTot013", ",", "GamRTot003"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot022", ",", "GamRTot012", ",", "GamRTot002"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot021", ",", "GamRTot011", ",", "GamRTot001"}], "}"}]}], 
    "}"}], "*", "HartreeTomeV"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687585081415753*^9, 3.687585112907277*^9}, {3.6877090895407877`*^9, 
  3.68770911650471*^9}, {3.687709151841159*^9, 3.687709155575554*^9}, {
  3.687709325883189*^9, 3.687709326378069*^9}, {3.687709365523221*^9, 
  3.687709423514377*^9}, {3.687709532047714*^9, 3.687709620050871*^9}, {
  3.687709667796636*^9, 3.687709706368966*^9}, {3.687710180237976*^9, 
  3.687710209032021*^9}, {3.687710247540695*^9, 3.687710277905856*^9}, {
  3.687710373577409*^9, 3.687710419789805*^9}, {3.687710456119934*^9, 
  3.687710456476961*^9}, {3.687710818337579*^9, 3.687710823340765*^9}, {
  3.6877915938873672`*^9, 3.687791593966066*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "13.762892431796995`", ",", "14.171850099475243`", ",", 
     "15.752305174213088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "12.624098369530579`", ",", "13.087510009339455`", ",", 
     "14.43044426339443`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "11.089403156085718`", ",", "11.56309720133185`", ",", 
     "12.660564048576557`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.110780786777926`", ",", "9.546617312353819`", ",", 
     "10.38926182032453`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.638435271685671`", ",", "6.984542979819706`", ",", 
     "7.560872816470327`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.619957736419511`", ",", "3.8216135307067365`", ",", 
     "4.117953243110373`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.687791609204955*^9, 3.688482111451264*^9, 
  3.703076474375413*^9, 3.703156405040944*^9, 3.7031574372710047`*^9, 
  3.703157845810226*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"relerr", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"gr", "/", 
       RowBox[{"(", 
        RowBox[{"ga", "+", "gr"}], ")"}]}], "-", "bh"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"gr", "/", 
      RowBox[{"(", 
       RowBox[{"ga", "+", "gr"}], ")"}]}], ")"}]}], "*", "100"}]}]], "Input",
 CellChangeTimes->{{3.687791263637865*^9, 3.687791270349976*^9}, {
  3.687791301000692*^9, 3.6877913057651*^9}, {3.688426586272972*^9, 
  3.688426586808606*^9}, {3.688481627786327*^9, 3.6884816321552353`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.7940050264001706`"}], ",", 
     RowBox[{"-", "6.422683175830687`"}], ",", 
     RowBox[{"-", "4.150573839961673`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.2836922418192094`"}], ",", 
     RowBox[{"-", "5.800544092973539`"}], ",", 
     RowBox[{"-", "3.66496704462421`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.7772138186867399`"}], ",", 
     RowBox[{"-", "5.481159145421967`"}], ",", 
     RowBox[{"-", "4.956177736732973`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.291572354357897`"}], ",", 
     RowBox[{"-", "5.66127114063876`"}], ",", 
     RowBox[{"-", "5.531983276812142`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.4497202119194796`"}], ",", 
     RowBox[{"-", "5.6643198325198245`"}], ",", 
     RowBox[{"-", "6.936515526752615`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.557124112942595`", ",", 
     RowBox[{"-", "1.7047722237828011`"}], ",", "0.`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.687791272923238*^9, 3.687791306203971*^9}, {
   3.688426576353272*^9, 3.688426587734797*^9}, 3.688426664699511*^9, 
   3.6884816328569937`*^9, 3.688482111517273*^9, 3.703076474456244*^9, 
   3.703156405087337*^9, 3.7031574374535637`*^9, 3.703157845933495*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"relerr", ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"6", ",", "5", ",", "4", ",", "3", ",", "2", ",", "1"}], "}"}],
       ",", "None"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[\"2\",
FontSize->14]\)\!\(\*
StyleBox[SuperscriptBox[
StyleBox[\"p\",
FontSize->14], \"n\"],
FontSize->14]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[Omega]\",
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.687709162807582*^9, 3.6877092419894543`*^9}, 
   3.687709317821032*^9, 3.687709369587111*^9, 3.687709429106299*^9, 
   3.687709493174551*^9, 3.6877913830796432`*^9, {3.6877914294199953`*^9, 
   3.6877914506118183`*^9}, {3.688426599316292*^9, 3.688426599970326*^9}, {
   3.688426675233111*^9, 3.688426677017816*^9}, {3.688426711697359*^9, 
   3.6884267381272097`*^9}, {3.6884816213302507`*^9, 
   3.6884816237884502`*^9}, {3.703156944361648*^9, 3.7031569474217777`*^9}, {
   3.703156985942116*^9, 3.7031569991862307`*^9}, {3.703157046404501*^9, 
   3.7031570516099787`*^9}, {3.7031571197548733`*^9, 3.703157164206112*^9}, {
   3.703157220652486*^9, 3.703157242828904*^9}, {3.703157390439096*^9, 
   3.7031573986572933`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], 
    PointBox[{0.26092421441774494`, -6.936515526752615}]}, {{}, {{{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0.6303142329020333, 0.}, {
               1.55452865064695, -1.7940050264001706`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{31.272058823529413`, 
              54.90801464701173}, {-57.79845205338494, -4.949814175954373}}],
            StatusArea[#, -1.7940050264001706`]& ,
            TagBoxNote->"-1.7940050264001706"],
           StyleBox[
            RowBox[{"-", "1.7940050264001706`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-1.7940050264001706`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.6303142329020333`, 0.}, {
               2.55452865064695, -6.422683175830687}, "RoundingRadius" -> 0]},
             
             
             ImageSizeCache->{{56.03466302453729, 
              79.67061884801961}, {-57.79845205338495, 129.4688876725239}}],
            StatusArea[#, -6.422683175830687]& ,
            TagBoxNote->"-6.422683175830687"],
           StyleBox[
            RowBox[{"-", "6.422683175830687`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-6.422683175830687, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.630314232902033, 0.}, {
               3.55452865064695, -4.150573839961673}, "RoundingRadius" -> 0]},
             
             
             ImageSizeCache->{{80.79726722554517, 
              104.43322304902748`}, {-57.79845205338494, 63.48590559309434}}],
            
            StatusArea[#, -4.150573839961673]& ,
            TagBoxNote->"-4.150573839961673"],
           StyleBox[
            RowBox[{"-", "4.150573839961673`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-4.150573839961673, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.7393715341959335`, 0.}, {
               4.66358595194085, -1.2836922418192094`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{108.26041421372395`, 
              
              131.89637003720628`}, {-57.79845205338494, \
-19.769505635490077`}}],
            StatusArea[#, -1.2836922418192094`]& ,
            TagBoxNote->"-1.2836922418192094"],
           StyleBox[
            RowBox[{"-", "1.2836922418192094`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-1.2836922418192094`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4.739371534195933, 0.}, {
               5.66358595194085, -5.800544092973539}, "RoundingRadius" -> 0]},
             
             
             ImageSizeCache->{{133.0230184147318, 
              156.65897423821414`}, {-57.79845205338495, 
              111.40171488861589`}}],
            StatusArea[#, -5.800544092973539]& ,
            TagBoxNote->"-5.800544092973539"],
           StyleBox[
            RowBox[{"-", "5.800544092973539`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-5.800544092973539, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              RectangleBox[{5.739371534195933, 0.}, {
               6.66358595194085, -3.66496704462421}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{157.7856226157397, 
              181.42157843922203`}, {-57.79845205338494, 49.38368614063739}}],
            
            StatusArea[#, -3.66496704462421]& ,
            TagBoxNote->"-3.66496704462421"],
           StyleBox[
            RowBox[{"-", "3.66496704462421`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-3.66496704462421, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6.848428835489833, 0.}, {
               7.77264325323475, -1.7772138186867399`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{185.24876960391848`, 
              208.8847254274008}, {-57.79845205338494, -5.437437698360057}}],
            StatusArea[#, -1.7772138186867399`]& ,
            TagBoxNote->"-1.7772138186867399"],
           StyleBox[
            RowBox[{"-", "1.7772138186867399`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-1.7772138186867399`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7.848428835489833, 0.}, {
               8.77264325323475, -5.481159145421967}, "RoundingRadius" -> 0]},
             
             
             ImageSizeCache->{{210.01137380492636`, 
              233.64732962840867`}, {-57.79845205338495, 
              102.12664571036493`}}],
            StatusArea[#, -5.481159145421967]& ,
            TagBoxNote->"-5.481159145421967"],
           StyleBox[
            RowBox[{"-", "5.481159145421967`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-5.481159145421967, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8.848428835489832, 0.}, {
               9.77264325323475, -4.956177736732973}, "RoundingRadius" -> 0]},
             
             
             ImageSizeCache->{{234.77397800593423`, 
              258.4099338294165}, {-57.79845205338495, 86.88097142228722}}],
            StatusArea[#, -4.956177736732973]& ,
            TagBoxNote->"-4.956177736732973"],
           StyleBox[
            RowBox[{"-", "4.956177736732973`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-4.956177736732973, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9.957486136783732, 0.}, {
               10.88170055452865, -1.291572354357897}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{262.237124994113, 
              285.8730808175953}, {-57.79845205338494, -19.540663952470787`}}],
            StatusArea[#, -1.291572354357897]& ,
            TagBoxNote->"-1.291572354357897"],
           StyleBox[
            RowBox[{"-", "1.291572354357897`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-1.291572354357897, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{10.957486136783732`, 0.}, {
               11.88170055452865, -5.66127114063876}, "RoundingRadius" -> 0]},
             
             
             ImageSizeCache->{{286.99972919512084`, 
              310.63568501860317`}, {-57.79845205338495, 
              107.35717153280939`}}],
            StatusArea[#, -5.66127114063876]& ,
            TagBoxNote->"-5.66127114063876"],
           StyleBox[
            RowBox[{"-", "5.66127114063876`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[-5.66127114063876, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{11.957486136783732`, 0.}, {
               12.88170055452865, -5.531983276812142}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{311.7623333961287, 
              335.39828921961106`}, {-57.79845205338495, 
              103.60259922095509`}}],
            StatusArea[#, -5.531983276812142]& ,
            TagBoxNote->"-5.531983276812142"],
           StyleBox[
            RowBox[{"-", "5.531983276812142`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-5.531983276812142, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{13.066543438077632`, 0.}, {
               13.99075785582255, -0.4497202119194796}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{339.2254803843075, 
              362.86143620778984`}, {-57.79845205338494, -43.98839362424649}}],
            StatusArea[#, -0.4497202119194796]& ,
            TagBoxNote->"-0.4497202119194796"],
           StyleBox[
            RowBox[{"-", "0.4497202119194796`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-0.4497202119194796, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{14.066543438077632`, 0.}, {
               14.99075785582255, -5.6643198325198245`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{363.9880845853154, 
              387.6240404087977}, {-57.79845205338495, 107.44570678882823`}}],
            
            StatusArea[#, -5.6643198325198245`]& ,
            TagBoxNote->"-5.6643198325198245"],
           StyleBox[
            RowBox[{"-", "5.6643198325198245`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-5.6643198325198245`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{15.066543438077632`, 0.}, {
               15.99075785582255, -6.936515526752615}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{388.7506887863233, 
              412.38664460980556`}, {-57.79845205338495, 144.3907887744994}}],
            
            StatusArea[#, -6.936515526752615]& ,
            TagBoxNote->"-6.936515526752615"],
           StyleBox[
            RowBox[{"-", "6.936515526752615`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-6.936515526752615, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{16.175600739371532`, 0.}, {17.09981515711645, 
               2.557124112942595}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{416.21383577450206`, 
              439.8497915979844}, {-132.05837953818423`, -57.04845205338495}}],
            StatusArea[#, 2.557124112942595]& ,
            TagBoxNote->"2.557124112942595"],
           StyleBox[
           "2.557124112942595`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           2.557124112942595, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              RectangleBox[{17.175600739371532`, 0.}, {
               18.09981515711645, -1.7047722237828011`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{440.9764399755099, 
              464.6123957989922}, {-57.79845205338494, -7.541171168793468}}],
            StatusArea[#, -1.7047722237828011`]& ,
            TagBoxNote->"-1.7047722237828011"],
           StyleBox[
            RowBox[{"-", "1.7047722237828011`"}], {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           
           Style[-1.7047722237828011`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{18.175600739371532`, 0.}, {19.09981515711645, 0.},
                "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{465.7390441765178, 
              489.3750000000001}, {-57.79845205338494, -57.04845205338494}}],
            StatusArea[#, 0.]& ,
            TagBoxNote->"0."],
           StyleBox[
           "0.`", {FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[0., {FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.26092421441774494`, -6.936515526752615}, {
       19.476592975970423`, -6.936515526752615}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"2\\\",\\nFontSize->14]\\)\\!\\\
(\\*\\nStyleBox[SuperscriptBox[\\n  StyleBox[\\\"p\\\",\\nFontSize->14], \
\\\"n\\\"],\\nFontSize->14]\\)\"\>", 
          Offset[{10., 0.}, {19.099815157116446, -6.936515526752615}], 
          ImageScaled[{0, Rational[1, 2]}], Automatic, {1, 0}],
         FontFamily->"Helvetica"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.6303142329020333, -6.936515526752615}, 
          Offset[{-1.102182119232618*^-15, -6.}, {
           0.6303142329020333, -6.936515526752615}]}], 
        LineBox[{{19.09981515711645, -6.936515526752615}, 
          Offset[{-1.102182119232618*^-15, -6.}, {
           19.09981515711645, -6.936515526752615}]}], {{}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{3.55452865064695, -6.936515526752615}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             3.55452865064695, -6.936515526752615}]}], 
          LineBox[{{3.739371534195934, -6.936515526752615}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             3.739371534195934, -6.936515526752615}]}], 
          LineBox[{{6.66358595194085, -6.936515526752615}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             6.66358595194085, -6.936515526752615}]}], 
          LineBox[{{6.848428835489833, -6.936515526752615}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             6.848428835489833, -6.936515526752615}]}], 
          LineBox[{{9.772643253234751, -6.936515526752615}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             9.772643253234751, -6.936515526752615}]}], 
          LineBox[{{9.957486136783734, -6.936515526752615}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             9.957486136783734, -6.936515526752615}]}], 
          LineBox[{{12.881700554528651`, -6.936515526752615}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             12.881700554528651`, -6.936515526752615}]}], 
          LineBox[{{13.066543438077634`, -6.936515526752615}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             13.066543438077634`, -6.936515526752615}]}], 
          LineBox[{{15.990757855822551`, -6.936515526752615}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             15.990757855822551`, -6.936515526752615}]}], 
          LineBox[{{16.175600739371532`, -6.936515526752615}, 
            Offset[{-1.102182119232618*^-15, -6.}, {
             16.175600739371532`, -6.936515526752615}]}]}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["6", 
            Offset[{0., -2.}, {2.0924214417744915, -6.936515526752615}], 
            ImageScaled[{Rational[1, 2], 1}], Automatic, {1, 0}], 
           InsetBox["5", 
            Offset[{0., -2.}, {5.2014787430683915, -6.936515526752615}], 
            ImageScaled[{Rational[1, 2], 1}], Automatic, {1, 0}], 
           InsetBox["4", 
            Offset[{0., -2.}, {8.310536044362292, -6.936515526752615}], 
            ImageScaled[{Rational[1, 2], 1}], Automatic, {1, 0}], 
           InsetBox["3", 
            Offset[{0., -2.}, {11.419593345656192, -6.936515526752615}], 
            ImageScaled[{Rational[1, 2], 1}], Automatic, {1, 0}], 
           InsetBox["2", 
            Offset[{0., -2.}, {14.528650646950092, -6.936515526752615}], 
            ImageScaled[{Rational[1, 2], 1}], Automatic, {1, 0}], 
           InsetBox["1", 
            Offset[{0., -2.}, {17.637707948243992, -6.936515526752615}], 
            ImageScaled[{Rational[1, 2], 1}], Automatic, {1, 0}]},
          FontFamily->"Helvetica"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"2\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\
SuperscriptBox[\\n  StyleBox[\\\"p\\\",\\nFontSize->14], \
\\\"n\\\"],\\nFontSize->14]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Omega]\\\",\\nFontSlant->\\\"Italic\\\"]\\)\
\"", TraditionalForm]},
  AxesOrigin->{0.26092421441774494`, -6.936515526752615},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.6469500924214415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {2.0924214417744915`, 
       FormBox["\"\\!\\(\\*RowBox[{\\\"6\\\"}]\\)\"", TraditionalForm], {0, 
       0}}, {4.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.7560073937153415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {5.2014787430683915`, 
       FormBox["\"\\!\\(\\*RowBox[{\\\"5\\\"}]\\)\"", TraditionalForm], {0, 
       0}}, {7.3105360443622915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {8.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.865064695009242, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {8.31053604436229, 
       FormBox["\"\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\"", TraditionalForm], {0, 
       0}}, {10.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {11.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.97412199630314, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {11.41959334565619, 
       FormBox["\"\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\"", TraditionalForm], {0, 
       0}}, {13.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {14.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {15.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {16.08317929759704, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {14.52865064695009, 
       FormBox["\"\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\"", TraditionalForm], {0, 
       0}}, {16.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {17.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {18.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {17.637707948243992`, 
       FormBox["\"\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\"", TraditionalForm], {0, 
       0}}}, {{1.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.6469500924214415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {4.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.7560073937153415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {7.3105360443622915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {8.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.865064695009242, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {10.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {11.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.97412199630314, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {13.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {14.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {15.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {16.08317929759704, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {16.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {17.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {18.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica"},
  PlotRange->{{All, All}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{{3.688426576679434*^9, 3.688426600858371*^9}, {
   3.688426664882043*^9, 3.688426677765073*^9}, {3.688426721920679*^9, 
   3.688426739258503*^9}, 3.688481635620171*^9, 3.6884821116573772`*^9, 
   3.703076474602131*^9, 3.703156405241568*^9, 3.703156948209943*^9, {
   3.703156991962286*^9, 3.7031570004394627`*^9}, 3.7031570640960703`*^9, 
   3.7031572900891457`*^9, 3.7031573995610733`*^9, 3.703157437803678*^9, 
   3.703157846091585*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{"Flatten", "[", "relerr", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.687540325898221*^9, 3.687540340545031*^9}, {
  3.68754077682922*^9, 3.6875407795561323`*^9}, {3.688481697104039*^9, 
  3.6884817125247097`*^9}}],

Cell[BoxData[
 RowBox[{"-", "3.3341136986828936`"}]], "Output",
 CellChangeTimes->{{3.6875403297950497`*^9, 3.687540341226062*^9}, 
   3.687540555861063*^9, 3.687540668279889*^9, 3.68754078055801*^9, 
   3.6875412134320927`*^9, 3.687541305314992*^9, {3.6875413623398123`*^9, 
   3.687541396711204*^9}, {3.6875426862146463`*^9, 3.687542718839353*^9}, {
   3.687542969071878*^9, 3.687543015096602*^9}, 3.687583575371057*^9, 
   3.687787642553705*^9, 3.687959436182098*^9, 3.6879595000742702`*^9, 
   3.687959673976655*^9, {3.688481700022921*^9, 3.688481713232194*^9}, 
   3.688482111704254*^9, 3.7030764746587877`*^9, 3.7031564052709208`*^9, 
   3.703157437913542*^9, 3.703157846166864*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StandardDeviation", "[", 
  RowBox[{"Flatten", "[", "relerr", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6875403545637913`*^9, 3.687540365886179*^9}, 
   3.688481721598463*^9}],

Cell[BoxData["2.6817741174227265`"], "Output",
 CellChangeTimes->{
  3.6875403665196133`*^9, 3.687540555926873*^9, 3.68754066835907*^9, 
   3.6875412135160627`*^9, 3.6875413053951807`*^9, {3.6875413624030533`*^9, 
   3.6875413967907543`*^9}, {3.687542686296771*^9, 3.687542718904571*^9}, {
   3.687542969138541*^9, 3.6875430151627827`*^9}, 3.687583575446988*^9, 
   3.687787642629723*^9, 3.6879594362837954`*^9, 3.687959500191535*^9, 
   3.6879596740616302`*^9, 3.6884817227713547`*^9, 3.688482111784317*^9, 
   3.703076474722087*^9, 3.7031564053135366`*^9, 3.703157438153857*^9, 
   3.703157846243288*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["References", "Section",
 CellChangeTimes->{{3.442415617876862*^9, 3.442415621892305*^9}}],

Cell[TextData[{
 "[1] C. P. Bhalla, N. O. Folland, M. A. Hein, ",
 StyleBox["Theoretical K-shell Auger rates, transition energies, and \
fluorescence yields for multiply ionized neon",
  FontSlant->"Italic"],
 ", Phys. Rev. A ",
 StyleBox["8",
  FontWeight->"Bold"],
 ", 649 (1973), ",
 ButtonBox["http://doi.org/10.1103/PhysRevA.8.649",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://doi.org/10.1103/PhysRevA.8.649"], None},
  ButtonNote->"http://doi.org/10.1103/PhysRevA.8.649"],
 "."
}], "Text",
 CellChangeTimes->{{3.7031517578891277`*^9, 3.703151878371472*^9}}],

Cell[TextData[{
 "[2] C. P. Bhalla, ",
 StyleBox["Theoretical fluorescence yields for neon",
  FontSlant->"Italic"],
 ", Phys. Rev. A ",
 StyleBox["12",
  FontWeight->"Bold"],
 ", 122 (1975)",
 StyleBox[", ",
  FontSlant->"Italic"],
 ButtonBox["http://doi.org/10.1103/PhysRevA.12.122",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://doi.org/10.1103/PhysRevA.12.122"], None},
  ButtonNote->"http://doi.org/10.1103/PhysRevA.12.122"],
 "."
}], "Text",
 CellChangeTimes->{{3.442430543417264*^9, 3.4424305831864843`*^9}, {
   3.442516349978932*^9, 3.442516349979817*^9}, {3.443281393062533*^9, 
   3.443281418439678*^9}, {3.68760958549137*^9, 3.68760958562565*^9}, 
   3.6876096248417892`*^9, {3.687609671024838*^9, 3.6876097105305023`*^9}, {
   3.68760974153335*^9, 3.687609795528467*^9}, {3.6894938114765368`*^9, 
   3.689493813019021*^9}, {3.701186061243457*^9, 3.701186061417035*^9}, {
   3.703071637777309*^9, 3.703071684580158*^9}, {3.703071757331787*^9, 
   3.703071814233724*^9}, {3.703480552084632*^9, 3.703480552316071*^9}}]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{1439, 775},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, 9999},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{611.28, 789.57},
"PostScriptOutputFile"->"/home/theo/cbuth/Desktop/Nora/nitrogen_ion_yields.nb.\
ps"},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 1204, 19, 72, "Input",
 InitializationCell->True],
Cell[1607, 34, 2773, 47, 569, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[4405, 85, 712, 9, 137, "Title"],
Cell[5120, 96, 1847, 25, 76, "Subtitle"],
Cell[6970, 123, 293, 5, 75, "Subsubtitle"],
Cell[CellGroupData[{
Cell[7288, 132, 146, 2, 95, "Section"],
Cell[7437, 136, 953, 23, 166, "Input",
 InitializationCell->True],
Cell[8393, 161, 219, 4, 46, "Text"],
Cell[8615, 167, 1190, 54, 47, "Text"],
Cell[CellGroupData[{
Cell[9830, 225, 183, 3, 48, "Input"],
Cell[10016, 230, 183, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10236, 237, 160, 3, 48, "Input"],
Cell[10399, 242, 184, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10620, 249, 160, 3, 48, "Input"],
Cell[10783, 254, 182, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11002, 261, 134, 2, 48, "Input"],
Cell[11139, 265, 185, 2, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11373, 273, 312, 4, 95, "Section"],
Cell[CellGroupData[{
Cell[11710, 281, 327, 11, 65, "Subsection"],
Cell[12040, 294, 2095, 53, 545, "Input"],
Cell[CellGroupData[{
Cell[14160, 351, 807, 14, 111, "Input"],
Cell[14970, 367, 1032, 21, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16039, 393, 794, 15, 80, "Input"],
Cell[16836, 410, 1041, 21, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17914, 436, 293, 7, 48, "Input"],
Cell[18210, 445, 1362, 24, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19609, 474, 1722, 38, 111, "Input"],
Cell[21334, 514, 3612, 95, 345, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24983, 614, 279, 8, 48, "Input"],
Cell[25265, 624, 705, 10, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26007, 639, 244, 7, 48, "Input"],
Cell[26254, 648, 673, 10, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26976, 664, 332, 8, 65, "Subsection"],
Cell[27311, 674, 1910, 44, 421, "Input"],
Cell[CellGroupData[{
Cell[29246, 722, 645, 12, 80, "Input"],
Cell[29894, 736, 841, 17, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30772, 758, 632, 12, 80, "Input"],
Cell[31407, 772, 868, 18, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32312, 795, 293, 7, 48, "Input"],
Cell[32608, 804, 1200, 21, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33845, 830, 1720, 38, 111, "Input"],
Cell[35568, 870, 3554, 95, 345, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39159, 970, 279, 8, 48, "Input"],
Cell[39441, 980, 686, 10, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40164, 995, 244, 7, 48, "Input"],
Cell[40411, 1004, 649, 9, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41109, 1019, 373, 11, 65, "Subsection"],
Cell[41485, 1032, 1072, 23, 204, "Input"],
Cell[CellGroupData[{
Cell[42582, 1059, 457, 9, 48, "Input"],
Cell[43042, 1070, 542, 11, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43621, 1086, 459, 10, 48, "Input"],
Cell[44083, 1098, 558, 11, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44678, 1114, 293, 7, 48, "Input"],
Cell[44974, 1123, 935, 17, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45946, 1145, 1721, 38, 111, "Input"],
Cell[47670, 1185, 2813, 74, 366, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50520, 1264, 279, 8, 48, "Input"],
Cell[50802, 1274, 662, 10, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51501, 1289, 244, 7, 48, "Input"],
Cell[51748, 1298, 626, 9, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52423, 1313, 373, 11, 65, "Subsection"],
Cell[52799, 1326, 2237, 50, 545, "Input"],
Cell[CellGroupData[{
Cell[55061, 1380, 881, 16, 111, "Input"],
Cell[55945, 1398, 1025, 20, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57007, 1423, 863, 15, 80, "Input"],
Cell[57873, 1440, 1032, 20, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58942, 1465, 293, 7, 48, "Input"],
Cell[59238, 1474, 1407, 26, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60682, 1505, 1925, 42, 111, "Input"],
Cell[62610, 1549, 2001, 44, 366, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64648, 1598, 279, 8, 48, "Input"],
Cell[64930, 1608, 784, 11, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65751, 1624, 244, 7, 48, "Input"],
Cell[65998, 1633, 742, 11, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66789, 1650, 382, 9, 65, "Subsection"],
Cell[67174, 1661, 1922, 40, 421, "Input"],
Cell[CellGroupData[{
Cell[69121, 1705, 716, 13, 80, "Input"],
Cell[69840, 1720, 799, 15, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70676, 1740, 702, 13, 80, "Input"],
Cell[71381, 1755, 812, 15, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72230, 1775, 293, 7, 48, "Input"],
Cell[72526, 1784, 1172, 21, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73735, 1810, 1818, 39, 111, "Input"],
Cell[75556, 1851, 7229, 196, 366, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82822, 2052, 279, 8, 48, "Input"],
Cell[83104, 2062, 688, 9, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83829, 2076, 244, 7, 48, "Input"],
Cell[84076, 2085, 672, 10, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84797, 2101, 424, 12, 65, "Subsection"],
Cell[85224, 2115, 1227, 22, 204, "Input"],
Cell[CellGroupData[{
Cell[86476, 2141, 432, 9, 48, "Input"],
Cell[86911, 2152, 527, 10, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87475, 2167, 505, 11, 48, "Input"],
Cell[87983, 2180, 557, 11, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88577, 2196, 293, 7, 48, "Input"],
Cell[88873, 2205, 917, 16, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89827, 2226, 1698, 38, 111, "Input"],
Cell[91528, 2266, 4989, 135, 366, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96554, 2406, 279, 8, 48, "Input"],
Cell[96836, 2416, 667, 9, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97540, 2430, 244, 7, 48, "Input"],
Cell[97787, 2439, 626, 9, 48, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[98474, 2455, 241, 3, 95, "Section"],
Cell[CellGroupData[{
Cell[98740, 2462, 107, 1, 65, "Subsection"],
Cell[98850, 2465, 2385, 48, 638, "Input"],
Cell[CellGroupData[{
Cell[101260, 2517, 603, 11, 111, "Input"],
Cell[101866, 2530, 769, 14, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102672, 2549, 582, 12, 111, "Input"],
Cell[103257, 2563, 799, 15, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104093, 2583, 293, 7, 48, "Input"],
Cell[104389, 2592, 1338, 25, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105764, 2622, 1577, 36, 111, "Input"],
Cell[107344, 2660, 2004, 46, 366, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109385, 2711, 279, 8, 48, "Input"],
Cell[109667, 2721, 616, 9, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110320, 2735, 244, 7, 48, "Input"],
Cell[110567, 2744, 554, 8, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111170, 2758, 156, 2, 65, "Subsection"],
Cell[111329, 2762, 2429, 48, 607, "Input"],
Cell[CellGroupData[{
Cell[113783, 2814, 653, 12, 111, "Input"],
Cell[114439, 2828, 781, 14, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115257, 2847, 631, 13, 111, "Input"],
Cell[115891, 2862, 776, 13, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116704, 2880, 293, 7, 48, "Input"],
Cell[117000, 2889, 1204, 21, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118241, 2915, 1651, 37, 111, "Input"],
Cell[119895, 2954, 1675, 40, 366, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121607, 2999, 279, 8, 48, "Input"],
Cell[121889, 3009, 639, 9, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122565, 3023, 244, 7, 48, "Input"],
Cell[122812, 3032, 576, 8, 48, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[123449, 3047, 123, 1, 95, "Section"],
Cell[CellGroupData[{
Cell[123597, 3052, 171, 2, 65, "Subsection"],
Cell[123771, 3056, 1264, 22, 607, "Input"],
Cell[CellGroupData[{
Cell[125060, 3082, 635, 11, 111, "Input"],
Cell[125698, 3095, 882, 15, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126617, 3115, 641, 12, 111, "Input"],
Cell[127261, 3129, 886, 15, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128184, 3149, 293, 7, 48, "Input"],
Cell[128480, 3158, 1063, 18, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129580, 3181, 1337, 33, 111, "Input"],
Cell[130920, 3216, 7448, 200, 383, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138405, 3421, 279, 8, 48, "Input"],
Cell[138687, 3431, 505, 7, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139229, 3443, 244, 7, 48, "Input"],
Cell[139476, 3452, 461, 7, 65, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[139986, 3465, 327, 11, 65, "Subsection"],
Cell[140316, 3478, 1357, 22, 545, "Input"],
Cell[CellGroupData[{
Cell[141698, 3504, 718, 13, 80, "Input"],
Cell[142419, 3519, 910, 15, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143366, 3539, 615, 11, 80, "Input"],
Cell[143984, 3552, 897, 15, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144918, 3572, 293, 7, 48, "Input"],
Cell[145214, 3581, 1084, 18, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146335, 3604, 1305, 32, 111, "Input"],
Cell[147643, 3638, 6758, 180, 383, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154438, 3823, 279, 8, 48, "Input"],
Cell[154720, 3833, 548, 7, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155305, 3845, 244, 7, 48, "Input"],
Cell[155552, 3854, 503, 7, 65, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[156104, 3867, 332, 8, 65, "Subsection"],
Cell[156439, 3877, 1223, 19, 421, "Input"],
Cell[CellGroupData[{
Cell[157687, 3900, 675, 12, 80, "Input"],
Cell[158365, 3914, 894, 15, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159296, 3934, 599, 11, 80, "Input"],
Cell[159898, 3947, 882, 14, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160817, 3966, 291, 7, 48, "Input"],
Cell[161111, 3975, 1009, 17, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162157, 3997, 1305, 32, 111, "Input"],
Cell[163465, 4031, 3916, 100, 383, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167418, 4136, 279, 8, 48, "Input"],
Cell[167700, 4146, 575, 8, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168312, 4159, 244, 7, 48, "Input"],
Cell[168559, 4168, 535, 8, 65, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169143, 4182, 373, 11, 65, "Subsection"],
Cell[169519, 4195, 758, 11, 204, "Input"],
Cell[CellGroupData[{
Cell[170302, 4210, 545, 10, 48, "Input"],
Cell[170850, 4222, 823, 14, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171710, 4241, 469, 9, 48, "Input"],
Cell[172182, 4252, 751, 12, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172970, 4269, 290, 7, 48, "Input"],
Cell[173263, 4278, 826, 14, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174126, 4297, 1357, 33, 111, "Input"],
Cell[175486, 4332, 3226, 80, 383, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178749, 4417, 279, 8, 48, "Input"],
Cell[179031, 4427, 577, 8, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179645, 4440, 244, 7, 48, "Input"],
Cell[179892, 4449, 531, 8, 65, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[180472, 4463, 168, 2, 65, "Subsection"],
Cell[180643, 4467, 1731, 41, 607, "Input"],
Cell[CellGroupData[{
Cell[182399, 4512, 683, 12, 111, "Input"],
Cell[183085, 4526, 908, 15, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184030, 4546, 686, 12, 111, "Input"],
Cell[184719, 4560, 885, 14, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185641, 4579, 291, 7, 48, "Input"],
Cell[185935, 4588, 1018, 17, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186990, 4610, 1264, 32, 111, "Input"],
Cell[188257, 4644, 5333, 140, 383, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193627, 4789, 279, 8, 48, "Input"],
Cell[193909, 4799, 496, 7, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194442, 4811, 244, 7, 48, "Input"],
Cell[194689, 4820, 454, 7, 65, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[195192, 4833, 373, 11, 65, "Subsection"],
Cell[195568, 4846, 1857, 39, 545, "Input"],
Cell[CellGroupData[{
Cell[197450, 4889, 763, 13, 80, "Input"],
Cell[198216, 4904, 1051, 17, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199304, 4926, 664, 12, 80, "Input"],
Cell[199971, 4940, 957, 16, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200965, 4961, 293, 7, 48, "Input"],
Cell[201261, 4970, 1153, 18, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202451, 4993, 1305, 32, 111, "Input"],
Cell[203759, 5027, 6126, 162, 383, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209922, 5194, 279, 8, 48, "Input"],
Cell[210204, 5204, 624, 8, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210865, 5217, 244, 7, 48, "Input"],
Cell[211112, 5226, 578, 8, 65, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[211739, 5240, 382, 9, 65, "Subsection"],
Cell[212124, 5251, 1635, 33, 421, "Input"],
Cell[CellGroupData[{
Cell[213784, 5288, 724, 13, 80, "Input"],
Cell[214511, 5303, 991, 17, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215539, 5325, 650, 12, 80, "Input"],
Cell[216192, 5339, 910, 15, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217139, 5359, 293, 7, 48, "Input"],
Cell[217435, 5368, 1020, 17, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218492, 5390, 1305, 32, 111, "Input"],
Cell[219800, 5424, 3960, 101, 383, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223797, 5530, 279, 8, 48, "Input"],
Cell[224079, 5540, 597, 8, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224713, 5553, 244, 7, 48, "Input"],
Cell[224960, 5562, 561, 8, 65, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[225570, 5576, 424, 12, 65, "Subsection"],
Cell[225997, 5590, 1096, 20, 204, "Input"],
Cell[CellGroupData[{
Cell[227118, 5614, 597, 11, 48, "Input"],
Cell[227718, 5627, 949, 16, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228704, 5648, 517, 10, 48, "Input"],
Cell[229224, 5660, 827, 13, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230088, 5678, 291, 7, 48, "Input"],
Cell[230382, 5687, 903, 15, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231322, 5707, 1457, 34, 111, "Input"],
Cell[232782, 5743, 4828, 123, 383, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237647, 5871, 279, 8, 48, "Input"],
Cell[237929, 5881, 641, 9, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238607, 5895, 244, 7, 48, "Input"],
Cell[238854, 5904, 609, 9, 65, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[239524, 5920, 176, 2, 95, "Section"],
Cell[CellGroupData[{
Cell[239725, 5926, 107, 1, 65, "Subsection"],
Cell[239835, 5929, 1482, 26, 638, "Input"],
Cell[CellGroupData[{
Cell[241342, 5959, 749, 13, 111, "Input"],
Cell[242094, 5974, 1044, 17, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243175, 5996, 757, 13, 111, "Input"],
Cell[243935, 6011, 1155, 19, 111, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245127, 6035, 293, 7, 48, "Input"],
Cell[245423, 6044, 1217, 21, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246677, 6070, 1477, 35, 111, "Input"],
Cell[248157, 6107, 8984, 241, 345, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257178, 6353, 279, 8, 48, "Input"],
Cell[257460, 6363, 596, 8, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258093, 6376, 244, 7, 48, "Input"],
Cell[258340, 6385, 549, 8, 65, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[258938, 6399, 105, 1, 65, "Subsection"],
Cell[259046, 6402, 1944, 45, 638, "Input"],
Cell[CellGroupData[{
Cell[261015, 6451, 796, 13, 111, "Input"],
Cell[261814, 6466, 1079, 19, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262930, 6490, 754, 13, 111, "Input"],
Cell[263687, 6505, 1126, 19, 128, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264850, 6529, 291, 7, 48, "Input"],
Cell[265144, 6538, 1255, 22, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266436, 6565, 1357, 33, 111, "Input"],
Cell[267796, 6600, 6892, 182, 366, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274725, 6787, 279, 8, 48, "Input"],
Cell[275007, 6797, 617, 8, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275661, 6810, 244, 7, 48, "Input"],
Cell[275908, 6819, 574, 8, 48, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[276543, 6834, 228, 3, 95, "Section"],
Cell[276774, 6839, 487, 8, 76, "Text"],
Cell[CellGroupData[{
Cell[277286, 6851, 234, 3, 65, "Subsection"],
Cell[277523, 6856, 1342, 24, 607, "Input"],
Cell[CellGroupData[{
Cell[278890, 6884, 954, 21, 80, "Input"],
Cell[279847, 6907, 1204, 24, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281088, 6936, 1341, 31, 111, "Input"],
Cell[282432, 6969, 989, 28, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283458, 7002, 1539, 33, 111, "Input"],
Cell[285000, 7037, 1030, 29, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286067, 7071, 561, 15, 48, "Input"],
Cell[286631, 7088, 1258, 31, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287926, 7124, 1946, 47, 116, "Input"],
Cell[289875, 7173, 39110, 946, 354, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329022, 8124, 263, 5, 48, "Input"],
Cell[329288, 8131, 663, 10, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329988, 8146, 203, 4, 48, "Input"],
Cell[330194, 8152, 579, 8, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[330822, 8166, 281, 3, 65, "Subsection"],
Cell[331106, 8171, 1441, 25, 607, "Input"],
Cell[CellGroupData[{
Cell[332572, 8200, 1004, 22, 80, "Input"],
Cell[333579, 8224, 1247, 24, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[334863, 8253, 1389, 31, 111, "Input"],
Cell[336255, 8286, 962, 28, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[337254, 8319, 1590, 34, 111, "Input"],
Cell[338847, 8355, 1007, 29, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[339891, 8389, 561, 15, 48, "Input"],
Cell[340455, 8406, 1383, 35, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[341875, 8446, 2224, 51, 116, "Input"],
Cell[344102, 8499, 39285, 953, 356, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383424, 9457, 263, 5, 48, "Input"],
Cell[383690, 9464, 688, 10, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[384415, 9479, 203, 4, 48, "Input"],
Cell[384621, 9485, 606, 9, 48, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[385288, 9501, 95, 1, 95, "Section"],
Cell[385386, 9504, 577, 16, 76, "Text"],
Cell[385966, 9522, 1040, 24, 46, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/neon_fluorescence.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    569564,      12907]
NotebookOptionsPosition[    552821,      12375]
NotebookOutlinePosition[    553522,      12400]
CellTagsIndexPosition[    553479,      12397]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NeonRateEquations.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.687956697126502*^9, 3.687956717480522*^9}, {
  3.703473348479776*^9, 3.7034733842033167`*^9}}],

Cell[BoxData[{
 RowBox[{"HartreeToeV", ":=", "27.2113845"}], "\n", 
 RowBox[{"eVToHartree", ":=", 
  RowBox[{"1", "/", "HartreeToeV"}]}], "\[IndentingNewLine]", 
 RowBox[{"JouleToHartree", ":=", "2.29371269*^17"}], "\[IndentingNewLine]", 
 RowBox[{"MilliJouleToHartree", ":=", 
  RowBox[{"1*^-3", "*", "JouleToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToAngstroem", ":=", "0.5291772083"}], "\[IndentingNewLine]", 
 RowBox[{"AngstroemToBohr", ":=", 
  RowBox[{"1", "/", "BohrToAngstroem"}]}], "\[IndentingNewLine]", 
 RowBox[{"MicrometerToBohr", ":=", 
  RowBox[{"1*^4", "*", "AngstroemToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToMicrometer", ":=", 
  RowBox[{"1", "/", "MicrometerToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"t0ToSecond", ":=", "24.18884326505*^-18"}], "\[IndentingNewLine]", 
 RowBox[{"t0ToFemtoSecond", ":=", 
  "24.18884326505*^-3"}], "\[IndentingNewLine]", 
 RowBox[{"FemtoSecondTot0", ":=", " ", 
  RowBox[{"1", "/", "t0ToFemtoSecond"}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtoBarn", ":=", 
  RowBox[{"1*^8", "*", 
   RowBox[{"BohrToAngstroem", "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtocm2", ":=", 
  RowBox[{"crossSectionAUtoBarn", "*", "1*^-24"}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectioncm2toAU", ":=", 
  RowBox[{"1", "/", "crossSectionAUtocm2"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.4640108723406277`*^9, 3.4640108931263647`*^9}, {
   3.4668031236172457`*^9, 3.466803123847589*^9}, {3.4670640022234497`*^9, 
   3.467064002971446*^9}, {3.469148855458968*^9, 3.469148885540563*^9}, {
   3.686548934853611*^9, 3.686548947101242*^9}}],

Cell[BoxData[{
 RowBox[{"neginfinity", ":=", 
  RowBox[{
   RowBox[{"-", "10000"}], "/", 
   "t0ToFemtoSecond"}]}], "\[IndentingNewLine]", 
 RowBox[{"posinfinity", ":=", 
  RowBox[{"10000", "/", "t0ToFemtoSecond"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.451659601110139*^9, {3.4524467692229033`*^9, 3.4524467693704367`*^9}, 
   3.4524468177737827`*^9, {3.452524024464074*^9, 3.452524046073859*^9}, {
   3.452527620559833*^9, 3.4525276338850203`*^9}, 3.452536486709964*^9, 
   3.46383750982673*^9, 3.463837592391748*^9, {3.463838017605502*^9, 
   3.463838017715024*^9}, {3.4673015657816477`*^9, 3.4673015662675123`*^9}, {
   3.467301649582906*^9, 3.4673016499304028`*^9}, {3.4673017788082733`*^9, 
   3.467301808646865*^9}, {3.467308478086936*^9, 3.467308497532392*^9}, 
   3.4674886323516273`*^9, {3.469157993427013*^9, 3.4691580010883007`*^9}, {
   3.471799901597529*^9, 3.4717999032068157`*^9}, 3.471800173999176*^9, {
   3.471801380978567*^9, 3.47180138111397*^9}, 3.4718930198589287`*^9, {
   3.471894685906999*^9, 3.4718947105497303`*^9}, 3.685853465238738*^9, {
   3.6868180991093283`*^9, 3.686818101395541*^9}, {3.686822287680689*^9, 
   3.68682228955754*^9}, {3.687962379328631*^9, 3.6879623822879887`*^9}, {
   3.687991528084136*^9, 3.6879915281901913`*^9}, 3.6879916197507668`*^9, {
   3.687991863065414*^9, 3.6879919011039867`*^9}, 3.687992146019197*^9, {
   3.688022157390615*^9, 3.688022159775281*^9}, {3.688022472444763*^9, 
   3.688022475873598*^9}, {3.688022880320355*^9, 3.688022881517284*^9}, {
   3.688023105093457*^9, 3.688023105971694*^9}, {3.688023864624061*^9, 
   3.6880238647826157`*^9}, {3.688025534260413*^9, 3.688025534320763*^9}, {
   3.688036078235714*^9, 3.6880360810021677`*^9}, {3.688054138435981*^9, 
   3.688054141219899*^9}, {3.688561143341743*^9, 3.688561143517702*^9}, {
   3.688565319468377*^9, 3.688565319612463*^9}, {3.688565953900968*^9, 
   3.688565954035296*^9}, {3.688570163283864*^9, 3.68857016357049*^9}, {
   3.6885882090392103`*^9, 3.688588209229624*^9}, {3.688655098706605*^9, 
   3.688655098881401*^9}, {3.688655879856584*^9, 3.6886558801494923`*^9}, {
   3.688658273690126*^9, 3.688658274064609*^9}, {3.688660937270424*^9, 
   3.688660937909141*^9}, {3.688661219373178*^9, 3.688661223253878*^9}, {
   3.6886641360214376`*^9, 3.688664141854307*^9}, {3.688665989400832*^9, 
   3.688665992158888*^9}, {3.6887213460434847`*^9, 3.688721346184761*^9}, {
   3.688723760626069*^9, 3.688723760993968*^9}, {3.688724342084729*^9, 
   3.688724342226605*^9}, 3.688730517532242*^9, {3.689245502458971*^9, 
   3.689245502857291*^9}}],

Cell[CellGroupData[{

Cell["Fluorescence from a neon atom in LCLS radiation", "Title",
 CellChangeTimes->{{3.441568660140831*^9, 3.441568672892127*^9}, {
  3.4418208991591463`*^9, 3.441820920151948*^9}, {3.442422993266732*^9, 
  3.442422999763595*^9}, {3.442451066565802*^9, 3.442451068355088*^9}, {
  3.442451136412777*^9, 3.442451142816945*^9}, {3.452442425560129*^9, 
  3.452442432481497*^9}, {3.452442601564333*^9, 3.452442610984146*^9}, {
  3.4638352503179493`*^9, 3.4638352750362587`*^9}, {3.685775227087719*^9, 
  3.685775232668339*^9}, {3.686815551984131*^9, 3.686815572568405*^9}, {
  3.6868376218398027`*^9, 3.6868376254207478`*^9}}],

Cell["Christian Buth, 11 May 2017", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.469148231563246*^9, 3.469148232002969*^9}, {3.469639213714448*^9, 
   3.4696392137856693`*^9}, {3.4697238115680017`*^9, 
   3.4697238117580147`*^9}, {3.471208581416031*^9, 3.4712085815404587`*^9}, {
   3.471881798087801*^9, 3.471881804820734*^9}, {3.49216438968835*^9, 
   3.492164392693852*^9}, 3.492233074424202*^9, {3.6857752374390574`*^9, 
   3.685775242987837*^9}, {3.686066916663396*^9, 3.68606691676514*^9}, {
   3.686552447713743*^9, 3.6865524479906597`*^9}, {3.686676752722496*^9, 
   3.6866767545024347`*^9}, {3.68681557557661*^9, 3.686815575856051*^9}, 
   3.68691228756905*^9, {3.6876287014997673`*^9, 3.687628715416128*^9}, {
   3.687962233572793*^9, 3.687962233659626*^9}, 3.687992836542939*^9, {
   3.688561138125719*^9, 3.688561139773342*^9}, {3.688588218332487*^9, 
   3.688588218435804*^9}, 3.688697941260902*^9, 3.68888784684579*^9, 
   3.6889625109539347`*^9, 3.689238457908926*^9, {3.695192551859931*^9, 
   3.6951925580563*^9}, {3.70013037005582*^9, 3.700130373304929*^9}, {
   3.7002833098890877`*^9, 3.700283309967124*^9}, {3.70046063768961*^9, 
   3.7004606377605124`*^9}, {3.7005320759494743`*^9, 
   3.7005320760061626`*^9}, {3.7006523877209053`*^9, 
   3.7006523877872963`*^9}, {3.7008344519772882`*^9, 3.700834452493978*^9}, 
   3.7008868057289867`*^9, {3.701238422333026*^9, 3.701238422413231*^9}, {
   3.7013219656119947`*^9, 3.701321965667967*^9}, {3.70140683846922*^9, 
   3.7014068385278797`*^9}, {3.70299426362348*^9, 3.702994266268569*^9}, {
   3.703471461319467*^9, 3.70347146147902*^9}}],

Cell["\<\
Theoretische Chemie, Physikalisch-Chemisches Institut, \
Ruprecht-Karls-Universit\[ADoubleDot]t Heidelberg, Im Neuenheimer Feld\
\[NonBreakingSpace]229, 69120\[NonBreakingSpace]Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.685775291143866*^9, 3.685775311425185*^9}}],

Cell[CellGroupData[{

Cell["LCLS x-ray pulse", "Section",
 CellChangeTimes->{{3.442415667181641*^9, 3.442415670164723*^9}, {
  3.442451155275302*^9, 3.442451158127194*^9}, {3.442451415831274*^9, 
  3.4424514179067574`*^9}, {3.452443026226218*^9, 3.45244303296311*^9}, {
  3.463835581324669*^9, 3.463835588124807*^9}, {3.463937297232625*^9, 
  3.4639373009790277`*^9}}],

Cell[CellGroupData[{

Cell["Temporal profile", "Subsection",
 CellChangeTimes->{{3.686912389588889*^9, 3.686912395523006*^9}}],

Cell["LCLS x-ray transmission:", "Text",
 CellChangeTimes->{{3.698843905132372*^9, 3.698843912843028*^9}, {
  3.700553253924099*^9, 3.700553285705319*^9}}],

Cell[BoxData[
 RowBox[{"optdamp", ":=", "0.5"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.475723225754072*^9, 3.475723238131033*^9}, 
   3.686832893509555*^9, 3.6868332712407837`*^9, {3.687991934608385*^9, 
   3.687991935479199*^9}, {3.6886241639749537`*^9, 3.688624164037793*^9}}],

Cell["LCLS pulse energy:", "Text",
 CellChangeTimes->{{3.698843905132372*^9, 3.698843912843028*^9}, {
  3.700553253924099*^9, 3.700553254730204*^9}}],

Cell[BoxData[
 RowBox[{"pulseenergy", ":=", 
  RowBox[{"optdamp", "*", "1.2", "*", "MilliJouleToHartree"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7004923119309273`*^9, 3.7004923244174433`*^9}, {
  3.7004923819372587`*^9, 3.700492387663702*^9}}],

Cell["LCLS x-ray energy:", "Text",
 CellChangeTimes->{{3.698843905132372*^9, 3.698843912843028*^9}}],

Cell[BoxData[
 RowBox[{"omegaX", ":=", 
  RowBox[{"1200", "*", "eVToHartree"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.688895472892857*^9, 3.688895475651243*^9}}],

Cell["LCLS FWHM pulse duration:", "Text",
 CellChangeTimes->{{3.4424225559431267`*^9, 3.442422597050584*^9}, {
  3.467301490828766*^9, 3.4673014922777042`*^9}}],

Cell[BoxData[
 RowBox[{"tauX", ":=", 
  RowBox[{"100", "*", "FemtoSecondTot0"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4424225993445873`*^9, 3.442422608915639*^9}, {
   3.442422845150407*^9, 3.442422848106082*^9}, {3.4424537570186253`*^9, 
   3.4424537586395807`*^9}, {3.442454328242887*^9, 3.442454328991581*^9}, {
   3.463837542051949*^9, 3.463837542112968*^9}, 3.467301496417309*^9, {
   3.467302121386594*^9, 3.467302123208178*^9}, {3.467302258110018*^9, 
   3.467302260257143*^9}, {3.46920193270481*^9, 3.46920193864764*^9}, {
   3.686193734330225*^9, 3.686193735095068*^9}, 3.686193892696718*^9, 
   3.686194110710471*^9, 3.6861946618615217`*^9, {3.686822635499415*^9, 
   3.686822643456461*^9}, 3.686822695840809*^9, 3.686822984033245*^9, {
   3.6886359022097797`*^9, 3.6886359029908*^9}, {3.700130388538146*^9, 
   3.700130388856039*^9}, {3.700136196914701*^9, 3.700136197176868*^9}, {
   3.700146298549117*^9, 3.700146299097649*^9}}],

Cell["LCLS peak a fluence:", "Text",
 CellChangeTimes->{{3.4424170711050034`*^9, 3.4424170869298983`*^9}, {
  3.4424188050755377`*^9, 3.442418956347062*^9}, {3.442419575109618*^9, 
  3.442419580832006*^9}, {3.442420238404047*^9, 3.442420239496159*^9}, {
  3.442420865720931*^9, 3.44242088452022*^9}, {3.4424213161435213`*^9, 
  3.442421350062459*^9}, {3.686740536196862*^9, 3.6867405903544703`*^9}, {
  3.688635907390389*^9, 3.6886359074704533`*^9}, {3.7012387189601107`*^9, 
  3.7012387263728943`*^9}}],

Cell[BoxData[
 RowBox[{"J0X", ":=", 
  RowBox[{"2", "*", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"Log", "[", "2", "]"}], "/", "Pi"}], "]"}], "*", 
   RowBox[{
    RowBox[{"8*^11", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1*^4", "/", "BohrToAngstroem"}], ")"}], "^", "2"}]}], "/", 
    "tauX"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.442417088967379*^9, 3.442417115323307*^9}, 
   3.44241718006281*^9, {3.442418798943578*^9, 3.442418802716709*^9}, {
   3.442422658387394*^9, 3.442422659496121*^9}, {3.442422756108232*^9, 
   3.442422809555647*^9}, 3.442422915222268*^9, 3.4673021817246943`*^9, 
   3.467302265258547*^9, 3.4674044598580217`*^9, 3.4674078096246367`*^9, 
   3.468936661821686*^9, {3.4689367528980417`*^9, 3.468936755930217*^9}, {
   3.471892328653037*^9, 3.471892330277807*^9}, 3.6867283754089813`*^9}],

Cell["Gaussian x-ray flux pulse shape (See Eq. (7) in \
Ref.\[NonBreakingSpace][1]):", "Text",
 CellChangeTimes->{{3.45244454954631*^9, 3.4524445613321257`*^9}, {
   3.452445079126424*^9, 3.452445104485488*^9}, {3.686728524618878*^9, 
   3.686728525881048*^9}, {3.6867288154620113`*^9, 3.6867288169805403`*^9}, {
   3.686728938545227*^9, 3.6867289524404488`*^9}, 3.6886359122301826`*^9, {
   3.701238838995102*^9, 3.701238839065979*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jxgaussian", "[", 
   RowBox[{"J0Xj_", ",", "tX_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"J0Xj", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "4"}], "*", 
     RowBox[{"Log", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t", "/", "tX"}], ")"}], "^", "2"}]}], "]"}], "*", 
   RowBox[{"UnitStep", "[", 
    RowBox[{"t", "+", 
     RowBox[{"2", "*", "tX"}]}], "]"}], "*", 
   RowBox[{"UnitStep", "[", 
    RowBox[{
     RowBox[{"2", "*", "tX"}], "-", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flux", "[", "t_", "]"}], ":=", 
  RowBox[{"jxgaussian", "[", 
   RowBox[{"J0X", ",", "tauX", ",", "t"}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.452444566267598*^9, 3.452444597809451*^9}, {
   3.452444803036777*^9, 3.4524448418751907`*^9}, {3.452527911750433*^9, 
   3.4525279588486*^9}, {3.452527998787068*^9, 3.452528042771761*^9}, {
   3.467301460836144*^9, 3.467301463910206*^9}, {3.46913150228283*^9, 
   3.469131505160295*^9}, 3.46913154153261*^9, {3.469132898828343*^9, 
   3.469132910173893*^9}, {3.469133759554049*^9, 3.469133760766515*^9}, {
   3.469239143725821*^9, 3.469239171684535*^9}, {3.471895119596675*^9, 
   3.471895122468704*^9}, {3.471896175700838*^9, 3.471896179325142*^9}, {
   3.471896283263504*^9, 3.4718962858747*^9}, {3.472224507792996*^9, 
   3.472224510742922*^9}, {3.685850631454183*^9, 3.685850638334231*^9}, {
   3.6858528837295322`*^9, 3.685852885065292*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"flux", "[", 
      RowBox[{"t", "/", "t0ToFemtoSecond"}], "]"}], ",", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"flux", "[", "0", "]"}], "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"t", "/", "t0ToFemtoSecond"}], "+", 
        RowBox[{"tauX", "/", "2"}]}], "]"}], "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"tauX", "/", "2"}], "-", 
        RowBox[{"t", "/", "t0ToFemtoSecond"}]}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "200"}], ",", "200"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.452444604564884*^9, 3.452444637597797*^9}, {
   3.4524449258775787`*^9, 3.452444940137343*^9}, 3.452444987240169*^9, {
   3.452445030978622*^9, 3.452445044337262*^9}, {3.452445326865694*^9, 
   3.452445327102243*^9}, {3.452445366091799*^9, 3.452445376777338*^9}, {
   3.467301513710969*^9, 3.467301519981711*^9}, {3.467302272947633*^9, 
   3.467302303085635*^9}, {3.468949846584897*^9, 3.4689498742574053`*^9}, {
   3.468949935961134*^9, 3.468949960660233*^9}, {3.468949993377009*^9, 
   3.468949998260022*^9}, {3.469131924786953*^9, 3.4691319266364193`*^9}, {
   3.469132981842738*^9, 3.4691329922546463`*^9}, {3.469133764319179*^9, 
   3.469133767855822*^9}, {3.4718950398748093`*^9, 3.471895044758636*^9}, {
   3.4718961817551937`*^9, 3.471896184120397*^9}, {3.4718962780039883`*^9, 
   3.4718962807148438`*^9}, {3.472224512170808*^9, 3.472224514783319*^9}, {
   3.68585067144814*^9, 3.685850676704947*^9}, {3.685852894883301*^9, 
   3.685852909823979*^9}, {3.688635937688993*^9, 3.688635951727676*^9}}],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJw12nk0Vd/7OHChQvNARWXMFDInw302qZB5nt3LnQwZkkQqZYiQechMypQM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        "]]},
      Annotation[#, "Charting`Private`Tag$477#1"]& ], 
     TagBox[
      {RGBColor[0, 1, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQHZP48N3//xkHGKDgvlTMJ6E/CH7SlWtfVX8g+Bnu
Z/54f0Dwi3W3c814gOB3/exRMziI4O+caBGX0ITgix3qP3uABcF3t7tZF/8l
Dc6X9PvOzv0tFc7XKGncs/lPCpy/busyZ6t3yXD+1a4Fi85+TEK4p9r0it2D
RDjfr8nMcO3lBDh/iqXEmYBN8XB+5dKft5gmx8L5CyxaZp6bHg3nO/14tm7K
skg4/9K7+kyx7nA4fwnPocsbJ4fC+cmJVo85ioLh/LmPujyjogLhfGMxzv1d
Z/3gfL2pj77M3oPga4ns0Vq7GsFXEMqfdr4Twefju5or4obgv2BdKDNvny+c
P++rRdXG9T5w/swSoQ2H5iH4Uz6/fnq5F8Hv/jgv8Fs2gl/xlkXTWgPBD356
4fqRBd5wPsfVDNMbE73gfLu5+y24mhD84lQxG5siBP/e18NOC4IQ/M1i8gEZ
wgj+i3ulwbOYEXy55WfCznz2hPM7zKtiDa4g+HERV7N+TEHwpyjo5Gm1Ivgn
XzQVxpQi+CaVBhUHQhH8TMf26k+uCP48znt1KmYI/pWLJk1hagg+56zu1g4x
BH/PnKbpwQIIPgAnndpM
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQ7ZJcm7HmvceBrMwpUe5eF+zv7Xo2KeA6gu/pPWXm
lu0I/pbbjgskZiD4XPHrrlrMdofzEx5JcUfOc4Pzf8lrSYdWucD5U2IttQPD
nOD8mmSBT9UuNnD+tRVBPntyTOD8c5Nvl127rg7nf7bP8WS/ww/nf7CfkMuQ
wecA47dVFN5XqdWA85suSwnvkzeB8zn4lyj+XmkD5wf6pGWptznB+WXu7csX
VbnA+bOdVjyRzXeD87ctmbuhts4dzr/ENrnmbq8HnC+2WbDs5HoEPzJ+Qv7W
iwh+1Vb/nNWPEHxXSPjD+QChdbKG
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwB2IQvXdO0/RgAU8HBihg4vONb1ZD8FVSeGIqzRH8dIHu
0NRIBP9dRoeH7VwEX2C/u6vxOgTfSJTdSXM/gl96sNVa9CGC/0eyWe+tihec
z3m6VmTuGgT/w/X9zkV7EPwbTxiL3c8g+Cv+tV78+BrBdzPq63PT9obzW2bO
4/iwEsH/l77/j9NyHzj/Cwvj0xcL/eD8r59eMi9wDITzm3RkP/THBMP55+yW
66QFh8L5OlK/DzeUhMP5HueWrm4sjITzX4ZW2HSkRMP5c5aJaFxujIXz+S6w
p7BUxyP0Jyb9tTmfAOf7HAmZ++t2Ipy/fnJR6uprSXD+bPevUXXPkuH8Z+mL
K1yepCD8V/g0i/duKpzfndDT9eNVGpzfuDvu0rVn6XC+xLELZdavEfwNF5yk
F7xH8O89VUvJ/IHg2wi8//qbMwPO/5FSL6moi+Dn8S1IyC5G8NkkhVgvlCP4
c5VbVprUIPhnLDI+/W1B8LWSDVomTEPwn24/sHzrTgS/5pCRj9Q+BF/k7JIP
dYcQfKdHHZYepxH8BTyBp2/dQfAtxA/n2z9E8M8rmooseYrg/zOTjM19h+BP
c+xmvPQJwdf1+bvU7DuCfyQs32v2bwQ/JvHhu///EXwAbALL6A==
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$477#2"]& ], {}}, {{}, {}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.471897616797262*^9, 3.471897657567828*^9}, 
   3.471897887748748*^9, 3.471898055856594*^9, 3.485576081884411*^9, 
   3.485605177424074*^9, 3.486201934797712*^9, 3.532114354933469*^9, 
   3.685850329880143*^9, 3.685850680045765*^9, 3.685850782911022*^9, 
   3.6858508554365177`*^9, {3.685852912241604*^9, 3.685852933103101*^9}, 
   3.685853079062057*^9, 3.685853397639777*^9, 3.6858534666343412`*^9, 
   3.6858538168905478`*^9, 3.685853914798368*^9, 3.685853973256521*^9, 
   3.68585454412955*^9, 3.686193896885089*^9, 3.686194115367004*^9, 
   3.686548901730528*^9, 3.686666760917089*^9, {3.686818089280645*^9, 
   3.6868181030380993`*^9}, 3.686821809336523*^9, 3.686821871071988*^9, 
   3.686822308581211*^9, 3.686822644993533*^9, 3.686822697503237*^9, {
   3.686822997466742*^9, 3.686823014184334*^9}, 3.686823093894003*^9, 
   3.686823178168439*^9, 3.686823461236599*^9, 3.686824262118721*^9, 
   3.686832693109589*^9, 3.68683283643019*^9, 3.686833276341897*^9, 
   3.686834203725583*^9, 3.686838026320097*^9, 3.6868380635214567`*^9, 
   3.686838250879724*^9, 3.686838580406726*^9, 3.6868388114159317`*^9, 
   3.686839098874344*^9, 3.686839250440604*^9, 3.686839296264554*^9, 
   3.686839408785301*^9, 3.686839444490718*^9, 3.6868399407808*^9, 
   3.6868399864855137`*^9, 3.6868411093807793`*^9, 3.686841147797029*^9, {
   3.6869126911178226`*^9, 3.6869127156976643`*^9}, 3.686913195061359*^9, 
   3.6879623399071074`*^9, 3.687964951557591*^9, 3.687965932372538*^9, {
   3.688635930932029*^9, 3.688635952489533*^9}, 3.700485595481966*^9, 
   3.701239259182403*^9, 3.703471471660635*^9, 3.7034738052342453`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Crater profile", "Subsection"],

Cell["FWHM of the crater profile:", "Text"],

Cell[BoxData[{
 RowBox[{"rhoXx", ":=", 
  RowBox[{"2", "*", "MicrometerToBohr"}]}], "\n", 
 RowBox[{"rhoYy", ":=", 
  RowBox[{"1", "*", "MicrometerToBohr"}]}]}], "Code",
 CellChangeTimes->{{3.7001304117514753`*^9, 3.700130413799398*^9}}],

Cell["\<\
The crater is normalized to unity with respect to an integration over the \
whole xy plane:\
\>", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"craterX", "[", "rx_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "rhoXx"}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"Pi", "/", 
      RowBox[{"Log", "[", "16", "]"}]}], "]"}]}], "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "4"}], "*", 
     RowBox[{"Log", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"rx", "/", "rhoXx"}], ")"}], "^", "2"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"craterY", "[", "ry_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "rhoYy"}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"Pi", "/", 
      RowBox[{"Log", "[", "16", "]"}]}], "]"}]}], "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "4"}], "*", 
     RowBox[{"Log", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ry", "/", "rhoYy"}], ")"}], "^", "2"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"crater", "[", 
   RowBox[{"rx_", ",", "ry_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"craterX", "[", "rx", "]"}], "*", 
   RowBox[{"craterY", "[", "ry", "]"}]}]}]}], "Code"],

Cell["\<\
Number of radial integration points for the crater integration:\
\>", "Text"],

Cell[BoxData[
 RowBox[{"nintdata", ":=", "100"}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fluence profile", "Subsection"],

Cell["Number of x-ray photons for \[OpenCurlyDoubleQuote]monochromatic\
\[CloseCurlyDoubleQuote] light pulses: ", "Text",
 CellChangeTimes->{{3.695192537940502*^9, 3.6951925438018*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"numXRays", "[", 
   RowBox[{"pulseenergy_", ",", "photonenergy_"}], "]"}], ":=", 
  RowBox[{"pulseenergy", "/", "photonenergy"}]}]], "Code"],

Cell["X-ray fluence, i.e., the number of photos per squaremeter:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fluence", "[", 
   RowBox[{"pulseenergy_", ",", "photonenergy_", ",", "rx_", ",", "ry_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"numXRays", "[", 
    RowBox[{"pulseenergy", ",", "photonenergy"}], "]"}], "*", 
   RowBox[{"crater", "[", 
    RowBox[{"rx", ",", "ry"}], "]"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"peakfluence", "[", 
   RowBox[{"pulseenergy_", ",", "photonenergy_"}], "]"}], ":=", 
  RowBox[{"fluence", "[", 
   RowBox[{"pulseenergy", ",", "photonenergy", ",", "0", ",", "0"}], 
   "]"}]}]], "Code"],

Cell["The peak x-ray flux at a point in the beam area:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J0Xfun", "[", 
   RowBox[{
   "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",", "rx_", ",", 
    "ry_"}], "]"}], ":=", 
  RowBox[{"2", "*", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Log", "[", "2", "]"}], "/", "Pi"}], "]"}], "/", "tauX"}], "*", 
   
   RowBox[{"fluence", "[", 
    RowBox[{"pulseenergy", ",", "photonenergy", ",", "rx", ",", "ry"}], 
    "]"}]}]}]], "Code"],

Cell["Gaussian x-ray flux pluse shape:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jxgaussian", "[", 
   RowBox[{"J0Xj_", ",", "tX_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"J0Xj", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "4"}], "*", 
     RowBox[{"Log", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t", "/", "tX"}], ")"}], "^", "2"}]}], "]"}], "*", 
   RowBox[{"UnitStep", "[", 
    RowBox[{"t", "+", 
     RowBox[{"2", "*", "tX"}]}], "]"}], "*", 
   RowBox[{"UnitStep", "[", 
    RowBox[{
     RowBox[{"2", "*", "tX"}], "-", "t"}], "]"}]}]}]], "Code"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Radiative decay of certain configurations", "Section",
 CellChangeTimes->{{3.699708220278537*^9, 3.6997082369172153`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"idxconfig", "=", 
  RowBox[{"<|", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"configurations", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", "i"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "configurations", "]"}]}], "}"}]}], "]"}], 
   "|>"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.687791854179472*^9, 3.6877919535163517`*^9}, {
  3.700131185690299*^9, 3.70013118671979*^9}}],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"226\"\>", "\[Rule]", "1"}], ",", 
   RowBox[{"\<\"225\"\>", "\[Rule]", "2"}], ",", 
   RowBox[{"\<\"216\"\>", "\[Rule]", "3"}], ",", 
   RowBox[{"\<\"126\"\>", "\[Rule]", "4"}], ",", 
   RowBox[{"\<\"224\"\>", "\[Rule]", "5"}], ",", 
   RowBox[{"\<\"215\"\>", "\[Rule]", "6"}], ",", 
   RowBox[{"\<\"206\"\>", "\[Rule]", "7"}], ",", 
   RowBox[{"\<\"125\"\>", "\[Rule]", "8"}], ",", 
   RowBox[{"\<\"116\"\>", "\[Rule]", "9"}], ",", 
   RowBox[{"\<\"026\"\>", "\[Rule]", "10"}], ",", 
   RowBox[{"\<\"223\"\>", "\[Rule]", "11"}], ",", 
   RowBox[{"\<\"214\"\>", "\[Rule]", "12"}], ",", 
   RowBox[{"\<\"205\"\>", "\[Rule]", "13"}], ",", 
   RowBox[{"\<\"124\"\>", "\[Rule]", "14"}], ",", 
   RowBox[{"\<\"115\"\>", "\[Rule]", "15"}], ",", 
   RowBox[{"\<\"106\"\>", "\[Rule]", "16"}], ",", 
   RowBox[{"\<\"025\"\>", "\[Rule]", "17"}], ",", 
   RowBox[{"\<\"016\"\>", "\[Rule]", "18"}], ",", 
   RowBox[{"\<\"222\"\>", "\[Rule]", "19"}], ",", 
   RowBox[{"\<\"213\"\>", "\[Rule]", "20"}], ",", 
   RowBox[{"\<\"204\"\>", "\[Rule]", "21"}], ",", 
   RowBox[{"\<\"123\"\>", "\[Rule]", "22"}], ",", 
   RowBox[{"\<\"114\"\>", "\[Rule]", "23"}], ",", 
   RowBox[{"\<\"105\"\>", "\[Rule]", "24"}], ",", 
   RowBox[{"\<\"024\"\>", "\[Rule]", "25"}], ",", 
   RowBox[{"\<\"015\"\>", "\[Rule]", "26"}], ",", 
   RowBox[{"\<\"006\"\>", "\[Rule]", "27"}], ",", 
   RowBox[{"\<\"221\"\>", "\[Rule]", "28"}], ",", 
   RowBox[{"\<\"212\"\>", "\[Rule]", "29"}], ",", 
   RowBox[{"\<\"203\"\>", "\[Rule]", "30"}], ",", 
   RowBox[{"\<\"122\"\>", "\[Rule]", "31"}], ",", 
   RowBox[{"\<\"113\"\>", "\[Rule]", "32"}], ",", 
   RowBox[{"\<\"104\"\>", "\[Rule]", "33"}], ",", 
   RowBox[{"\<\"023\"\>", "\[Rule]", "34"}], ",", 
   RowBox[{"\<\"014\"\>", "\[Rule]", "35"}], ",", 
   RowBox[{"\<\"005\"\>", "\[Rule]", "36"}], ",", 
   RowBox[{"\<\"220\"\>", "\[Rule]", "37"}], ",", 
   RowBox[{"\<\"211\"\>", "\[Rule]", "38"}], ",", 
   RowBox[{"\<\"202\"\>", "\[Rule]", "39"}], ",", 
   RowBox[{"\<\"121\"\>", "\[Rule]", "40"}], ",", 
   RowBox[{"\<\"112\"\>", "\[Rule]", "41"}], ",", 
   RowBox[{"\<\"103\"\>", "\[Rule]", "42"}], ",", 
   RowBox[{"\<\"022\"\>", "\[Rule]", "43"}], ",", 
   RowBox[{"\<\"013\"\>", "\[Rule]", "44"}], ",", 
   RowBox[{"\<\"004\"\>", "\[Rule]", "45"}], ",", 
   RowBox[{"\<\"210\"\>", "\[Rule]", "46"}], ",", 
   RowBox[{"\<\"201\"\>", "\[Rule]", "47"}], ",", 
   RowBox[{"\<\"120\"\>", "\[Rule]", "48"}], ",", 
   RowBox[{"\<\"111\"\>", "\[Rule]", "49"}], ",", 
   RowBox[{"\<\"102\"\>", "\[Rule]", "50"}], ",", 
   RowBox[{"\<\"021\"\>", "\[Rule]", "51"}], ",", 
   RowBox[{"\<\"012\"\>", "\[Rule]", "52"}], ",", 
   RowBox[{"\<\"003\"\>", "\[Rule]", "53"}], ",", 
   RowBox[{"\<\"200\"\>", "\[Rule]", "54"}], ",", 
   RowBox[{"\<\"110\"\>", "\[Rule]", "55"}], ",", 
   RowBox[{"\<\"101\"\>", "\[Rule]", "56"}], ",", 
   RowBox[{"\<\"020\"\>", "\[Rule]", "57"}], ",", 
   RowBox[{"\<\"011\"\>", "\[Rule]", "58"}], ",", 
   RowBox[{"\<\"002\"\>", "\[Rule]", "59"}], ",", 
   RowBox[{"\<\"100\"\>", "\[Rule]", "60"}], ",", 
   RowBox[{"\<\"010\"\>", "\[Rule]", "61"}], ",", 
   RowBox[{"\<\"001\"\>", "\[Rule]", "62"}], ",", 
   RowBox[{"\<\"000\"\>", "\[Rule]", "63"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{{3.687791899441372*^9, 3.6877919539560127`*^9}, 
   3.687816606105082*^9, 3.68781672544825*^9, 3.687836613457052*^9, 
   3.687883878998598*^9, 3.687931248164835*^9, 3.6879421894515133`*^9, 
   3.6879523631094*^9, 3.687952524886017*^9, 3.6879676280896997`*^9, 
   3.687972750385571*^9, 3.687974101377082*^9, 3.6880966213008757`*^9, 
   3.688130224530233*^9, 3.688132834136154*^9, 3.6881440254518747`*^9, 
   3.688144395534374*^9, 3.68819634329322*^9, 3.688196570237905*^9, 
   3.688221285469573*^9, 3.6885508850011177`*^9, 3.6919331614038477`*^9, 
   3.6988440896607924`*^9, {3.6988551216075163`*^9, 3.698855122024295*^9}, {
   3.6988559755614643`*^9, 3.698855975946891*^9}, {3.698914542266988*^9, 
   3.698914542645659*^9}, {3.698933917697377*^9, 3.698933918085251*^9}, 
   3.698941486431406*^9, 3.69894174493572*^9, 3.698942001130225*^9, 
   3.698942276210511*^9, 3.6993629383050117`*^9, 3.69953954195046*^9, 
   3.699582298713176*^9, 3.699693432026868*^9, 3.699708114713854*^9, 
   3.699708495157134*^9, 3.699708780360186*^9, 3.6997090964456882`*^9, 
   3.69970934323252*^9, 3.699710329930945*^9, 3.699714151959591*^9, 
   3.699765866474687*^9, 3.699926991143202*^9, 3.699959583502054*^9, 
   3.699960931337144*^9, 3.700131187358343*^9, 3.700136985333117*^9, 
   3.700146111231764*^9, 3.70028348291197*^9, 3.700296102151075*^9, 
   3.700395192072617*^9, 3.700458152863009*^9, 3.7004595699055862`*^9, 
   3.7004635854769163`*^9, 3.7004667851051207`*^9, 3.700467983268695*^9, 
   3.700485305663699*^9, 3.70048559585058*^9, 3.7005322678727417`*^9, 
   3.700532728587133*^9, 3.700554893130612*^9, 3.700652583304812*^9, 
   3.700662742433227*^9, 3.700664442027667*^9, 3.700664791106862*^9, 
   3.700665169688387*^9, 3.7006655222920027`*^9, 3.700665758005815*^9, 
   3.7006662874304237`*^9, 3.700667147214718*^9, 3.700834652242002*^9, 
   3.700837400160915*^9, 3.7008869831813793`*^9, 3.7012390529706163`*^9, 
   3.701239259567279*^9, 3.701256499741087*^9, 3.7013216899708157`*^9, 
   3.701347752872758*^9, 3.701407023158895*^9, 3.70299451086164*^9, {
   3.703471468634951*^9, 3.7034714718713083`*^9}, 3.7034735908287897`*^9, 
   3.703473805377132*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"terminalcfg", "=", 
  RowBox[{"Map", "[", 
   RowBox[{"idxconfig", ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<226\>\"", ",", "\"\<225\>\"", ",", "\"\<224\>\"", ",", 
      "\"\<223\>\"", ",", "\"\<222\>\"", ",", "\"\<221\>\"", ",", 
      "\"\<220\>\"", ",", "\"\<210\>\"", ",", "\"\<200\>\"", ",", 
      "\"\<100\>\"", ",", "\"\<000\>\""}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.687979646531653*^9, 3.687979768954427*^9}, {
  3.698901656508782*^9, 3.6989016656405478`*^9}, {3.698901722801952*^9, 
  3.698901741679078*^9}, {3.698932357375805*^9, 3.698932359366228*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "5", ",", "11", ",", "19", ",", "28", ",", "37", ",", 
   "46", ",", "54", ",", "60", ",", "63"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7001321107253437`*^9, 3.7001369854630203`*^9, 3.700146111400119*^9, 
   3.7002834830008373`*^9, 3.700296102273423*^9, 3.7003951921611977`*^9, 
   3.700458153028111*^9, 3.7004595700086718`*^9, 3.70046358560946*^9, 
   3.700466785207199*^9, 3.700467983367219*^9, 3.7004853057765093`*^9, 
   3.700485595969769*^9, 3.7005322679853477`*^9, 3.700532728768889*^9, 
   3.700554893212977*^9, 3.700652583528996*^9, 3.700662742559051*^9, 
   3.700664442173354*^9, 3.700664791221752*^9, 3.700665169821719*^9, 
   3.700665522445263*^9, 3.700665758080289*^9, 3.700666287523134*^9, 
   3.700667147361034*^9, 3.7008346523281*^9, 3.700837400277031*^9, 
   3.700886983259495*^9, 3.7012390530274343`*^9, 3.701239259639276*^9, 
   3.701256499749814*^9, 3.701321690037674*^9, 3.701347752879369*^9, 
   3.7014070232304897`*^9, 3.7029945110914373`*^9, {3.703471468683563*^9, 
   3.703471471903776*^9}, 3.703473590926425*^9, 3.703473805382709*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Configurations which decay exclusively radiatively", "Subsection",
 CellChangeTimes->{{3.6993682102260647`*^9, 3.69936822475241*^9}, 
   3.6999579057151957`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"!", 
       RowBox[{"existsGamAtot", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "&&", 
      RowBox[{"existsGamRtot", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"configurations", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", "\"\<\>\""}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "existsGamAtot", "]"}]}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.699367847748176*^9, 3.6993678547013197`*^9}, {
  3.699368003984776*^9, 3.69936805397392*^9}, {3.699368104543696*^9, 
  3.699368138459778*^9}, {3.699368186405696*^9, 3.699368186770378*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"216\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"215\"\>", ",", "\<\"206\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"214\"\>", 
   ",", "\<\"205\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"213\"\>", 
   ",", "\<\"204\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", 
   ",", "\<\"212\"\>", ",", "\<\"203\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"211\"\>", ",", "\<\"202\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"201\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"110\"\>", ",", "\<\"101\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", 
   ",", "\<\"010\"\>", ",", "\<\"001\"\>", ",", "\<\"\"\>"}], "}"}]], "Output",\

 CellChangeTimes->{3.699368138985539*^9, 3.6993681940940523`*^9, 
  3.6997082915531883`*^9, 3.6997084959002*^9, 3.699928955291403*^9, 
  3.700130905931422*^9, 3.700131197077351*^9, 3.700485596065977*^9, 
  3.70123925971165*^9, 3.70347147200373*^9, 3.7034738053905487`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "GamRTot216", ",", "GamRTot215", ",", "GamRTot206", ",", "GamRTot214", ",",
     "GamRTot205", ",", "GamRTot213", ",", "GamRTot204", ",", "GamRTot212", 
    ",", "GamRTot203", ",", "GamRTot211", ",", "GamRTot202", ",", 
    "GamRTot201", ",", "GamRTot110", ",", "GamRTot101", ",", "GamRTot010", 
    ",", "GamRTot001"}], "}"}], "*", "posinfinity"}]], "Input",
 CellChangeTimes->{{3.699780608290126*^9, 3.699780720585095*^9}, {
  3.699780778379999*^9, 3.699780792219664*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2017008397854826`", ",", "0.1615393492439467`", ",", 
   "0.1910752800105196`", ",", "0.11562768708502846`", ",", 
   "0.14727905592523322`", ",", "0.0717810265242715`", ",", 
   "0.09895264414972646`", ",", "0.03606389898190928`", ",", 
   "0.0556177897908761`", ",", "0.01195778553073369`", ",", 
   "0.02377819367786999`", ",", "0.005855178705657186`", ",", 
   "7.442274028047777`*^-8", ",", "23.30236161868962`", ",", 
   "2.510041482129323`*^-7", ",", "62.56272715779292`"}], "}"}]], "Output",
 CellChangeTimes->{{3.699780709048214*^9, 3.699780721318363*^9}, {
   3.6997807796016817`*^9, 3.6997807926621637`*^9}, 3.6999289554151897`*^9, 
   3.700130906060907*^9, 3.700485596162737*^9, 3.701239259777869*^9, 
   3.703471472065846*^9, 3.703473805400035*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", "GamRTot110"}], "*", "t0ToSecond", "*", "1*^6"}]], "Input",\

 CellChangeTimes->{{3.699780814722555*^9, 3.699780829378389*^9}, {
  3.6999273980528173`*^9, 3.699927400626932*^9}}],

Cell[BoxData["134.36753285773804`"], "Output",
 CellChangeTimes->{{3.699780821388319*^9, 3.6997808300621347`*^9}, 
   3.699927401396068*^9, 3.699928955513034*^9, 3.700130906134156*^9, 
   3.7004855962604322`*^9, 3.701239259848358*^9, 3.703471472131763*^9, 
   3.703473805406404*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "GamATot126", ",", "GamATot125", ",", "GamATot124", ",", "GamATot123", ",",
     "GamATot122", ",", "GamATot121", ",", "\[IndentingNewLine]", 
    "GamATot116", ",", "GamATot115", ",", "GamATot114", ",", "GamATot113", 
    ",", "GamATot112", ",", "GamATot111", ",", "\[IndentingNewLine]", 
    "GamATot106", ",", "GamATot105", ",", "GamATot104", ",", "GamATot103", 
    ",", "GamATot102"}], "}"}], "*", "posinfinity"}]], "Input",
 CellChangeTimes->{3.6997819273870792`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4193.801203655462`", ",", "3754.425087834487`", ",", "3179.2053533669064`",
    ",", "2509.355215331936`", ",", "1817.7516600610008`", ",", 
   "1222.3197147554415`", ",", "3521.0737060362667`", ",", 
   "2972.3703284267563`", ",", "2306.88997355346`", ",", 
   "1555.0557580547556`", ",", "822.5556626243604`", ",", 
   "239.90771019566586`", ",", "3625.3201130417397`", ",", 
   "2902.1520058146066`", ",", "2077.780216659571`", ",", 
   "1228.8144445066152`", ",", "469.1088315246291`"}], "}"}]], "Output",
 CellChangeTimes->{3.699781928037088*^9, 3.6999289556124*^9, 
  3.700130906213253*^9, 3.700485596337677*^9, 3.701239259916483*^9, 
  3.7034714721998587`*^9, 3.703473805413251*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", "GamATot111"}], "*", "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{{3.699780877434993*^9, 3.699780887528055*^9}, 
   3.699781980713113*^9}],

Cell[BoxData["41.68269536583096`"], "Output",
 CellChangeTimes->{{3.699780881298361*^9, 3.6997808883328857`*^9}, 
   3.699781981590399*^9, 3.699928955707631*^9, 3.700130906296873*^9, 
   3.7004855964309473`*^9, 3.7012392599843187`*^9, 3.703471472266272*^9, 
   3.703473805419146*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Decay matrix with exclusively radiative decay widths", "Subsection",
 CellChangeTimes->{{3.688887875160098*^9, 3.688887877142603*^9}, {
   3.6888950961355753`*^9, 3.688895126073649*^9}, 3.6993634523595448`*^9, {
   3.6999275416173067`*^9, 3.699927586494277*^9}, 3.6999579142281713`*^9}],

Cell[BoxData[
 RowBox[{"matRad", ":=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"No", " ", "core", " ", "holes"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<216\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<216\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot216"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<225\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<216\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR225v216"}], ",", "\n", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<215\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<215\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot215"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<224\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<215\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR224v215"}], ",", "\n", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<206\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<206\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot206"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<215\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<206\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR215v206"}], ",", "\n", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<214\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<214\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot214"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<223\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<214\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR223v214"}], ",", "\n", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<205\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<205\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot205"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<214\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<205\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR214v205"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<213\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<213\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot213"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<222\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<213\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR222v213"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<204\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<204\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot204"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<213\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<204\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR213v204"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<212\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<212\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot212"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<221\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<212\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR221v212"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<203\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<203\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot203"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<212\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<203\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR212v203"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<211\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<211\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot211"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<220\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<211\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR220v211"}], ",", "\n", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<202\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<202\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot202"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<211\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<202\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR211v202"}], ",", "\n", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<201\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<201\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot201"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<210\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<201\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR210v201"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Single", " ", "core", " ", "holes"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<110\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<110\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot110"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<200\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<110\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR200v110"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<101\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<101\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot101"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<200\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<101\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR200v101"}], ",", "\n", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<110\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<101\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR110v101"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Double", " ", "core", " ", "holes"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<010\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<010\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot010"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<100\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<010\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR100v010"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<001\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<001\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot001"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<100\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<001\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR100v001"}], ",", "\n", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<010\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<001\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR010v001"}]}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Length", "[", "configurations", "]"}], ",", 
      RowBox[{"Length", "[", "configurations", "]"}]}], "}"}]}], 
   "]"}]}]], "Code",
 InitializationCell->True,
 CellChangeTimes->{{3.685784129025916*^9, 3.685784131655621*^9}, {
   3.685786603172147*^9, 3.6857866155520887`*^9}, {3.6857866510684767`*^9, 
   3.685786651506967*^9}, {3.68578672530145*^9, 3.685786751870747*^9}, {
   3.685786784694442*^9, 3.685786798274028*^9}, {3.6857868964484243`*^9, 
   3.685786908375442*^9}, {3.6857869428119802`*^9, 3.6857871090093803`*^9}, {
   3.6857871487235107`*^9, 3.6857871880411587`*^9}, {3.68578726753726*^9, 
   3.685787279043827*^9}, {3.685787327262166*^9, 3.68578739289585*^9}, {
   3.6857875361415052`*^9, 3.685787565296411*^9}, {3.685787645926179*^9, 
   3.685787668579782*^9}, {3.685787701795475*^9, 3.685787751020637*^9}, 
   3.685788124836172*^9, 3.685788192943603*^9, 3.685788561344447*^9, 
   3.6857886671652117`*^9, {3.685789417756687*^9, 3.685789444338169*^9}, {
   3.685789525827229*^9, 3.685789723358486*^9}, {3.68578975428965*^9, 
   3.685789839909851*^9}, {3.685790226473277*^9, 3.685790226726795*^9}, {
   3.68579027040912*^9, 3.68579033670428*^9}, {3.6857903796496267`*^9, 
   3.685790424637617*^9}, {3.6857904576773643`*^9, 3.685790464681394*^9}, {
   3.6857905012536573`*^9, 3.685790570717013*^9}, {3.685790601448866*^9, 
   3.685790623205599*^9}, {3.68579065827302*^9, 3.68579072750931*^9}, {
   3.685791102913307*^9, 3.685791134353507*^9}, {3.685797840848963*^9, 
   3.6857978721681623`*^9}, {3.6857979092939787`*^9, 3.68579820322911*^9}, {
   3.685798547440226*^9, 3.685798907211224*^9}, {3.685799137976472*^9, 
   3.6857992915228643`*^9}, 3.685850265479354*^9, 3.685857440147407*^9, {
   3.685857592068336*^9, 3.6858576106414013`*^9}, {3.6858576589154377`*^9, 
   3.6858576828629503`*^9}, {3.685857737359243*^9, 3.6858578607852716`*^9}, {
   3.685857908449774*^9, 3.6858579848927107`*^9}, {3.6858587378464727`*^9, 
   3.6858589052960863`*^9}, {3.685891003107029*^9, 3.685891149489379*^9}, {
   3.685891180688727*^9, 3.685891191765826*^9}, {3.685891234392729*^9, 
   3.685891526040255*^9}, {3.686066073321574*^9, 3.686066096077434*^9}, {
   3.686066136254354*^9, 3.686066142411119*^9}, {3.686066207261204*^9, 
   3.686066248460701*^9}, {3.6860663176663637`*^9, 3.686066355213385*^9}, {
   3.686066436574842*^9, 3.686066636345625*^9}, {3.686066710593358*^9, 
   3.686066766862217*^9}, {3.6995388184318666`*^9, 3.699538834335292*^9}, {
   3.699538912916157*^9, 3.699538922830007*^9}, {3.699539003009021*^9, 
   3.699539163484201*^9}, {3.699539197822803*^9, 3.699539239050543*^9}, {
   3.699539269227355*^9, 3.6995394663742657`*^9}, {3.699539559772735*^9, 
   3.6995395616916122`*^9}, {3.699582154596187*^9, 3.6995821883777933`*^9}, {
   3.699582282399605*^9, 3.6995823957744007`*^9}, {3.699612715332325*^9, 
   3.6996127800395393`*^9}, {3.699613007851954*^9, 3.699613058497231*^9}, {
   3.6996131984530354`*^9, 3.699613397558752*^9}, {3.699619183848811*^9, 
   3.699619324476149*^9}, {3.699619400925851*^9, 3.699619437137567*^9}, {
   3.699620080447796*^9, 3.699620132893421*^9}, {3.6996201680333033`*^9, 
   3.699620184008905*^9}, 3.6997806046349897`*^9, {3.6999278546378613`*^9, 
   3.699928001593479*^9}, {3.699928039976934*^9, 3.699928112782642*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Chop", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Eigenvectors", "[", "matRad", "]"}], "]"}], ".", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"Eigenvalues", "[", "matRad", "]"}], "]"}], ".", 
     RowBox[{"Inverse", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Eigenvectors", "[", "matRad", "]"}], "]"}], "]"}]}], "-", 
    "matRad"}], "]"}], "\[Equal]", 
  RowBox[{"SparseArray", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Length", "[", "configurations", "]"}], ",", 
      RowBox[{"Length", "[", "configurations", "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6996936891223173`*^9, 3.699693712030225*^9}, {
  3.699693749910922*^9, 3.699693751750846*^9}, {3.69992843459892*^9, 
  3.699928487403665*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.6996937127595987`*^9, 3.699693752374915*^9, 3.699708292217327*^9, 
   3.699708496600697*^9, 3.699928395292727*^9, 3.699928436863092*^9, {
   3.699928472697864*^9, 3.699928488258078*^9}, 3.6999289557929907`*^9, 
   3.700130906416635*^9, 3.700485596569133*^9, 3.701239260087709*^9, 
   3.703471472389221*^9, 3.7034738054519377`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Probabilities at infinite time", "Subsection",
 CellChangeTimes->{{3.7001310616993113`*^9, 3.700131068393659*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eigval", "=", 
  RowBox[{"Eigenvalues", "[", "matRad", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.699693850624751*^9, 3.699693852903801*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.000151332000145394`"}], ",", 
   RowBox[{"-", "0.000056365717290000006`"}], ",", 
   RowBox[{"-", "4.87891`*^-7"}], ",", 
   RowBox[{"-", "4.62189`*^-7"}], ",", 
   RowBox[{"-", "3.90745`*^-7"}], ",", 
   RowBox[{"-", "3.56251`*^-7"}], ",", 
   RowBox[{"-", "2.7969`*^-7"}], ",", 
   RowBox[{"-", "2.39355`*^-7"}], ",", 
   RowBox[{"-", "1.7363`*^-7"}], ",", 
   RowBox[{"-", "1.34533`*^-7"}], ",", 
   RowBox[{"-", "8.72344`*^-8"}], ",", 
   RowBox[{"-", "5.75167`*^-8"}], ",", 
   RowBox[{"-", "2.89245`*^-8"}], ",", 
   RowBox[{"-", "1.4163`*^-8"}], ",", 
   RowBox[{"-", "6.0715`*^-13"}], ",", 
   RowBox[{"-", "1.8002`*^-13"}], ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.699693853462832*^9, 3.699708292317349*^9, 3.69970849670061*^9, 
   3.6997088173156*^9, 3.699709095365355*^9, 3.699709342221652*^9, 
   3.6997103288678207`*^9, 3.6997141509023237`*^9, 3.699765865136051*^9, 
   3.699780543245983*^9, 3.699926991285716*^9, 3.699928508332322*^9, 
   3.699928955871887*^9, 3.699959583673851*^9, 3.699960931548339*^9, 
   3.700130906462879*^9, 3.700136985592016*^9, 3.7001461115754213`*^9, 
   3.700283483133656*^9, 3.700296102390325*^9, 3.700395192282693*^9, 
   3.700458153147943*^9, 3.7004595701234283`*^9, 3.700463585791048*^9, 
   3.70046678533211*^9, 3.700467983481214*^9, 3.700485305896055*^9, 
   3.700485596623172*^9, 3.700532268183592*^9, 3.700532728882476*^9, 
   3.7005548932904797`*^9, 3.700652584014452*^9, 3.7006627427525883`*^9, 
   3.7006644422969112`*^9, 3.7006647913572617`*^9, 3.700665169957581*^9, 
   3.700665522591543*^9, 3.700665758160922*^9, 3.7006662876286716`*^9, 
   3.700667147502779*^9, 3.7008346525359783`*^9, 3.700837400342464*^9, 
   3.700886983399341*^9, 3.701239053126195*^9, 3.7012392601293983`*^9, 
   3.701256499785132*^9, 3.701321690145886*^9, 3.701347752915954*^9, 
   3.701407023359483*^9, 3.7029945112128696`*^9, {3.703471468795332*^9, 
   3.7034714724631147`*^9}, 3.703473591080076*^9, 3.7034738054574947`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"diagelem", "=", 
  RowBox[{"Map", "[", 
   RowBox[{"DiscreteDelta", ",", "eigval"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.699700809596414*^9, 3.699700827855062*^9}, {
  3.699700895426755*^9, 3.699700913945929*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1"}], "}"}]], "Output",
 InitializationCell->True,
 CellChangeTimes->{{3.6997008108698177`*^9, 3.699700828518504*^9}, {
   3.6997009011333237`*^9, 3.6997009146804457`*^9}, 3.699701420189904*^9, 
   3.69970829246765*^9, 3.699708496829237*^9, 3.6997088332185297`*^9, 
   3.699766739558669*^9, 3.699926991350853*^9, 3.699928512682383*^9, 
   3.699928955955079*^9, 3.699959583797163*^9, 3.699960931712681*^9, 
   3.700130906544313*^9, 3.700136985713748*^9, 3.700146111727131*^9, 
   3.700283483213333*^9, 3.700296102488286*^9, 3.7003951923560534`*^9, 
   3.7004581532430162`*^9, 3.7004595702142563`*^9, 3.700463585910194*^9, 
   3.7004667854248466`*^9, 3.7004679835716267`*^9, 3.700485305987812*^9, 
   3.7004855966882887`*^9, 3.700532268388578*^9, 3.7005327290001574`*^9, 
   3.7005548933496857`*^9, 3.7006525842205687`*^9, 3.700662742985798*^9, 
   3.7006644424024754`*^9, 3.700664791465333*^9, 3.700665170082925*^9, 
   3.700665522718096*^9, 3.7006657582246523`*^9, 3.700666287704158*^9, 
   3.700667147625662*^9, 3.70083465263943*^9, 3.700837400394113*^9, 
   3.700886983479229*^9, 3.701239053167364*^9, 3.701239260170972*^9, 
   3.701256499797676*^9, 3.701321690221223*^9, 3.701347752922908*^9, 
   3.701407023434949*^9, 3.702994511273819*^9, {3.7034714688520727`*^9, 
   3.70347147251607*^9}, 3.7034735911339283`*^9, 3.7034738054618998`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"expGamInf", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"Eigenvectors", "[", "matRad", "]"}], "]"}], ".", 
    RowBox[{"DiagonalMatrix", "[", "diagelem", "]"}], ".", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Eigenvectors", "[", "matRad", "]"}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.699693794986998*^9, 3.699693795137347*^9}, 
   3.699693846699945*^9, 3.6996942577875347`*^9, {3.699695130906027*^9, 
   3.699695141718586*^9}, {3.69969776914745*^9, 3.6996977910753202`*^9}, 
   3.6997009342851477`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integral over the probabilities", "Subsection",
 CellChangeTimes->{{3.700130981863052*^9, 3.7001309952835283`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagelemintexp", "[", "t_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"eigval", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[NotEqual]", "0"}], ",", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"eigval", "[", 
           RowBox[{"[", "i", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", "posinfinity"}], ")"}]}]], "-", "1"}], 
       RowBox[{"eigval", "[", 
        RowBox[{"[", "i", "]"}], "]"}]], ",", 
      RowBox[{"t", "-", "posinfinity"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "eigval", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.69969385650667*^9, 3.6996938826959867`*^9}, {
   3.699694177557828*^9, 3.6996942006260757`*^9}, {3.699694250228918*^9, 
   3.699694253649808*^9}, {3.699694609016355*^9, 3.699694609116777*^9}, {
   3.699694653952587*^9, 3.699694708016094*^9}, {3.699695092236505*^9, 
   3.6996951150855913`*^9}, {3.699697500178886*^9, 3.699697503729699*^9}, {
   3.699697635263434*^9, 3.699697638108025*^9}, {3.699697678536893*^9, 
   3.6996976962685747`*^9}, 3.699700786858117*^9, {3.6997009670219193`*^9, 
   3.699700969087776*^9}, {3.6997010362179003`*^9, 3.699701069802464*^9}, {
   3.699701145471843*^9, 3.699701149253091*^9}, {3.69970122996276*^9, 
   3.699701238890387*^9}, 3.699708970754281*^9, {3.699765676689097*^9, 
   3.699765681021298*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagelemint", "[", "t_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"eigval", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[NotEqual]", "0"}], ",", 
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"eigval", "[", 
        RowBox[{"[", "i", "]"}], "]"}]], ",", 
      RowBox[{"t", "-", "posinfinity"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "eigval", "]"}]}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.69969385650667*^9, 3.6996938826959867`*^9}, {
   3.699694177557828*^9, 3.6996942006260757`*^9}, {3.699694250228918*^9, 
   3.699694253649808*^9}, {3.699694609016355*^9, 3.699694609116777*^9}, {
   3.699694653952587*^9, 3.699694708016094*^9}, {3.699695092236505*^9, 
   3.6996951150855913`*^9}, {3.699697500178886*^9, 3.699697503729699*^9}, {
   3.699697635263434*^9, 3.699697638108025*^9}, {3.699697678536893*^9, 
   3.6996976962685747`*^9}, 3.699700786858117*^9, {3.6997009670219193`*^9, 
   3.699700969087776*^9}, {3.6997010362179003`*^9, 3.699701069802464*^9}, {
   3.699701145471843*^9, 3.699701149253091*^9}, {3.69970122996276*^9, 
   3.699701238890387*^9}, 3.699708970754281*^9, 3.6997656326538*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"diagelemintexp", "[", 
   RowBox[{"10000", "*", "posinfinity"}], "]"}], "-", 
  RowBox[{"diagelemint", "[", 
   RowBox[{"10000", "*", "posinfinity"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.699766340641794*^9, 3.6997663444745817`*^9}, {
  3.699766392268279*^9, 3.699766392618145*^9}, {3.699928679094317*^9, 
  3.699928699372734*^9}, {3.699928988113126*^9, 3.699928992485407*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", 
   RowBox[{"-", "1.6429109057282568`*^12"}], ",", 
   RowBox[{"-", "5.550806153944541`*^12"}], ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6997663461595783`*^9, 3.699766394141962*^9, {3.699928681089877*^9, 
   3.699928699894397*^9}, 3.699928956692415*^9, 3.699928993221867*^9, 
   3.700130906748123*^9, 3.700485596833138*^9, 3.701239260334167*^9, 
   3.7034714726759*^9, 3.703473805513369*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"diagelemintexp", "[", 
   RowBox[{"1*^9", "*", "posinfinity"}], "]"}], "-", 
  RowBox[{"diagelemint", "[", 
   RowBox[{"1*^9", "*", "posinfinity"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.699766420523416*^9, 3.699766439514091*^9}, {
  3.699766476486258*^9, 3.699766476663066*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{3.699766431008082*^9, 3.6997664640309277`*^9, 
  3.699766499049486*^9, 3.699928981279565*^9, 3.7001309324716*^9, 
  3.700485621084651*^9, 3.7012392824228563`*^9, 3.703471472734056*^9, 
  3.703473828763597*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"posinfinityrad", ":=", 
  RowBox[{"1*^10", "*", "posinfinity"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.699766530550335*^9, 3.699766532859997*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"expIntGam", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"Eigenvectors", "[", "matRad", "]"}], "]"}], ".", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"diagelemint", "[", "posinfinityrad", "]"}], "]"}], ".", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Eigenvectors", "[", "matRad", "]"}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.699693794986998*^9, 3.699693795137347*^9}, 
   3.699693846699945*^9, 3.6996942577875347`*^9, {3.699695130906027*^9, 
   3.699695141718586*^9}, {3.69969776914745*^9, 3.6996977910753202`*^9}, 
   3.6997009342851477`*^9, 3.699766760559143*^9, {3.699766803070174*^9, 
   3.699766862215283*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Crater integration of fluorescence", "Section",
 CellChangeTimes->{{3.686912461728754*^9, 3.686912482536601*^9}, 
   3.7012533434765053`*^9}],

Cell["All charge states:", "Text",
 CellChangeTimes->{3.686832597619471*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"probability", "[", "sol_", "]"}], ":=", 
  RowBox[{"expGamInf", ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Values", "[", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", 
     RowBox[{"t", "->", "posinfinity"}]}], ")"}]}]}]], "Code",
 CellChangeTimes->{{3.686832606658514*^9, 3.6868326319042873`*^9}, {
  3.686832731920308*^9, 3.686832733309265*^9}, {3.6892445981225977`*^9, 
  3.689244629455143*^9}, {3.7001312817201757`*^9, 3.700131287301005*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"probabilityaction", "[", "sol_", "]"}], ":=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"Values", "[", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "neginfinity", ",", "posinfinity"}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ",", 
     RowBox[{"MinRecursion", "\[Rule]", "10"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<LocalAdaptive\>\""}]}], "]"}], "+", 
   RowBox[{"expIntGam", ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Values", "[", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", 
      RowBox[{"t", "->", "posinfinity"}]}], ")"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.686832606658514*^9, 3.6868326319042873`*^9}, {
   3.686832731920308*^9, 3.686832733309265*^9}, 3.686837797916147*^9, {
   3.686837930926297*^9, 3.6868379653745537`*^9}, {3.686838239680558*^9, 
   3.6868382474483347`*^9}, {3.686839065699123*^9, 3.6868390963918858`*^9}, 
   3.6869124924639683`*^9, {3.68691261633033*^9, 3.686912623487007*^9}, 
   3.686913190225705*^9, 3.687966951645823*^9, 3.688037536005842*^9, {
   3.688660372869542*^9, 3.688660379507204*^9}, {3.700141913688699*^9, 
   3.700141936639134*^9}, {3.7006667852615633`*^9, 3.700666800434292*^9}}],

Cell["\<\
Compute fluorescence for a fraction of the peak x-ray fluences on the beam \
axis:\
\>", "Text",
 CellChangeTimes->{
  3.686912495991179*^9, {3.686912626157361*^9, 3.6869126271089573`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fluorescenceprofile", "[", 
   RowBox[{
   "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",", "nintsteps_", ",",
     "nint_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"J0Xpeak", ",", "J0Xcur", ",", "sol", ",", "jxcrater"}], "}"}], 
    ",", "\n", 
    RowBox[{
     RowBox[{"J0Xpeak", "=", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "/", "Pi"}], "]"}], "/", "tauX"}], 
       "*", 
       RowBox[{"peakfluence", "[", 
        RowBox[{"pulseenergy", ",", "photonenergy"}], "]"}]}]}], ";", "\n", 
     RowBox[{"J0Xcur", "=", 
      RowBox[{
       RowBox[{"J0Xpeak", "/", "nintsteps"}], "*", "nint"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"jxcrater", "[", "t_", "]"}], ":=", 
      RowBox[{"jxgaussian", "[", 
       RowBox[{"J0Xcur", ",", "tauX", ",", "t"}], "]"}]}], ";", "\n", 
     RowBox[{"sol", "=", 
      RowBox[{"solveRateEquations", "[", 
       RowBox[{
       "photonenergy", ",", "jxcrater", ",", "neginfinity", ",", 
        "posinfinity", ",", 
        RowBox[{"1", "/", "10000"}]}], "]"}]}], ";", "\n", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", "J0Xcur", "}"}], ",", 
       RowBox[{"probability", "[", "sol", "]"}], ",", 
       RowBox[{"probabilityaction", "[", "sol", "]"}]}], "]"}]}]}], "\n", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.686832647351369*^9, 3.686832659172394*^9}, {
   3.686912500563057*^9, 3.6869125042080173`*^9}, {3.686912629821871*^9, 
   3.686912630645784*^9}, {3.687991970088235*^9, 3.687991970942812*^9}, {
   3.687992603943048*^9, 3.687992605798518*^9}, 3.688660384501711*^9, {
   3.688723038992248*^9, 3.6887230391172333`*^9}, 3.6892392513967867`*^9, 
   3.689244639250744*^9, {3.7006668439080467`*^9, 3.700666846544715*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabfluorescenceprof", "[", 
   RowBox[{
   "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",", "nintsteps_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "nint", "}"}], ",", "\n", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"fluorescenceprofile", "[", 
       RowBox[{
       "pulseenergy", ",", "photonenergy", ",", "tauX", ",", "nintsteps", ",",
         "nint"}], "]"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"nint", ",", "nintsteps", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "\n", "]"}]}]], "Code",
 CellChangeTimes->{{3.686832784767439*^9, 3.686832788972274*^9}, {
  3.68691250813433*^9, 3.686912509934366*^9}, {3.688639094904838*^9, 
  3.688639099781567*^9}, {3.688722702103635*^9, 3.688722703975007*^9}, {
  3.688723001887414*^9, 3.6887230061258163`*^9}, {3.7004677804106903`*^9, 
  3.700467783378251*^9}}],

Cell["Create interpolation functions for all charge states:", "Text",
 CellChangeTimes->{3.6868338924125853`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"interpolfluorescence", "[", "tabdata_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "nint", "}"}], ",", "\n", 
    RowBox[{"Table", "[", "\n", 
     RowBox[{
      RowBox[{"ListInterpolation", "[", 
       RowBox[{
        RowBox[{"tabdata", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "nint"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"tabdata", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "1"}], "]"}], "]"}], "}"}]}], "]"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"nint", ",", "2", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"tabdata", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], "\n", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.68691263532555*^9, 3.686912636181478*^9}, 
   3.6886364350185957`*^9, {3.688637726416078*^9, 3.688637730367025*^9}, 
   3.688639221203414*^9}],

Cell["Evaluate all fluorescence at a specific spatial point:", "Text",
 CellChangeTimes->{
  3.686912516997717*^9, {3.68691263831022*^9, 3.6869126390846786`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fluorescenceint", "[", 
   RowBox[{
   "funyields_", ",", "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",",
     "rx_", ",", "ry_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"jj0x", ",", "nint"}], "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"jj0x", "=", 
      RowBox[{"J0Xfun", "[", 
       RowBox[{
       "pulseenergy", ",", "photonenergy", ",", "tauX", ",", "rx", ",", 
        "ry"}], "]"}]}], ";", "\n", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"funyields", "[", 
         RowBox[{"[", "nint", "]"}], "]"}], "[", "jj0x", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"nint", ",", "1", ",", 
         RowBox[{"Length", "[", "funyields", "]"}]}], "}"}]}], "]"}]}]}], 
   "\n", "]"}]}]], "Code",
 CellChangeTimes->{
  3.686912519462935*^9, 3.686912640957265*^9, {3.6886365318487577`*^9, 
   3.688636542838982*^9}, {3.6886377085755157`*^9, 3.688637715239236*^9}}],

Cell["\<\
Integration of the fluorescence of the beam area. The integral needs to be \
normalized to the integration area:\
\>", "Text",
 CellChangeTimes->{
  3.686912524676627*^9, {3.686912663940055*^9, 3.686912667661322*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fluorescencebeam", "[", 
   RowBox[{
   "funyields_", ",", "pulseenergy_", ",", "photonenergy_", ",", "tauX_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", "5", "*", "MicrometerToBohr"}], ")"}], "^", "2"}], 
     ")"}]}], "*", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"fluorescenceint", "[", 
      RowBox[{
      "funyields", ",", "pulseenergy", ",", "photonenergy", ",", "tauX", ",", 
       "rx", ",", "ry"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"rx", ",", 
       RowBox[{
        RowBox[{"-", "5"}], "*", "MicrometerToBohr"}], ",", 
       RowBox[{"5", "*", "MicrometerToBohr"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ry", ",", 
       RowBox[{
        RowBox[{"-", "5"}], "*", "MicrometerToBohr"}], ",", 
       RowBox[{"5", "*", "MicrometerToBohr"}]}], "}"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<LocalAdaptive\>\""}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "10"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.686839238381014*^9, 3.686839248753833*^9}, {
   3.686839282754408*^9, 3.6868392943122587`*^9}, {3.68683939639421*^9, 
   3.68683944242949*^9}, {3.686839928942437*^9, 3.6868399396992693`*^9}, {
   3.686839977883353*^9, 3.686839984664456*^9}, 3.6868410719047728`*^9, 
   3.686841107131826*^9, {3.686912528407007*^9, 3.686912531084688*^9}, {
   3.686912671071949*^9, 3.686912675284877*^9}, {3.6880375606517267`*^9, 
   3.688037560938011*^9}, 3.6880463819986362`*^9, 3.6880485942853613`*^9, {
   3.688050049223531*^9, 3.688050049484181*^9}, {3.688566779855527*^9, 
   3.688566780733377*^9}, {3.688590444675342*^9, 3.688590489103663*^9}, 
   3.688591197641357*^9, 3.688592449620598*^9, {3.688640258525021*^9, 
   3.688640275081418*^9}, {3.688727801044581*^9, 3.688727801844473*^9}, {
   3.7004675804478083`*^9, 3.700467581381607*^9}, {3.70049291995866*^9, 
   3.700492958809822*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fluorescencecrateranalysis", "[", 
   RowBox[{
   "pulseenergy_", ",", "photoenergy_", ",", "pulseduration_", ",", "nint_"}],
    "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tabionyi", ",", "funionyi"}], "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"tabionyi", "=", 
      RowBox[{"tabfluorescenceprof", "[", 
       RowBox[{
       "pulseenergy", ",", "photoenergy", ",", "pulseduration", ",", "nint"}],
        "]"}]}], ";", "\n", 
     RowBox[{"funionyi", "=", 
      RowBox[{"interpolfluorescence", "[", "tabionyi", "]"}]}], ";", "\n", 
     RowBox[{"fluorescencebeam", "[", 
      RowBox[{
      "funionyi", ",", "pulseenergy", ",", "photoenergy", ",", 
       "pulseduration"}], "]"}]}]}], "\n", "]"}]}]], "Code",
 CellChangeTimes->{{3.686832820135479*^9, 3.686832832823163*^9}, {
   3.6869125352809258`*^9, 3.686912562089756*^9}, {3.686912678414132*^9, 
   3.68691268398851*^9}, 3.688636439013214*^9, {3.700492452353423*^9, 
   3.7004924560304317`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fluorescence spectrum from the plain rate equations", "Section",
 CellChangeTimes->{{3.6858573847282352`*^9, 3.6858573880390787`*^9}, {
  3.686815620559013*^9, 3.6868156488972263`*^9}, {3.686912276425078*^9, 
  3.686912280925865*^9}, {3.688636940006936*^9, 3.688636943062231*^9}, {
  3.7013274614578123`*^9, 3.701327470110813*^9}, {3.701347505139764*^9, 
  3.7013475212326593`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"crava", "=", 
   RowBox[{"fluorescencecrateranalysis", "[", 
    RowBox[{"pulseenergy", ",", "omegaX", ",", "tauX", ",", "nintdata"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, 3.485166573021245*^9, {3.532027377074929*^9, 
   3.532027377425302*^9}, {3.6868329035400877`*^9, 3.686832921514296*^9}, {
   3.68683303394767*^9, 3.6868330753146057`*^9}, {3.686833107558652*^9, 
   3.6868331080125513`*^9}, {3.686838101181284*^9, 3.686838111397319*^9}, {
   3.686838578909452*^9, 3.686838579041469*^9}, {3.686839850343872*^9, 
   3.686839863118341*^9}, {3.68691257889714*^9, 3.686912587637981*^9}, 
   3.686912686436308*^9, {3.686912747371963*^9, 3.6869127607485037`*^9}, {
   3.686912847220476*^9, 3.686912849778379*^9}, {3.686913408388427*^9, 
   3.686913415057724*^9}, 3.686917243606523*^9, {3.686917976066866*^9, 
   3.686917979239584*^9}, {3.688614243736608*^9, 3.688614243868829*^9}, {
   3.688624173222145*^9, 3.688624185619478*^9}, {3.689239289236528*^9, 
   3.689239311267375*^9}, {3.689244658562007*^9, 3.689244661326434*^9}, {
   3.689245204824012*^9, 3.68924521522188*^9}, 3.689245292579646*^9, {
   3.700130437881626*^9, 3.700130438911193*^9}, 3.7001314069567213`*^9, {
   3.7005533486735973`*^9, 3.700553349945854*^9}}],

Cell["First Length[configurations] elements are the probability:", "Text",
 CellChangeTimes->{{3.69770443735772*^9, 3.697704449811942*^9}, {
  3.69770467956507*^9, 3.697704683958572*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prob", "=", 
  RowBox[{"crava", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "63"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.689245236156753*^9, 3.689245264179126*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9131021588996739`", ",", "0.002079471128857224`", ",", "0.`", ",", "0.`",
    ",", "0.023591655570013775`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.0021235258275982077`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.01149653513645736`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.0019267852660261574`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.0070072648790417465`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.0020671723215901776`", ",", "0.`", ",", "5.065340091207653`*^-120", ",",
    "7.203578293045961`*^-115", ",", "1.9587943606784954`*^-222", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.01514526971271182`", ",", "0.`", ",", 
   "0.`", ",", "2.4006199608710604`*^-265", ",", "4.318182530152505`*^-259", 
   ",", "0.`", ",", "0.021460040039660445`", ",", "0.`", ",", "0.`", ",", 
   "1.3683575520899032`*^-7"}], "}"}]], "Output",
 CellChangeTimes->{3.7006688862937393`*^9, 3.701246601797061*^9, 
  3.7012537052959833`*^9, 3.701258115450534*^9, 3.701349432416525*^9, 
  3.703471959000862*^9, 3.703475370632606*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"Riffle", "[", 
      RowBox[{"configurations", ",", "prob"}], "]"}], ",", "2"}], "]"}], "[", 
   
   RowBox[{"[", "terminalcfg", "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.6892466361580563`*^9, 3.6892466669432*^9}, {
  3.700132131916438*^9, 3.700132133985746*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"226\"\>", "0.9131021588996739`"},
    {"\<\"225\"\>", "0.002079471128857224`"},
    {"\<\"224\"\>", "0.023591655570013775`"},
    {"\<\"223\"\>", "0.0021235258275982077`"},
    {"\<\"222\"\>", "0.01149653513645736`"},
    {"\<\"221\"\>", "0.0019267852660261574`"},
    {"\<\"220\"\>", "0.0070072648790417465`"},
    {"\<\"210\"\>", "0.0020671723215901776`"},
    {"\<\"200\"\>", "0.01514526971271182`"},
    {"\<\"100\"\>", "0.021460040039660445`"},
    {"\<\"000\"\>", "1.3683575520899032`*^-7"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.701246601847618*^9, 3.701253705374877*^9, 
  3.7012581156440487`*^9, 3.701349432430047*^9, 3.703472072217454*^9, 
  3.703475370645424*^9}]
}, Open  ]],

Cell["\<\
Second Length[configurations] elements are the probability action:\
\>", "Text",
 CellChangeTimes->{{3.69770443735772*^9, 3.697704449811942*^9}, {
  3.69770467956507*^9, 3.697704683958572*^9}, {3.697704720273758*^9, 
  3.697704726360402*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"probaction", "=", 
  RowBox[{"crava", "[", 
   RowBox[{"[", 
    RowBox[{"64", ";;", "126"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.689245236156753*^9, 3.689245283154737*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.7748897249624305`*^15", ",", "8.596820272809924`*^12", ",", 
   "2507.9452305614177`", ",", "7.586323564429154`", ",", 
   "9.753113288079095`*^13", ",", "23004.997992589113`", ",", 
   "4908.40872355843`", ",", "0.21530870315950917`", ",", 
   "0.3754515885658701`", ",", "0.0681752800466436`", ",", 
   "8.778947395923828`*^12", ",", "5921.12300857736`", ",", 
   "1016.6186721838396`", ",", "3.7403752266618375`", ",", 
   "1.9876568651522724`", ",", "0.6217364031146099`", ",", 
   "0.003867585097757489`", ",", "0.008633133757273013`", ",", 
   "4.7528221350460805`*^13", ",", "48881.29803981109`", ",", 
   "14230.49790856263`", ",", "0.2432775262482408`", ",", 
   "0.7122505880157385`", ",", "0.18130254070838442`", ",", 
   "0.06688321600778609`", ",", "0.04346696586204286`", ",", 
   "0.014063829820970939`", ",", "7.965594198607041`*^12", ",", 
   "20484.95443737968`", ",", "6094.1770211276935`", ",", 
   "2.087428067409662`", ",", "3.673473767799739`", ",", 
   "1.9424214120319272`", ",", "0.008025987501708319`", ",", 
   "0.02825491999276164`", ",", "0.006551516791475068`", ",", 
   "2.8968987861190758`*^13", ",", "232455.61248449355`", ",", 
   "72225.23329024407`", ",", "0.21794736734193867`", ",", 
   "1.6586268319241968`", ",", "1.0017105946580178`", ",", 
   "0.0917775483489991`", ",", "0.2025738193289814`", ",", 
   "0.08296811932919128`", ",", "8.545975470161074`*^12", ",", 
   "104476.35714114322`", ",", "0.7193388743851855`", ",", 
   "16.683584455640016`", ",", "13.143960872356821`", ",", 
   "0.006756213265876506`", ",", "0.1392447891174453`", ",", 
   "0.051982146449815914`", ",", "6.260100246747136`*^13", ",", 
   "1.1633131188109737`*^10", ",", "129.91561113200828`", ",", 
   "0.000031956002792211975`", ",", "0.004782237767483329`", ",", 
   "0.005479002254211583`", ",", "8.871875256395445`*^13", ",", 
   "162671.91835213738`", ",", "0.006010394116729898`", ",", 
   "5.656978041883703`*^8"}], "}"}]], "Output",
 CellChangeTimes->{3.701246601896756*^9, 3.701253705436552*^9, 
  3.7012581157533903`*^9, 3.701349432437777*^9, 3.703472185660461*^9, 
  3.7034753706526833`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fluorescence", "=", 
   RowBox[{"fluorecencematrix", ".", "probaction"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.686917252846344*^9, 3.686917260840618*^9}, {
   3.686918009239064*^9, 3.686918015157938*^9}, 3.6880249078675957`*^9, 
   3.688616174744985*^9, 3.688616238492422*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"spectrumFluorescence", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      StyleBox["{", "Code"], 
      RowBox[{
       RowBox[{
        RowBox[{"fluorecenceenergy", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", "HartreeToeV"}], ",", 
       RowBox[{"fluorescence", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "fluorescence", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.688024070851266*^9, 3.688024256082533*^9}, {
   3.6880244310842876`*^9, 3.6880244576195173`*^9}, {3.688024494106113*^9, 
   3.688024494961977*^9}, {3.6886548481321173`*^9, 3.688654915976647*^9}, {
   3.688654961934368*^9, 3.6886550123732452`*^9}, 3.688655808441948*^9, 
   3.700142703149263*^9, {3.7001471475768538`*^9, 3.7001471605969477`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"spectrumFluorescenceNorm", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"spectrumFluorescence", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"Total", "[", 
          RowBox[{"spectrumFluorescence", "[", 
           RowBox[{"[", 
            RowBox[{";;", ",", "2"}], "]"}], "]"}], "]"}]}], "*", 
        RowBox[{"spectrumFluorescence", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "spectrumFluorescence", "]"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.68802427384085*^9, 3.688024301848418*^9}, {
   3.6880243557831507`*^9, 3.6880243802375183`*^9}, {3.688024527036213*^9, 
   3.6880246476526318`*^9}, 3.6880248664959507`*^9, {3.700147168165498*^9, 
   3.700147189542941*^9}, 3.701252186203023*^9, 3.7012538946242437`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"spectrumFluorescenceNorm", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"10", ",", "40"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
   RowBox[{"FillingStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"y\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontSlant->\"Italic\"]\)\[Omega]\!\(\*
StyleBox[\")\",
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Medium", ",", 
      RowBox[{"Arrowheads", "[", "Automatic", "]"}]}], 
     StyleBox["}", "Input"]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.686918142285705*^9, 3.686918151037764*^9}, 
   3.686918281504174*^9, {3.686918392399541*^9, 3.686918473629551*^9}, {
   3.6869206133810883`*^9, 3.686920616716866*^9}, {3.6879921053333178`*^9, 
   3.687992109162706*^9}, {3.688024654565886*^9, 3.6880246698839827`*^9}, {
   3.6880251339695807`*^9, 3.688025135774914*^9}, {3.692448406714532*^9, 
   3.692448499533195*^9}, {3.692448529860711*^9, 3.692448570019874*^9}, {
   3.692448691410667*^9, 3.6924487010450373`*^9}, {3.692448810122767*^9, 
   3.692448824511758*^9}, {3.700142731396433*^9, 3.700142763818184*^9}, 
   3.7001471930889473`*^9, {3.700147270111594*^9, 3.700147270251998*^9}, {
   3.700147703020691*^9, 3.700147716961532*^9}, {3.700148648013961*^9, 
   3.700148648202384*^9}, {3.700148712539381*^9, 3.700148714888753*^9}, {
   3.700148900301886*^9, 3.7001489009165287`*^9}, {3.700148946414489*^9, 
   3.700148999657145*^9}, {3.700149039788952*^9, 3.700149040041226*^9}, {
   3.7012539016591873`*^9, 3.701253922799168*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, {}, {}, 
     {RGBColor[1, 0, 0], Thickness[Large], 
      LineBox[{{29.622530857776002`, 0.}, {29.622530857776002`, 
       0.021500794411224523`}}], 
      LineBox[{{849.6498750996856, 0.}, {849.6498750996856, 
       0.022892525804259736`}}], 
      LineBox[{{820.0273442419095, 0.}, {820.0273442419095, 
       1.1290243242305459`*^-9}}], 
      LineBox[{{27.951098776248003`, 0.}, {27.951098776248003`, 
       0.1579535098992565}}], 
      LineBox[{{33.140092109322, 0.}, {33.140092109322, 
       0.039863366831975576`}}], 
      LineBox[{{854.849018279178, 0.}, {854.849018279178, 
       0.0006065940632728801}}], 
      LineBox[{{826.8979467143146, 0.}, {826.8979467143146, 
       3.5175630526593*^-10}}], 
      LineBox[{{855.8681662628566, 0.}, {855.8681662628566, 
       0.0010320980495873767`}}], 
      LineBox[{{822.728101364919, 0.}, {822.728101364919, 
       5.463907625614061*^-13}}], 
      LineBox[{{28.970246759926503`, 0.}, {28.970246759926503`, 
       2.397565312964527*^-6}}], 
      LineBox[{{946.73631261324, 0.}, {946.73631261324, 
       0.0006058981945058361}}], 
      LineBox[{{917.7660658533135, 0.}, {917.7660658533135, 
       5.961073065380239*^-13}}], 
      LineBox[{{25.6103482701735, 0.}, {25.6103482701735, 
       0.029100112908895883`}}], 
      LineBox[{{31.110503785004997`, 0.}, {31.110503785004997`, 
       0.006363965635723076}}], 
      LineBox[{{861.710749840236, 0.}, {861.710749840236, 
       0.009412504587603971}}], 
      LineBox[{{836.100374358678, 0.}, {836.100374358678, 
       5.9096852807928325`*^-9}}], 
      LineBox[{{862.214378144562, 0.}, {862.214378144562, 
       0.005147223057748704}}], 
      LineBox[{{831.103874359557, 0.}, {831.103874359557, 
       4.334937451470338*^-8}}], 
      LineBox[{{26.114003785884, 0.}, {26.114003785884, 
       9.370430636299725*^-6}}], 
      LineBox[{{862.711312448301, 0.}, {862.711312448301, 
       0.002188838052112161}}], 
      LineBox[{{31.607438088744, 0.}, {31.607438088744, 
       2.9344230310714252`*^-6}}], 
      LineBox[{{953.6362761695207, 0.}, {953.6362761695207, 
       0.000031528490510614785`}}], 
      LineBox[{{927.5222723836365, 0.}, {927.5222723836365, 
       5.975480340727141*^-12}}], 
      LineBox[{{953.6184799240575, 0.}, {953.6184799240575, 
       0.00007897408752175409}}], 
      LineBox[{{922.0110418353134, 0.}, {922.0110418353134, 
       3.8647239250447823`*^-13}}], 
      LineBox[{{26.0962347518055, 0.}, {26.0962347518055, 
       3.154060595924883*^-8}}], 
      LineBox[{{22.6514911651815, 0.}, {22.6514911651815, 
       0.14913553859095183`}}], 
      LineBox[{{28.4145358656675, 0.}, {28.4145358656675, 
       0.05985166708513491}}], 
      LineBox[{{870.1917764701201, 0.}, {870.1917764701201, 
       0.0005109452841387868}}], 
      LineBox[{{847.611606343713, 0.}, {847.611606343713, 
       2.6129619999101873`*^-10}}], 
      LineBox[{{870.17055159021, 0.}, {870.17055159021, 
       0.0016613884358120373`}}], 
      LineBox[{{841.7560429359271, 0.}, {841.7560429359271, 
       2.1565121516712277`*^-8}}], 
      LineBox[{{22.5589724578815, 0.}, {22.5589724578815, 
       2.1900911039133404`*^-6}}], 
      LineBox[{{870.2762133962235, 0.}, {870.2762133962235, 
       0.0005942363947453931}}], 
      LineBox[{{28.520197671681, 0.}, {28.520197671681, 
       6.134180538765753*^-7}}], 
      LineBox[{{962.1022821151605, 0.}, {962.1022821151605, 
       0.00047894787678708084`}}], 
      LineBox[{{939.5433096572791, 0.}, {939.5433096572791, 
       8.869305446951785*^-11}}], 
      LineBox[{{961.7093769343651, 0.}, {961.7093769343651, 
       0.00036724237902919826`}}], 
      LineBox[{{933.1891792626841, 0.}, {933.1891792626841, 
       2.5717056174937077`*^-11}}], 
      LineBox[{{22.166067277086, 0.}, {22.166067277086, 
       1.0702124697586034`*^-7}}], 
      LineBox[{{961.839665043351, 0.}, {961.839665043351, 
       0.00014302650048439187`}}], 
      LineBox[{{28.650458569282502`, 0.}, {28.650458569282502`, 
       3.10327627437362*^-8}}], 
      LineBox[{{18.846768173007003`, 0.}, {18.846768173007003`, 
       0.031400490514105095`}}], 
      LineBox[{{25.030881837246003`, 0.}, {25.030881837246003`, 
       0.014406468824028176`}}], 
      LineBox[{{880.244968050876, 0.}, {880.244968050876, 
       0.0032420261382269276`}}], 
      LineBox[{{861.398199877869, 0.}, {861.398199877869, 
       1.105418247925713*^-9}}], 
      LineBox[{{879.6998151738029, 0.}, {879.6998151738029, 
       0.007207430100001452}}], 
      LineBox[{{854.668933336557, 0.}, {854.668933336557, 
       1.1196632733132887`*^-7}}], 
      LineBox[{{18.704942436993, 0.}, {18.704942436993, 
       6.247597001602757*^-6}}], 
      LineBox[{{879.4068029855069, 0.}, {879.4068029855069, 
       0.005672985128100704}}], 
      LineBox[{{24.7378968603345, 0.}, {24.7378968603345, 
       3.9594063305849496`*^-6}}], 
      LineBox[{{972.0951460564801, 0.}, {972.0951460564801, 
       0.000047219027389611077`}}], 
      LineBox[{{953.7935307605461, 0.}, {953.7935307605461, 
       5.625426836968312*^-12}}], 
      LineBox[{{971.3255808914356, 0.}, {971.3255808914356, 
       0.00021093491256387453`}}], 
      LineBox[{{946.5876840311012, 0.}, {946.5876840311012, 
       1.4430737282385302`*^-11}}], 
      LineBox[{{17.5320501308895, 0.}, {17.5320501308895, 
       4.020679443620817*^-8}}], 
      LineBox[{{970.962825924666, 0.}, {970.962825924666, 
       0.00006104074229239067}}], 
      LineBox[{{24.375141893565, 0.}, {24.375141893565, 
       9.103719661348618*^-9}}], 
      LineBox[{{14.4008905392435, 0.}, {14.4008905392435, 
       0.1181461430434529}}], 
      LineBox[{{20.945092454571, 0.}, {20.945092454571, 
       0.07299558031875729}}], 
      LineBox[{{891.8192488137976, 0.}, {891.8192488137976, 
       0.00018716455840649856`}}], 
      LineBox[{{877.4183582745541, 0.}, {877.4183582745541, 
       3.837019359079367*^-11}}], 
      LineBox[{{890.758467411834, 0.}, {890.758467411834, 
       0.0024238197463153123`}}], 
      LineBox[{{869.813374957263, 0.}, {869.813374957263, 
       4.118725931491605*^-8}}], 
      LineBox[{{13.777777045578, 0.}, {13.777777045578, 
       1.2084605760780559`*^-6}}], 
      LineBox[{{890.06642748123, 0.}, {890.06642748123, 
       0.0024363466215318835`}}], 
      LineBox[{{20.881907619762, 0.}, {20.881907619762, 
       9.723102667012124*^-7}}], 
      LineBox[{{983.572527079197, 0.}, {983.572527079197, 
       0.0003934279121891798}}], 
      LineBox[{{970.232417941917, 0.}, {970.232417941917, 
       1.9666235010835432`*^-11}}], 
      LineBox[{{982.4290230683536, 0.}, {982.4290230683536, 
       0.0012486741601760761`}}], 
      LineBox[{{962.1759705443865, 0.}, {962.1759705443865, 
       5.734495341383434*^-11}}], 
      LineBox[{{15.189503673438002`, 0.}, {15.189503673438002`, 
       1.342728554875907*^-7}}], 
      LineBox[{{981.5774700018104, 0.}, {981.5774700018104, 
       0.000678251468362419}}], 
      LineBox[{{19.401499457424, 0.}, {19.401499457424, 
       5.711577500931691*^-8}}], 
      LineBox[{{16.1478070013745, 0.}, {16.1478070013745, 
       0.026000813019404045`}}], 
      LineBox[{{895.6239445945876, 0.}, {895.6239445945876, 
       2.9318740140324313`*^-11}}], 
      LineBox[{{903.2981536740465, 0.}, {903.2981536740465, 
       0.013569737050910517`}}], 
      LineBox[{{887.1503466726721, 0.}, {887.1503466726721, 
       2.419035465866623*^-7}}], 
      LineBox[{{15.476420511606001`, 0.}, {15.476420511606001`, 
       3.114167878163071*^-6}}], 
      LineBox[{{902.211847993422, 0.}, {902.211847993422, 
       0.02359134872078154}}], 
      LineBox[{{16.604658935745, 0.}, {16.604658935745, 
       4.1017637610306994`*^-6}}], 
      LineBox[{{996.4896896671935, 0.}, {996.4896896671935, 
       0.000015793189898339284`}}], 
      LineBox[{{988.8154805877346, 0.}, {988.8154805877346, 
       1.9632652538642602`*^-13}}], 
      LineBox[{{994.978124469603, 0.}, {994.978124469603, 
       0.0006279994361535587}}], 
      LineBox[{{979.9166503602374, 0.}, {979.9166503602374, 
       1.3419317739382285`*^-11}}], 
      LineBox[{{13.030443581670001`, 0.}, {13.030443581670001`, 
       2.992689577262738*^-8}}], 
      LineBox[{{993.6469707512476, 0.}, {993.6469707512476, 
       0.0003487279216317014}}], 
      LineBox[{{14.614200582339002`, 0.}, {14.614200582339002`, 
       1.2198010094284034`*^-8}}], 
      LineBox[{{906.6337251860565, 0.}, {906.6337251860565, 
       0.03679857783946901}}], 
      LineBox[{{915.7954173878235, 0.}, {915.7954173878235, 
       0.1286687097218374}}], 
      LineBox[{{11.012664998226, 0.}, {11.012664998226, 
       5.061712693128226*^-6}}], 
      LineBox[{{1009.4955069458911`, 0.}, {1009.4955069458911`, 
       6.337552063171711*^-16}}], 
      LineBox[{{1008.9291019775236`, 0.}, {1008.9291019775236`, 
       0.00001180145724718991}}], 
      LineBox[{{999.767436987141, 0.}, {999.767436987141, 
       6.739948029618601*^-14}}], 
      LineBox[{{11.160912620982002`, 0.}, {11.160912620982002`, 
       1.4412164123832578`*^-10}}], 
      LineBox[{{1007.1309192669945`, 0.}, {1007.1309192669945`, 
       0.000026750588893032906`}}], 
      LineBox[{{11.0119847136135, 0.}, {11.0119847136135, 
       1.8955558462364742`*^-10}}], 
      LineBox[{{1021.6828057788284`, 0.}, {1021.6828057788284`, 
       1.7354904942362212`*^-6}}], 
      LineBox[{{1021.9867025209246`, 0.}, {1021.9867025209246`, 
       0.00001598259792908133}}], 
      LineBox[{{0.30389674209600004`, 0.}, {0.30389674209600004`, 
       1.5355469056781453`*^-14}}]}}, {
     {RGBColor[1, 0, 0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], {0., 0.}], CompressedData["
1:eJwN02s41HkcBfCpqN1QzVKsJWmkXCKSxuX/+301pU2yxLosCVNY+5RKLpHC
ZDBjZsLoMnKridRk3C8ptRqaZpFLZdeEQmVriTIZxe568Xl1nue8Oc8xDInc
f3gJiUQ6tGDRgsULVr+5aRFYSIAueI/sU7mANQ/UT1lzWBAmzQulHL+Ih1V3
kKhFGcDceyM46bAmsoG8bQmfHKDdsFSzZ7sEC74+zpjIAvDUrylWhgvxthgd
mayOBZa7p5/Gv6Rhpxfify36MmDHYMN5E3Mlcdtz46KPzSzQLS/umxhzx6Tp
TuPe2gxYd0ThEWVHJyw+xGiHKB1hPtk9rklPgubUBmdGcjmQ+kgjVthPwwyv
9W/XlWfCXF/2gNPsIaLp/EMpvmIH9dVLUn9rz8dO5YOze/QwrPk7SkWXHI/z
mq7ki8dZYMpU+frCmYG/OfhdVsc6FphM9zMlwXZIeWZErX6KBSOq5mZOq6Mx
M0Pr7lNlBsgZPamju8LQx3nKL5b69pD5imJRVzKCmLV8SYWCBSG1WxM8J4Lx
yiTVVcl5GLqRqUFRvhQx+xXa2h0c8OMHi8vTSDj3jlH+5rlMKAmBj7LdAiKe
Krj+sZ0D9EbtMy+qtfApdd38NV2Z8EejvRfZ2p/Y07y976qOPfx6NjFibCII
HV5DWictsYXSyujsoTUPcd7KFlWDCEfIliRUvhSW41hd3ZZ0KzZQK9OFa5sB
bxkeyBo9zYIS0fK41ukpYmDK2OXAQq4MkeNAqj8+akgEqbuxYOdPY+faNvog
YqasW4dnC3UTDh6WB1vQl4RA8TZrNtTLnk12xdEwzbNaZJbqCJ6Z8vPUXCES
6u051b2KCyRaUeyvdIzftzdV+QZwoIZtv4wa/CehdaSrQ6TBhafh04vcyFQc
3xNxjGHCgZ2XL1jVOt8lNqnyQximtuD1E6ni+J3TyDXU7Wr9Ci4UVTf+aH5/
PS6Nexd1rsQRbB2id+mVBaE+f1Z765/W0OUkKmzULMLkJU5Db5fZwdeKywxK
MgcXUJ9UKpLZEKqTlabKi8APXkcwLN+zICknbF/5/Heo93oV9XIiG475rX6c
kZqIm/IbZv1qWRBJUY/ZueIM4p5I/yG2xhrczhnS3Wz6kU/0P4ZOCWyoepDu
x3WMxVsUi5+8uUuFJANzz+C8LhSW9kHeEsQFE0/vI8W/f4M9H5Ua+3VywGry
5ujNe5cIv7SNMsEvXPi3Zb1ux3UzXBEpzqnmc0BzcDhC2iQm7pOUkTbpVhBa
+KrrS+5hdJKsNVjtw4WYPNHMQdIqXETlu34bRIUVf/1xrSeThohSb6ZThznc
M0kN6EXNeLMW8KembGBZE7XgubgKB5/c38MZZIPGSo771vRNWPK9Xbvvb2zQ
t8p/Z6DTSux6FOBDfs4Gab63x1o5HQvb7siSLdhwThkmb9ILRRzRnIzKNYOU
oeSTrs41KCXPUC29a2F/X0UxXUHHOcqiKskrG2APiI4vd69AnY81M/h3uRDf
aqRSJLXDrnqT83IPLhiFU/icwloi9sz1a0eruZBTIbjlEe2FL5UhejiZCzZ5
reJc5hOius2gaGmwBVi6KZl81RSUU3zxRoGIC/Jriydz7Zzx8f/W3pKGbgXH
Fd+XT5QdRTOq87efb9gCSXK/pYpCAd40XPZ8fo4Nn9xnPqC1D4iqxkMFIfaZ
oFcnc46SsTGje3psayMbfH7IUh9yOI/4X2/Qxz9ZgNA98XWhgQxJ/AMGKq0W
/nbr9RWvTZewy47scZlgC0Qo2hwdbbrRj9yI4XcUHswZjzdH8SZRc51Yl/mG
C27HLuaGF+8l3iz+x7pXmwf0LqPU5fyduLJB6vpzIRcahz6fDUu5TRS7aO+7
sNIUBI9cvzUgB6ECd9J/5ho8SLz2UEXcb4vVy0Rn4+w3A220Yd+4lQvSL0kZ
JP+cCQKHhiBa31U8K5AtOVCQCWbqlMDtcQ9wUmDP0tNLjeEVQzCvtH+GfE/7
tn9m8+BLlb55wLM2x7dJKh1H03hgdH92Qn5/DGm3k+ooiAflN+s+C5XWBKZd
ptD3GwN50bj3084RgpYVaqB+ige1AkFcp/ocoqrteLF+oX9DZNn7QxrviBrX
lyEx4zxw9j/xZUj/HlLJdpGMfuBBYw8h2dsyiT6fMN2vFtWLT224Uvz3HjLx
P71l8uE=
       "]]}, {}}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"y\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\\
*\\nStyleBox[\\\"(\\\",\\nFontSlant->\\\"Italic\\\"]\\)\[Omega]\\!\\(\\*\\\
nStyleBox[\\\")\\\",\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]},
  AxesOrigin->{10.15, 0},
  AxesStyle->{Medium, 
    Arrowheads[Automatic]},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{10, 40}, {0, 0.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.701246602051797*^9, 3.7012537055950823`*^9, {3.7012539027115383`*^9, 
   3.7012539233681803`*^9}, 3.701258116061324*^9, 3.701349432682435*^9, 
   3.703475370785231*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"spectrumFluorescenceNorm", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"840", ",", "930"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
   RowBox[{"FillingStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Omega] [eV]\>\"", ",", "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Arrowheads", "[", "Automatic", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.686918142285705*^9, 3.686918151037764*^9}, 
   3.686918281504174*^9, {3.686918392399541*^9, 3.686918473629551*^9}, {
   3.6869206133810883`*^9, 3.686920616716866*^9}, {3.6879921053333178`*^9, 
   3.687992109162706*^9}, {3.688024654565886*^9, 3.6880246698839827`*^9}, {
   3.6880251339695807`*^9, 3.688025135774914*^9}, {3.692448406714532*^9, 
   3.692448499533195*^9}, {3.692448529860711*^9, 3.692448570019874*^9}, {
   3.692448691410667*^9, 3.6924487010450373`*^9}, {3.692448810122767*^9, 
   3.692448824511758*^9}, 3.700147194562696*^9, {3.700147588815674*^9, 
   3.7001476257653303`*^9}, {3.7001486649800777`*^9, 3.700148690763054*^9}, {
   3.700148721033849*^9, 3.7001487222020063`*^9}, 3.7001488717360897`*^9, {
   3.7001489052141047`*^9, 3.700148905812599*^9}, {3.700149022009746*^9, 
   3.700149049027019*^9}, {3.7012539097942553`*^9, 3.701253916463417*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, {}, {}, 
     {RGBColor[1, 0, 0], Thickness[Large], 
      LineBox[{{29.622530857776002`, 0.}, {29.622530857776002`, 
       0.021500794411224523`}}], 
      LineBox[{{849.6498750996856, 0.}, {849.6498750996856, 
       0.022892525804259736`}}], 
      LineBox[{{820.0273442419095, 0.}, {820.0273442419095, 
       1.1290243242305459`*^-9}}], 
      LineBox[{{27.951098776248003`, 0.}, {27.951098776248003`, 
       0.1579535098992565}}], 
      LineBox[{{33.140092109322, 0.}, {33.140092109322, 
       0.039863366831975576`}}], 
      LineBox[{{854.849018279178, 0.}, {854.849018279178, 
       0.0006065940632728801}}], 
      LineBox[{{826.8979467143146, 0.}, {826.8979467143146, 
       3.5175630526593*^-10}}], 
      LineBox[{{855.8681662628566, 0.}, {855.8681662628566, 
       0.0010320980495873767`}}], 
      LineBox[{{822.728101364919, 0.}, {822.728101364919, 
       5.463907625614061*^-13}}], 
      LineBox[{{28.970246759926503`, 0.}, {28.970246759926503`, 
       2.397565312964527*^-6}}], 
      LineBox[{{946.73631261324, 0.}, {946.73631261324, 
       0.0006058981945058361}}], 
      LineBox[{{917.7660658533135, 0.}, {917.7660658533135, 
       5.961073065380239*^-13}}], 
      LineBox[{{25.6103482701735, 0.}, {25.6103482701735, 
       0.029100112908895883`}}], 
      LineBox[{{31.110503785004997`, 0.}, {31.110503785004997`, 
       0.006363965635723076}}], 
      LineBox[{{861.710749840236, 0.}, {861.710749840236, 
       0.009412504587603971}}], 
      LineBox[{{836.100374358678, 0.}, {836.100374358678, 
       5.9096852807928325`*^-9}}], 
      LineBox[{{862.214378144562, 0.}, {862.214378144562, 
       0.005147223057748704}}], 
      LineBox[{{831.103874359557, 0.}, {831.103874359557, 
       4.334937451470338*^-8}}], 
      LineBox[{{26.114003785884, 0.}, {26.114003785884, 
       9.370430636299725*^-6}}], 
      LineBox[{{862.711312448301, 0.}, {862.711312448301, 
       0.002188838052112161}}], 
      LineBox[{{31.607438088744, 0.}, {31.607438088744, 
       2.9344230310714252`*^-6}}], 
      LineBox[{{953.6362761695207, 0.}, {953.6362761695207, 
       0.000031528490510614785`}}], 
      LineBox[{{927.5222723836365, 0.}, {927.5222723836365, 
       5.975480340727141*^-12}}], 
      LineBox[{{953.6184799240575, 0.}, {953.6184799240575, 
       0.00007897408752175409}}], 
      LineBox[{{922.0110418353134, 0.}, {922.0110418353134, 
       3.8647239250447823`*^-13}}], 
      LineBox[{{26.0962347518055, 0.}, {26.0962347518055, 
       3.154060595924883*^-8}}], 
      LineBox[{{22.6514911651815, 0.}, {22.6514911651815, 
       0.14913553859095183`}}], 
      LineBox[{{28.4145358656675, 0.}, {28.4145358656675, 
       0.05985166708513491}}], 
      LineBox[{{870.1917764701201, 0.}, {870.1917764701201, 
       0.0005109452841387868}}], 
      LineBox[{{847.611606343713, 0.}, {847.611606343713, 
       2.6129619999101873`*^-10}}], 
      LineBox[{{870.17055159021, 0.}, {870.17055159021, 
       0.0016613884358120373`}}], 
      LineBox[{{841.7560429359271, 0.}, {841.7560429359271, 
       2.1565121516712277`*^-8}}], 
      LineBox[{{22.5589724578815, 0.}, {22.5589724578815, 
       2.1900911039133404`*^-6}}], 
      LineBox[{{870.2762133962235, 0.}, {870.2762133962235, 
       0.0005942363947453931}}], 
      LineBox[{{28.520197671681, 0.}, {28.520197671681, 
       6.134180538765753*^-7}}], 
      LineBox[{{962.1022821151605, 0.}, {962.1022821151605, 
       0.00047894787678708084`}}], 
      LineBox[{{939.5433096572791, 0.}, {939.5433096572791, 
       8.869305446951785*^-11}}], 
      LineBox[{{961.7093769343651, 0.}, {961.7093769343651, 
       0.00036724237902919826`}}], 
      LineBox[{{933.1891792626841, 0.}, {933.1891792626841, 
       2.5717056174937077`*^-11}}], 
      LineBox[{{22.166067277086, 0.}, {22.166067277086, 
       1.0702124697586034`*^-7}}], 
      LineBox[{{961.839665043351, 0.}, {961.839665043351, 
       0.00014302650048439187`}}], 
      LineBox[{{28.650458569282502`, 0.}, {28.650458569282502`, 
       3.10327627437362*^-8}}], 
      LineBox[{{18.846768173007003`, 0.}, {18.846768173007003`, 
       0.031400490514105095`}}], 
      LineBox[{{25.030881837246003`, 0.}, {25.030881837246003`, 
       0.014406468824028176`}}], 
      LineBox[{{880.244968050876, 0.}, {880.244968050876, 
       0.0032420261382269276`}}], 
      LineBox[{{861.398199877869, 0.}, {861.398199877869, 
       1.105418247925713*^-9}}], 
      LineBox[{{879.6998151738029, 0.}, {879.6998151738029, 
       0.007207430100001452}}], 
      LineBox[{{854.668933336557, 0.}, {854.668933336557, 
       1.1196632733132887`*^-7}}], 
      LineBox[{{18.704942436993, 0.}, {18.704942436993, 
       6.247597001602757*^-6}}], 
      LineBox[{{879.4068029855069, 0.}, {879.4068029855069, 
       0.005672985128100704}}], 
      LineBox[{{24.7378968603345, 0.}, {24.7378968603345, 
       3.9594063305849496`*^-6}}], 
      LineBox[{{972.0951460564801, 0.}, {972.0951460564801, 
       0.000047219027389611077`}}], 
      LineBox[{{953.7935307605461, 0.}, {953.7935307605461, 
       5.625426836968312*^-12}}], 
      LineBox[{{971.3255808914356, 0.}, {971.3255808914356, 
       0.00021093491256387453`}}], 
      LineBox[{{946.5876840311012, 0.}, {946.5876840311012, 
       1.4430737282385302`*^-11}}], 
      LineBox[{{17.5320501308895, 0.}, {17.5320501308895, 
       4.020679443620817*^-8}}], 
      LineBox[{{970.962825924666, 0.}, {970.962825924666, 
       0.00006104074229239067}}], 
      LineBox[{{24.375141893565, 0.}, {24.375141893565, 
       9.103719661348618*^-9}}], 
      LineBox[{{14.4008905392435, 0.}, {14.4008905392435, 
       0.1181461430434529}}], 
      LineBox[{{20.945092454571, 0.}, {20.945092454571, 
       0.07299558031875729}}], 
      LineBox[{{891.8192488137976, 0.}, {891.8192488137976, 
       0.00018716455840649856`}}], 
      LineBox[{{877.4183582745541, 0.}, {877.4183582745541, 
       3.837019359079367*^-11}}], 
      LineBox[{{890.758467411834, 0.}, {890.758467411834, 
       0.0024238197463153123`}}], 
      LineBox[{{869.813374957263, 0.}, {869.813374957263, 
       4.118725931491605*^-8}}], 
      LineBox[{{13.777777045578, 0.}, {13.777777045578, 
       1.2084605760780559`*^-6}}], 
      LineBox[{{890.06642748123, 0.}, {890.06642748123, 
       0.0024363466215318835`}}], 
      LineBox[{{20.881907619762, 0.}, {20.881907619762, 
       9.723102667012124*^-7}}], 
      LineBox[{{983.572527079197, 0.}, {983.572527079197, 
       0.0003934279121891798}}], 
      LineBox[{{970.232417941917, 0.}, {970.232417941917, 
       1.9666235010835432`*^-11}}], 
      LineBox[{{982.4290230683536, 0.}, {982.4290230683536, 
       0.0012486741601760761`}}], 
      LineBox[{{962.1759705443865, 0.}, {962.1759705443865, 
       5.734495341383434*^-11}}], 
      LineBox[{{15.189503673438002`, 0.}, {15.189503673438002`, 
       1.342728554875907*^-7}}], 
      LineBox[{{981.5774700018104, 0.}, {981.5774700018104, 
       0.000678251468362419}}], 
      LineBox[{{19.401499457424, 0.}, {19.401499457424, 
       5.711577500931691*^-8}}], 
      LineBox[{{16.1478070013745, 0.}, {16.1478070013745, 
       0.026000813019404045`}}], 
      LineBox[{{895.6239445945876, 0.}, {895.6239445945876, 
       2.9318740140324313`*^-11}}], 
      LineBox[{{903.2981536740465, 0.}, {903.2981536740465, 
       0.013569737050910517`}}], 
      LineBox[{{887.1503466726721, 0.}, {887.1503466726721, 
       2.419035465866623*^-7}}], 
      LineBox[{{15.476420511606001`, 0.}, {15.476420511606001`, 
       3.114167878163071*^-6}}], 
      LineBox[{{902.211847993422, 0.}, {902.211847993422, 
       0.02359134872078154}}], 
      LineBox[{{16.604658935745, 0.}, {16.604658935745, 
       4.1017637610306994`*^-6}}], 
      LineBox[{{996.4896896671935, 0.}, {996.4896896671935, 
       0.000015793189898339284`}}], 
      LineBox[{{988.8154805877346, 0.}, {988.8154805877346, 
       1.9632652538642602`*^-13}}], 
      LineBox[{{994.978124469603, 0.}, {994.978124469603, 
       0.0006279994361535587}}], 
      LineBox[{{979.9166503602374, 0.}, {979.9166503602374, 
       1.3419317739382285`*^-11}}], 
      LineBox[{{13.030443581670001`, 0.}, {13.030443581670001`, 
       2.992689577262738*^-8}}], 
      LineBox[{{993.6469707512476, 0.}, {993.6469707512476, 
       0.0003487279216317014}}], 
      LineBox[{{14.614200582339002`, 0.}, {14.614200582339002`, 
       1.2198010094284034`*^-8}}], 
      LineBox[{{906.6337251860565, 0.}, {906.6337251860565, 
       0.03679857783946901}}], 
      LineBox[{{915.7954173878235, 0.}, {915.7954173878235, 
       0.1286687097218374}}], 
      LineBox[{{11.012664998226, 0.}, {11.012664998226, 
       5.061712693128226*^-6}}], 
      LineBox[{{1009.4955069458911`, 0.}, {1009.4955069458911`, 
       6.337552063171711*^-16}}], 
      LineBox[{{1008.9291019775236`, 0.}, {1008.9291019775236`, 
       0.00001180145724718991}}], 
      LineBox[{{999.767436987141, 0.}, {999.767436987141, 
       6.739948029618601*^-14}}], 
      LineBox[{{11.160912620982002`, 0.}, {11.160912620982002`, 
       1.4412164123832578`*^-10}}], 
      LineBox[{{1007.1309192669945`, 0.}, {1007.1309192669945`, 
       0.000026750588893032906`}}], 
      LineBox[{{11.0119847136135, 0.}, {11.0119847136135, 
       1.8955558462364742`*^-10}}], 
      LineBox[{{1021.6828057788284`, 0.}, {1021.6828057788284`, 
       1.7354904942362212`*^-6}}], 
      LineBox[{{1021.9867025209246`, 0.}, {1021.9867025209246`, 
       0.00001598259792908133}}], 
      LineBox[{{0.30389674209600004`, 0.}, {0.30389674209600004`, 
       1.5355469056781453`*^-14}}]}}, {
     {RGBColor[1, 0, 0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], {0., 0.}], CompressedData["
1:eJwN02s41HkcBfCpqN1QzVKsJWmkXCKSxuX/+301pU2yxLosCVNY+5RKLpHC
ZDBjZsLoMnKridRk3C8ptRqaZpFLZdeEQmVriTIZxe568Xl1nue8Oc8xDInc
f3gJiUQ6tGDRgsULVr+5aRFYSIAueI/sU7mANQ/UT1lzWBAmzQulHL+Ih1V3
kKhFGcDceyM46bAmsoG8bQmfHKDdsFSzZ7sEC74+zpjIAvDUrylWhgvxthgd
mayOBZa7p5/Gv6Rhpxfify36MmDHYMN5E3Mlcdtz46KPzSzQLS/umxhzx6Tp
TuPe2gxYd0ThEWVHJyw+xGiHKB1hPtk9rklPgubUBmdGcjmQ+kgjVthPwwyv
9W/XlWfCXF/2gNPsIaLp/EMpvmIH9dVLUn9rz8dO5YOze/QwrPk7SkWXHI/z
mq7ki8dZYMpU+frCmYG/OfhdVsc6FphM9zMlwXZIeWZErX6KBSOq5mZOq6Mx
M0Pr7lNlBsgZPamju8LQx3nKL5b69pD5imJRVzKCmLV8SYWCBSG1WxM8J4Lx
yiTVVcl5GLqRqUFRvhQx+xXa2h0c8OMHi8vTSDj3jlH+5rlMKAmBj7LdAiKe
Krj+sZ0D9EbtMy+qtfApdd38NV2Z8EejvRfZ2p/Y07y976qOPfx6NjFibCII
HV5DWictsYXSyujsoTUPcd7KFlWDCEfIliRUvhSW41hd3ZZ0KzZQK9OFa5sB
bxkeyBo9zYIS0fK41ukpYmDK2OXAQq4MkeNAqj8+akgEqbuxYOdPY+faNvog
YqasW4dnC3UTDh6WB1vQl4RA8TZrNtTLnk12xdEwzbNaZJbqCJ6Z8vPUXCES
6u051b2KCyRaUeyvdIzftzdV+QZwoIZtv4wa/CehdaSrQ6TBhafh04vcyFQc
3xNxjGHCgZ2XL1jVOt8lNqnyQximtuD1E6ni+J3TyDXU7Wr9Ci4UVTf+aH5/
PS6Nexd1rsQRbB2id+mVBaE+f1Z765/W0OUkKmzULMLkJU5Db5fZwdeKywxK
MgcXUJ9UKpLZEKqTlabKi8APXkcwLN+zICknbF/5/Heo93oV9XIiG475rX6c
kZqIm/IbZv1qWRBJUY/ZueIM4p5I/yG2xhrczhnS3Wz6kU/0P4ZOCWyoepDu
x3WMxVsUi5+8uUuFJANzz+C8LhSW9kHeEsQFE0/vI8W/f4M9H5Ua+3VywGry
5ujNe5cIv7SNMsEvXPi3Zb1ux3UzXBEpzqnmc0BzcDhC2iQm7pOUkTbpVhBa
+KrrS+5hdJKsNVjtw4WYPNHMQdIqXETlu34bRIUVf/1xrSeThohSb6ZThznc
M0kN6EXNeLMW8KembGBZE7XgubgKB5/c38MZZIPGSo771vRNWPK9Xbvvb2zQ
t8p/Z6DTSux6FOBDfs4Gab63x1o5HQvb7siSLdhwThkmb9ILRRzRnIzKNYOU
oeSTrs41KCXPUC29a2F/X0UxXUHHOcqiKskrG2APiI4vd69AnY81M/h3uRDf
aqRSJLXDrnqT83IPLhiFU/icwloi9sz1a0eruZBTIbjlEe2FL5UhejiZCzZ5
reJc5hOius2gaGmwBVi6KZl81RSUU3zxRoGIC/Jriydz7Zzx8f/W3pKGbgXH
Fd+XT5QdRTOq87efb9gCSXK/pYpCAd40XPZ8fo4Nn9xnPqC1D4iqxkMFIfaZ
oFcnc46SsTGje3psayMbfH7IUh9yOI/4X2/Qxz9ZgNA98XWhgQxJ/AMGKq0W
/nbr9RWvTZewy47scZlgC0Qo2hwdbbrRj9yI4XcUHswZjzdH8SZRc51Yl/mG
C27HLuaGF+8l3iz+x7pXmwf0LqPU5fyduLJB6vpzIRcahz6fDUu5TRS7aO+7
sNIUBI9cvzUgB6ECd9J/5ho8SLz2UEXcb4vVy0Rn4+w3A220Yd+4lQvSL0kZ
JP+cCQKHhiBa31U8K5AtOVCQCWbqlMDtcQ9wUmDP0tNLjeEVQzCvtH+GfE/7
tn9m8+BLlb55wLM2x7dJKh1H03hgdH92Qn5/DGm3k+ooiAflN+s+C5XWBKZd
ptD3GwN50bj3084RgpYVaqB+ige1AkFcp/ocoqrteLF+oX9DZNn7QxrviBrX
lyEx4zxw9j/xZUj/HlLJdpGMfuBBYw8h2dsyiT6fMN2vFtWLT224Uvz3HjLx
P71l8uE=
       "]]}, {}}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, False},
  AxesLabel->{
    FormBox["\"\[Omega] [eV]\"", TraditionalForm], 
    FormBox["\"\"", TraditionalForm]},
  AxesOrigin->{840.45, 0},
  AxesStyle->Arrowheads[Automatic],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{840, 930}, {0, 0.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7012466021148987`*^9, 3.701253705647923*^9, {3.70125391089289*^9, 
   3.70125391706674*^9}, 3.70125811619242*^9, 3.701349432743514*^9, 
   3.703475370821034*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", 
  RowBox[{"spectrumFluorescenceNorm", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"800", ",", "1050"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.00001", ",", "1"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
   RowBox[{"FillingStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Omega] [eV]\>\"", ",", "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Arrowheads", "[", "Automatic", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.686918142285705*^9, 3.686918151037764*^9}, 
   3.686918281504174*^9, {3.686918392399541*^9, 3.686918473629551*^9}, {
   3.6869206133810883`*^9, 3.686920616716866*^9}, {3.6879921053333178`*^9, 
   3.687992109162706*^9}, {3.688024654565886*^9, 3.6880246698839827`*^9}, {
   3.6880251339695807`*^9, 3.688025135774914*^9}, {3.688632306123589*^9, 
   3.68863238024822*^9}, 3.700147196709591*^9, {3.7001473074617567`*^9, 
   3.700147308321745*^9}, {3.7012563245964937`*^9, 3.701256328396509*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, {}, {}, 
     {RGBColor[1, 0, 0], Thickness[Large], 
      LineBox[{{29.622530857776002`, -11.512925464970229`}, {
       29.622530857776002`, -3.8396653951718505`}}], 
      LineBox[{{849.6498750996856, -11.512925464970229`}, {
       849.6498750996856, -3.776944805790285}}], 
      LineBox[{{27.951098776248003`, -11.512925464970229`}, {
       27.951098776248003`, -1.8454545303965353`}}], 
      LineBox[{{33.140092109322, -11.512925464970229`}, {
       33.140092109322, -3.2222975013326756`}}], 
      LineBox[{{854.849018279178, -11.512925464970229`}, {
       854.849018279178, -7.407650749647101}}], 
      LineBox[{{855.8681662628566, -11.512925464970229`}, {
       855.8681662628566, -6.876161607145769}}], 
      LineBox[{{946.73631261324, -11.512925464970229`}, {
       946.73631261324, -7.408798581872802}}], 
      LineBox[{{25.6103482701735, -11.512925464970229`}, {
       25.6103482701735, -3.537013224781431}}], 
      LineBox[{{31.110503785004997`, -11.512925464970229`}, {
       31.110503785004997`, -5.057103568313275}}], 
      LineBox[{{861.710749840236, -11.512925464970229`}, {
       861.710749840236, -4.6657161984614}}], 
      LineBox[{{862.214378144562, -11.512925464970229`}, {
       862.214378144562, -5.26929792182124}}], 
      LineBox[{{862.711312448301, -11.512925464970229`}, {
       862.711312448301, -6.124384445767494}}], 
      LineBox[{{953.6362761695207, -11.512925464970229`}, {
       953.6362761695207, -10.364618960256323`}}], 
      LineBox[{{953.6184799240575, -11.512925464970229`}, {
       953.6184799240575, -9.44639076535675}}], 
      LineBox[{{22.6514911651815, -11.512925464970229`}, {
       22.6514911651815, -1.902899731549198}}], 
      LineBox[{{28.4145358656675, -11.512925464970229`}, {
       28.4145358656675, -2.815885992977862}}], 
      LineBox[{{870.1917764701201, -11.512925464970229`}, {
       870.1917764701201, -7.57924804954296}}], 
      LineBox[{{870.17055159021, -11.512925464970229`}, {
       870.17055159021, -6.40010161909151}}], 
      LineBox[{{870.2762133962235, -11.512925464970229`}, {
       870.2762133962235, -7.4282333468192245`}}], 
      LineBox[{{962.1022821151605, -11.512925464970229`}, {
       962.1022821151605, -7.6439187832027615`}}], 
      LineBox[{{961.7093769343651, -11.512925464970229`}, {
       961.7093769343651, -7.909488494577751}}], 
      LineBox[{{961.839665043351, -11.512925464970229`}, {
       961.839665043351, -8.85248062680097}}], 
      LineBox[{{18.846768173007003`, -11.512925464970229`}, {
       18.846768173007003`, -3.4609317647216282`}}], 
      LineBox[{{25.030881837246003`, -11.512925464970229`}, {
       25.030881837246003`, -4.240077949380181}}], 
      LineBox[{{880.244968050876, -11.512925464970229`}, {
       880.244968050876, -5.731556793323939}}], 
      LineBox[{{879.6998151738029, -11.512925464970229`}, {
       879.6998151738029, -4.932642826729553}}], 
      LineBox[{{879.4068029855069, -11.512925464970229`}, {
       879.4068029855069, -5.172039822164023}}], 
      LineBox[{{972.0951460564801, -11.512925464970229`}, {
       972.0951460564801, -9.960713623943622}}], 
      LineBox[{{971.3255808914356, -11.512925464970229`}, {
       971.3255808914356, -8.463960943336511}}], 
      LineBox[{{970.962825924666, -11.512925464970229`}, {
       970.962825924666, -9.703969010308562}}], 
      LineBox[{{14.4008905392435, -11.512925464970229`}, {
       14.4008905392435, -2.135832920457158}}], 
      LineBox[{{20.945092454571, -11.512925464970229`}, {
       20.945092454571, -2.6173563832452498`}}], 
      LineBox[{{891.8192488137976, -11.512925464970229`}, {
       891.8192488137976, -8.583522336596586}}], 
      LineBox[{{890.758467411834, -11.512925464970229`}, {
       890.758467411834, -6.022410575621207}}], 
      LineBox[{{890.06642748123, -11.512925464970229`}, {
       890.06642748123, -6.017255647987683}}], 
      LineBox[{{983.572527079197, -11.512925464970229`}, {
       983.572527079197, -7.840612703359022}}], 
      LineBox[{{982.4290230683536, -11.512925464970229`}, {
       982.4290230683536, -6.685672962437541}}], 
      LineBox[{{981.5774700018104, -11.512925464970229`}, {
       981.5774700018104, -7.295992441499572}}], 
      LineBox[{{16.1478070013745, -11.512925464970229`}, {
       16.1478070013745, -3.649627471472472}}], 
      LineBox[{{903.2981536740465, -11.512925464970229`}, {
       903.2981536740465, -4.299913182558877}}], 
      LineBox[{{902.211847993422, -11.512925464970229`}, {
       902.211847993422, -3.74687521378521}}], 
      LineBox[{{996.4896896671935, -11.512925464970229`}, {
       996.4896896671935, -11.055931729939232`}}], 
      LineBox[{{994.978124469603, -11.512925464970229`}, {
       994.978124469603, -7.37297128934113}}], 
      LineBox[{{993.6469707512476, -11.512925464970229`}, {
       993.6469707512476, -7.961218533981924}}], 
      LineBox[{{906.6337251860565, -11.512925464970229`}, {
       906.6337251860565, -3.302296080220618}}], 
      LineBox[{{915.7954173878235, -11.512925464970229`}, {
       915.7954173878235, -2.0505143196443507`}}], 
      LineBox[{{1008.9291019775236`, -11.512925464970229`}, {
       1008.9291019775236`, -11.347287538593031`}}], 
      LineBox[{{1007.1309192669945`, -11.512925464970229`}, {
       1007.1309192669945`, -10.528954070171759`}}], 
      LineBox[{{1021.9867025209246`, -11.512925464970229`}, {
       1021.9867025209246`, -11.044010057055017`}}]}}, {
     {RGBColor[1, 0, 0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], {0., 0.}], CompressedData["
1:eJwN0nk4FAgfB/BRaDczZXKMMI2jxjEZM4Mx4x35Ye27I+1TjpDYVjpe+0Rr
5eiQoxUzZoY1KePIEWUdkyNH2voliyxKSu0WuyjaRSJCjn398fnr+zzfP77P
1zg43PPIegKBELJGZc26NTqjPzODrjpCcWv+uaKGTagV2DDNkYig0juvn2m/
CYfVXAi8glQgR98f01XYoi3k2J358B/gvgvxXkpeuadYepj6LgPgamnG367t
n6NdlF5nZ70IAmsaOOGFVHR+pVxlPk+FNtdxUmGrHVZ6manM3BVBU49JIivB
AAmzPfS+W6kQxWBMugkEyJyKogQvCGAjTZXzZMgClzUG50cuSWDaKlwvt4iK
Sd4mY0ZVaUAqyiv+tEOAzekPOpxy+RBYMpXVvZuIzlWDi0JDJ+iUZQfEOmhj
TnNunnJSBHJBX0J12Rb87JstGd1GIjCk3LPyn+HgQtyIRsO0CKL+l/usRUsH
k1O17zxdSAX2sQu59rMsnFkxPWBNdYA9e8Jc/jYzw+Rb8tabcyLwefRHUdB5
Pdwcr6aZkOMEXn4hjKDTFpj8xxyF0i2BFwqD/crb2/HS7e15Vstp0D6znzf6
nI+neYqSmS4J0Efk3pLXJhhL1M/TfZwGIuru/eNyAQrv2j8v0nOATX51poVu
bDyiSzDqKOXCfROLlS8jVu/lbG5Ro4UKoPfZV4KpZHWM1tdvSWGLgSuQH6Xv
24as4YGM12dFECG68bJZk4sD03T3wLX8tMd2x7rsrRhm7HiI+LUILgeLn86V
stFxvqxXT8YF05NVCgtNS/x0JkhpxxFDlTysO7Geiq5etRWMHwVQNDSS25Kz
E68ZCmN7NaXgKCZGfJO5Dce7mmv8Dkpg+YP/Lz477FH7xOPuCpIU3nKqP+wt
puHpJ6Enkywk0HTFRtctmIfmavLgJEsuON0PPPGKyEKPo1+v3U4KQ5Z835g6
Y7we888PF0oFUKkF7zuEbHweIOr69QUHpnz4q8tKDSSvd/5zbAMfEvdGrvbP
aWI+71H1XIIYOhb8+dRJXcQ3oUnW4yIYUg1Unr9qi30lNbzsc2LQyc1vVG/W
wua8xkX/WyKoVvCoHioslEakGETXcSC9+91w5LwZ+p6aMHY+I4Zw+w12jJva
yJpb92j0Dg8G5n5hL/1ljscuTr1sOSSFn/fNXx8eN0Wv9ut0/x4JxFGuxB4Y
46P/RbNOxQEpPIufEKZNGuHNcGVmrVwCJU2RIdYfeXiPsBBum8KGB299cs5s
YGMkWXuw1lcKkX7CgrDjpljAk3t8fogH6Sur1c1JHHS8vj/ZuXsn+JYvZFjr
qqCVNsinp23BkGYk9nuvit9Gej6RDIrX9kk/+cDSGFu38rv8vhODp7bLkf4l
e3RrP+hL7heDMtGta0ZXD6+13e5MYIrBW+xfuleFjZKK5U6elAEhbkkxV4CB
iTnGGimPxUCmTkWVk/Uwc6GgpnXIFuyWOraPKxnY81ArVX5HCr9TszIfHqSh
h+H7lZf7pDArV7eZLuVhdFxJcVitFH6tukQyvquPV8p2HT5OlkLCbVHbotwe
a9toBerfMoE6mpWfWWKNmYWXb+RXSME/NP6anjUVv/93W3nHURtQEMPS8ypZ
OK+2Utm/gwXFp74YCeeQ0Hy4rH9lWQyrj4m0BuBhTVNIfrBDGliOfzppaEPG
pN7ZtzZNYrDDjQbMGCbKl24cnvzAhFPupzonAyywNeDgQDU7DTi2u+uzF0no
7vLTZKeCBfYzGb5veszxK2no8D+mMij47YROsSEd79Yr9ZNHpVCelV68x8UR
R9dNcPooMmj8IsV64hwVqxs7PHyuSoHxW1vmw8/4WOhO2ZO12RKGZtsXtnix
MX8v4d+dJBnUafxZLnxBQ2JZxfkYByvwbFSkPOVxkFqaOEj2SYPjpC12+t9t
xEVF5/rA/DRw6eWSIo8RMD7oifpZdTq8EVbEORw2R7+zfl0fxTKw0nEa8D3v
jGPxqt1hF2VwznhrxaNqOlK6CPWmu2QgjD0wQfDehU6u2aaHPenwIMBATirj
omvGURoxVgaXZg6R+zbtQJ6GyyuTtX6GSc3WsWAu1nn8FRw1KYPKKsrb/160
RNWf3FtfT8nALC76bIouHT9GWHpq/NDnNHjZ4cfyHif8P5LEAfk=
       
       "]]}, {}}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Omega] [eV]\"", TraditionalForm], 
    FormBox["\"\"", TraditionalForm]},
  AxesOrigin->{801.25, -11.455360837645378`},
  AxesStyle->Arrowheads[Automatic],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{800, 1050}, {-11.512925464970229`, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->FrontEndValueCache[{Automatic, 
     Charting`ScaledTicks[{Log, Exp}]}, {Automatic, {{-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.41431317630212, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.903487552536127, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.721165995742174, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.567015315914915, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.433483923290392, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.315700887634009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.111728083308073, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.824046010856292, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.418580902748128, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.264430222920869, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.013115794639964, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.688632309276692*^9, 3.6886323806413507`*^9}, 
   3.688640553858679*^9, 3.688645280715983*^9, 3.6886456507629843`*^9, 
   3.688646152218131*^9, 3.688646569738264*^9, 3.688647324342894*^9, 
   3.688647726810196*^9, 3.688648125252944*^9, 3.688648534202325*^9, 
   3.688649279722323*^9, 3.688654950456676*^9, 3.688655021267891*^9, 
   3.688655685140053*^9, 3.688655816756122*^9, 3.688658854519195*^9, 
   3.688667636521*^9, 3.688698502197317*^9, 3.688700259352668*^9, 
   3.688721549940586*^9, 3.688721925503859*^9, 3.6887229350196533`*^9, 
   3.6887236507745733`*^9, 3.6887243073506203`*^9, 3.688724923818596*^9, 
   3.688728462126545*^9, 3.688729707976323*^9, 3.688731076343895*^9, 
   3.689245418675445*^9, 3.689245882578308*^9, 3.68924644727769*^9, 
   3.692444864984256*^9, 3.7001425927705936`*^9, 3.700142711654519*^9, 
   3.700146732686001*^9, 3.700147224107727*^9, 3.70014732942463*^9, 
   3.700147361782124*^9, 3.700296497968629*^9, 3.700395584673649*^9, 
   3.7004586089930353`*^9, 3.700459940979485*^9, 3.70046825230622*^9, 
   3.7004868087667227`*^9, 3.700668886866828*^9, 3.701246602178329*^9, 
   3.701253705695929*^9, 3.7012581163423758`*^9, 3.701349432801011*^9, 
   3.703475370855317*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"spectrumFluorescenceStates", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"fluorescencetransitions", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"fluorecenceenergy", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", "HartreeToeV"}], ",", 
       RowBox[{"spectrumFluorescenceNorm", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "100"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6876292024417973`*^9, 3.687629366685582*^9}, {
   3.687698792323819*^9, 3.687698812458639*^9}, {3.688024727421041*^9, 
   3.688024733217493*^9}, 3.700147199612028*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{"spectrumFluorescenceStates", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "20"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.6869202814349823`*^9, 3.686920286098748*^9}, {
  3.686920333065975*^9, 3.68692033877429*^9}, {3.686920394803463*^9, 
  3.686920396952897*^9}, {3.6876287428298273`*^9, 3.6876287448427343`*^9}, {
  3.6876290368608637`*^9, 3.687629037572401*^9}, {3.687698820986309*^9, 
  3.687698822815352*^9}, {3.6879671971895323`*^9, 3.687967199850185*^9}, {
  3.6886406273941917`*^9, 3.688640631086294*^9}, {3.688667709919612*^9, 
  3.688667714535617*^9}, {3.700142617503847*^9, 3.700142644378862*^9}, {
  3.7002987300551577`*^9, 3.7002987302009478`*^9}, {3.7003954217600393`*^9, 
  3.7003954218641043`*^9}, {3.701254004814807*^9, 3.701254068553792*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"4", "\<\"1s(2) 2s(1) 2p(5) ---> 1s(2) 2s(2) 2p(4)\"\>", 
     "27.951098776248003`", "0.1579535098992565`"},
    {"27", "\<\"1s(2) 2s(1) 2p(3) ---> 1s(2) 2s(2) 2p(2)\"\>", 
     "22.6514911651815`", "0.14913553859095183`"},
    {"90", "\<\"1s(1) 2s(0) 2p(1) ---> 1s(2) 2s(0) 2p(0)\"\>", 
     "915.7954173878235`", "0.1286687097218374`"},
    {"59", "\<\"1s(2) 2s(1) 2p(1) ---> 1s(2) 2s(2) 2p(0)\"\>", 
     "14.4008905392435`", "0.1181461430434529`"},
    {"60", "\<\"1s(2) 2s(0) 2p(2) ---> 1s(2) 2s(1) 2p(1)\"\>", 
     "20.945092454571`", "0.07299558031875729`"},
    {"28", "\<\"1s(2) 2s(0) 2p(4) ---> 1s(2) 2s(1) 2p(3)\"\>", 
     "28.4145358656675`", "0.05985166708513491`"},
    {"5", "\<\"1s(2) 2s(0) 2p(6) ---> 1s(2) 2s(1) 2p(5)\"\>", 
     "33.140092109322`", "0.039863366831975576`"},
    {"89", "\<\"1s(1) 2s(1) 2p(0) ---> 1s(2) 2s(0) 2p(0)\"\>", 
     "906.6337251860565`", "0.03679857783946901`"},
    {"43", "\<\"1s(2) 2s(1) 2p(2) ---> 1s(2) 2s(2) 2p(1)\"\>", 
     "18.846768173007003`", "0.031400490514105095`"},
    {"13", "\<\"1s(2) 2s(1) 2p(4) ---> 1s(2) 2s(2) 2p(3)\"\>", 
     "25.6103482701735`", "0.029100112908895883`"},
    {"75", "\<\"1s(2) 2s(0) 2p(1) ---> 1s(2) 2s(1) 2p(0)\"\>", 
     "16.1478070013745`", "0.026000813019404045`"},
    {"80", "\<\"1s(1) 2s(0) 2p(2) ---> 1s(2) 2s(0) 2p(1)\"\>", 
     "902.211847993422`", "0.02359134872078154`"},
    {"2", "\<\"1s(1) 2s(2) 2p(6) ---> 1s(2) 2s(2) 2p(5)\"\>", 
     "849.6498750996856`", "0.022892525804259736`"},
    {"1", "\<\"1s(2) 2s(1) 2p(6) ---> 1s(2) 2s(2) 2p(5)\"\>", 
     "29.622530857776002`", "0.021500794411224523`"},
    {"44", "\<\"1s(2) 2s(0) 2p(3) ---> 1s(2) 2s(1) 2p(2)\"\>", 
     "25.030881837246003`", "0.014406468824028176`"},
    {"77", "\<\"1s(1) 2s(1) 2p(1) ---> 1s(2) 2s(1) 2p(0)\"\>", 
     "903.2981536740465`", "0.013569737050910517`"},
    {"15", "\<\"1s(1) 2s(2) 2p(4) ---> 1s(2) 2s(2) 2p(3)\"\>", 
     "861.710749840236`", "0.009412504587603971`"},
    {"47", "\<\"1s(1) 2s(1) 2p(3) ---> 1s(2) 2s(1) 2p(2)\"\>", 
     "879.6998151738029`", "0.007207430100001452`"},
    {"14", "\<\"1s(2) 2s(0) 2p(5) ---> 1s(2) 2s(1) 2p(4)\"\>", 
     "31.110503785004997`", "0.006363965635723076`"},
    {"50", "\<\"1s(1) 2s(0) 2p(4) ---> 1s(2) 2s(0) 2p(3)\"\>", 
     "879.4068029855069`", "0.005672985128100704`"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7012466022954597`*^9, 3.701253705799576*^9, {3.701254005462428*^9, 
   3.7012540690342607`*^9}, 3.701258116618292*^9, 3.7013494329051723`*^9, 
   3.703475370944816*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Modified rate equations", "Section",
 CellChangeTimes->{{3.688729204824747*^9, 3.6887292086318207`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "a"}], ")"}]}], "==", "shake"}], ",", "a"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.68830985205052*^9, 3.688309859032778*^9}, {
  3.68831380323466*^9, 3.6883138551246357`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"a", "\[Rule]", 
    FractionBox["shake", 
     RowBox[{"1", "+", "shake"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.688309915822763*^9, {3.688313811469553*^9, 3.688313855429592*^9}, 
   3.688314435741849*^9, 3.688315192577985*^9, 3.688628364424143*^9, 
   3.688629525399498*^9, 3.688664501529502*^9, 3.6886648015724697`*^9, 
   3.688664914150551*^9, 3.6886649845321283`*^9, 3.68870153000898*^9, 
   3.688702182682518*^9, 3.6887023488818607`*^9, 3.688715662438081*^9, 
   3.688715884437148*^9, 3.688716498643587*^9, 3.6887194010735693`*^9, 
   3.688719471158784*^9, 3.688726182513266*^9, 3.688729310974057*^9, 
   3.688808923222107*^9, 3.688827592145371*^9, 3.688827656634985*^9, 
   3.688827805945467*^9, 3.688827999109243*^9, 3.688829641812327*^9, 
   3.689250567132825*^9, 3.689264656207032*^9, 3.6892647079058123`*^9, 
   3.689264762346511*^9, 3.6892648531335773`*^9, 3.690701186985581*^9, 
   3.692440849630663*^9, 3.6972882648896093`*^9, 3.697295274994335*^9, 
   3.697375612106686*^9, 3.6973759477236767`*^9, 3.697438432642363*^9, 
   3.6978963580324717`*^9, 3.698041973523615*^9, 3.700579479863727*^9, 
   3.700631689091461*^9, 3.700695373431754*^9, 3.700695669980627*^9, 
   3.700713414882908*^9, 3.700723852079741*^9, 3.7007251625523453`*^9, 
   3.7010947169190407`*^9, 3.701099085729124*^9, 3.7011787915408792`*^9, 
   3.701181316622796*^9, 3.7012616014076443`*^9, 3.701320903867527*^9, 
   3.7020003457411633`*^9, 3.702888975726384*^9, 3.702902837909334*^9, {
   3.70290341875218*^9, 3.7029034240374317`*^9}, 3.702903828793768*^9, 
   3.70290440192095*^9, 3.7029045390062027`*^9, 3.702994511559691*^9, 
   3.7034753709673843`*^9}]
}, Open  ]],

Cell["Photoionization shake off from Table\[NonBreakingSpace]I of Ref.\
\[NonBreakingSpace][3]:", "Text",
 CellChangeTimes->{{3.690697536633133*^9, 3.6906975578714247`*^9}, {
  3.690700749607787*^9, 3.6907007521492*^9}, {3.701094701217731*^9, 
  3.70109470140065*^9}, {3.701186154214485*^9, 3.701186154303021*^9}}],

Cell[BoxData[
 RowBox[{"valshakeoff", ":=", 
  FractionBox["0.16", 
   RowBox[{"1", "+", "0.16"}]]}]], "Input",
 CellChangeTimes->{{3.701094659827524*^9, 3.701094666491927*^9}, {
  3.7010947083939123`*^9, 3.701094712583571*^9}}],

Cell["Photoionization shake off from Table\[NonBreakingSpace]III of Ref.\
\[NonBreakingSpace][3]:", "Text",
 CellChangeTimes->{{3.690697536633133*^9, 3.6906975578714247`*^9}, {
  3.690700749607787*^9, 3.6907007521492*^9}, {3.701186156950424*^9, 
  3.7011861570708437`*^9}}],

Cell[BoxData[
 RowBox[{"coreshakeoff", ":=", 
  FractionBox["0.23", 
   RowBox[{"1", "+", "0.23"}]]}]], "Input",
 CellChangeTimes->{{3.6879931274451723`*^9, 3.687993134376245*^9}, {
   3.688058332472378*^9, 3.688058335441042*^9}, 3.6883068010403843`*^9, 
   3.688309783546275*^9, {3.68831434878701*^9, 3.688314417110012*^9}, {
   3.688314945364359*^9, 3.68831496985677*^9}, {3.7010990779333897`*^9, 
   3.701099100236936*^9}}],

Cell["\<\
Double Auger decay partial probabilities from Table\[NonBreakingSpace]I of \
Ref.\[NonBreakingSpace][2]:\
\>", "Text",
 CellChangeTimes->{{3.6880954180773983`*^9, 3.688095441643619*^9}, {
  3.6880957224598923`*^9, 3.68809572921986*^9}, {3.701097331184119*^9, 
  3.70109733263735*^9}, {3.701186142279779*^9, 3.701186142423348*^9}}],

Cell[BoxData[{
 RowBox[{"p2pm3", ":=", 
  RowBox[{"2.5", "/", "100"}]}], "\[IndentingNewLine]", 
 RowBox[{"p2sm12pm2", ":=", 
  RowBox[{"2.9", "/", "100"}]}], "\[IndentingNewLine]", 
 RowBox[{"p2sm22pm1", ":=", 
  RowBox[{"0.5", "/", "100"}]}], "\[IndentingNewLine]", 
 RowBox[{"pNem3", ":=", 
  RowBox[{"p2pm3", "+", "p2sm12pm2", "+", "p2sm22pm1"}]}]}], "Input",
 CellChangeTimes->{{3.688058204758593*^9, 3.6880583080747766`*^9}, {
  3.6880955454392223`*^9, 3.6880955592851667`*^9}, {3.688314633314657*^9, 
  3.688314637648917*^9}, {3.688315082008585*^9, 3.688315122438952*^9}, {
  3.697295185938672*^9, 3.697295197825615*^9}, {3.702886662806512*^9, 
  3.702886764138159*^9}, {3.702886795715494*^9, 3.7028868619196787`*^9}}],

Cell["Probabilities from Table\[NonBreakingSpace]I of \
Ref.\[NonBreakingSpace][4]:", "Text",
 CellChangeTimes->{{3.702886293231842*^9, 3.7028863157178783`*^9}, 
   3.702888106232767*^9, {3.702994400555428*^9, 3.7029944006244097`*^9}}],

Cell[BoxData[{
 RowBox[{"daNe2p", ":=", "0.9267"}], "\[IndentingNewLine]", 
 RowBox[{"daNe3p", ":=", "0.0597"}]}], "Input",
 CellChangeTimes->{{3.702886375309564*^9, 3.702886417966173*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d", "=", 
  RowBox[{"daNe3p", "/", 
   RowBox[{"(", 
    RowBox[{"daNe2p", "+", "daNe3p"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.70288642974301*^9, 3.702886461773079*^9}}],

Cell[BoxData["0.06052311435523116`"], "Output",
 CellChangeTimes->{
  3.7028864667172213`*^9, 3.702888975895955*^9, 3.702902258400671*^9, 
   3.702902838179414*^9, {3.7029034188724337`*^9, 3.702903424188429*^9}, 
   3.702903828939312*^9, 3.702904402274069*^9, 3.7029045391884527`*^9, 
   3.702994511625166*^9, 3.703475370987364*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "-", "d"}]], "Input",
 CellChangeTimes->{{3.702886476063548*^9, 3.702886476753591*^9}}],

Cell[BoxData["0.9394768856447688`"], "Output",
 CellChangeTimes->{
  3.7028864772420397`*^9, 3.702888976014041*^9, 3.702902258485182*^9, 
   3.702902838255023*^9, {3.7029034189554777`*^9, 3.702903424325944*^9}, 
   3.7029038290461493`*^9, 3.702904402390847*^9, 3.7029045392690268`*^9, 
   3.7029945116753883`*^9, 3.703475370993237*^9}]
}, Open  ]],

Cell["Double Auger decay fractions:", "Text",
 CellChangeTimes->{{3.702994169375205*^9, 3.702994183182953*^9}, {
  3.702994223934799*^9, 3.702994226012993*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"da223v126", "=", 
  RowBox[{
   RowBox[{"p2pm3", "/", "pNem3"}], "*", "d"}]}]], "Input",
 CellChangeTimes->{{3.688058204758593*^9, 3.6880583080747766`*^9}, {
  3.6880955454392223`*^9, 3.6880955592851667`*^9}, {3.688314633314657*^9, 
  3.688314637648917*^9}, {3.688315082008585*^9, 3.688315122438952*^9}, {
  3.697295185938672*^9, 3.697295197825615*^9}, {3.7028868883705683`*^9, 
  3.702886945904128*^9}}],

Cell[BoxData["0.025645387438657272`"], "Output",
 CellChangeTimes->{
  3.702886948443441*^9, 3.702888976261176*^9, 3.702902258564364*^9, 
   3.702902838342945*^9, {3.702903419033806*^9, 3.702903424404687*^9}, 
   3.702903829143696*^9, 3.702904402467423*^9, 3.7029045393530407`*^9, 
   3.702994511740697*^9, 3.70347537099925*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"da214v126", "=", 
  RowBox[{
   RowBox[{"p2sm12pm2", "/", "pNem3"}], "*", "d"}]}]], "Input",
 CellChangeTimes->{{3.688058204758593*^9, 3.6880583080747766`*^9}, {
  3.6880955454392223`*^9, 3.6880955592851667`*^9}, {3.688314633314657*^9, 
  3.688314637648917*^9}, {3.688315082008585*^9, 3.688315122438952*^9}, {
  3.697295185938672*^9, 3.697295197825615*^9}, {3.7028868883705683`*^9, 
  3.702886945904128*^9}}],

Cell[BoxData["0.029748649428842436`"], "Output",
 CellChangeTimes->{{3.7028869464918633`*^9, 3.702886949801804*^9}, 
   3.7028889763880253`*^9, 3.702902261609857*^9, 3.702902838422361*^9, {
   3.702903419118164*^9, 3.702903424491973*^9}, 3.7029038292402887`*^9, 
   3.702904402550359*^9, 3.702904539435382*^9, 3.7029945118106537`*^9, 
   3.703475371005213*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"da205v126", "=", 
  RowBox[{
   RowBox[{"p2sm22pm1", "/", "pNem3"}], "*", "d"}]}]], "Input",
 CellChangeTimes->{{3.688058204758593*^9, 3.6880583080747766`*^9}, {
  3.6880955454392223`*^9, 3.6880955592851667`*^9}, {3.688314633314657*^9, 
  3.688314637648917*^9}, {3.688315082008585*^9, 3.688315122438952*^9}, {
  3.697295185938672*^9, 3.697295197825615*^9}, {3.7028868883705683`*^9, 
  3.702886942673004*^9}}],

Cell[BoxData["0.005129077487731455`"], "Output",
 CellChangeTimes->{
  3.702886952185481*^9, 3.7028889765157003`*^9, 3.702902262990798*^9, 
   3.7029028385102882`*^9, {3.702903419200674*^9, 3.70290342457204*^9}, 
   3.7029038293398438`*^9, 3.702904402701714*^9, 3.702904539523431*^9, 
   3.7029945118771477`*^9, 3.7034753710112333`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"daTot126", ":=", 
  RowBox[{"da223v126", "+", "da214v126", "+", "da205v126"}]}]], "Input",
 CellChangeTimes->{{3.688058204758593*^9, 3.6880583080747766`*^9}, {
  3.6880955454392223`*^9, 3.6880955592851667`*^9}, {3.688314633314657*^9, 
  3.688314637648917*^9}, {3.688315082008585*^9, 3.688315122438952*^9}, {
  3.697295185938672*^9, 3.697295197825615*^9}, {3.7028868883705683`*^9, 
  3.702886937401799*^9}}],

Cell[CellGroupData[{

Cell["Multiple photoionization of the valence electrons", "Subsection",
 CellChangeTimes->{{3.701094197078961*^9, 3.701094209286427*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"req225", "[", 
   RowBox[{"en_", ",", "jx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P225", "'"}], "[", "t", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "valshakeoff"}], ")"}], "*", 
     RowBox[{"xsc225v226", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P226", "[", "t", "]"}]}], "-", 
    RowBox[{
     RowBox[{"xscTot225", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P225", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR225v216", "*", 
     RowBox[{"P216", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR225v126", "*", 
     RowBox[{"P126", "[", "t", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.7010943996263027`*^9, 3.701094443013473*^9}, 
   3.701094504210747*^9, {3.70109462656677*^9, 3.70109462985996*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"req216", "[", 
   RowBox[{"en_", ",", "jx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P216", "'"}], "[", "t", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "valshakeoff"}], ")"}], "*", 
     RowBox[{"xsc216v226", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P226", "[", "t", "]"}]}], "-", 
    RowBox[{
     RowBox[{"xscTot216", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P216", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR216v126", "*", 
     RowBox[{"P126", "[", "t", "]"}]}], "-", 
    RowBox[{"GamRTot216", "*", 
     RowBox[{"P216", "[", "t", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.7010943996263027`*^9, 3.701094445050599*^9}, 
   3.701094508906356*^9, 3.701094635053734*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Multiple photoionization of core and valence electrons", "Subsection",
 CellChangeTimes->{{3.6880945649380417`*^9, 3.688094580480403*^9}, 
   3.701094136842209*^9, {3.7010941988457108`*^9, 3.701094223163362*^9}, {
   3.701094261613927*^9, 3.701094280826379*^9}, {3.701099188835203*^9, 
   3.701099188944974*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"req126", "[", 
   RowBox[{"en_", ",", "jx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P126", "'"}], "[", "t", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "coreshakeoff"}], ")"}], "*", 
     RowBox[{"xsc126v226", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P226", "[", "t", "]"}]}], "-", 
    RowBox[{
     RowBox[{"xscTot126", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P126", "[", "t", "]"}]}], "-", 
    RowBox[{"GamATot126", "*", 
     RowBox[{"P126", "[", "t", "]"}]}], "-", 
    RowBox[{"GamRTot126", "*", 
     RowBox[{"P126", "[", "t", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.687992898132568*^9, 3.687992901670106*^9}, {
   3.6879931406420794`*^9, 3.687993147096199*^9}, {3.688058467276704*^9, 
   3.688058476796845*^9}, {3.688314268066629*^9, 3.68831427369014*^9}, 
   3.688314432008277*^9, {3.688314974835141*^9, 3.6883149949522*^9}, {
   3.6972952367293663`*^9, 3.697295248154698*^9}, 3.701099074696361*^9, {
   3.702887894999329*^9, 3.7028879015567102`*^9}, {3.702903285014873*^9, 
   3.702903286003937*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"req125", "[", 
   RowBox[{"en_", ",", "jx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P125", "'"}], "[", "t", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"coreshakeoff", "*", 
     RowBox[{"xsc126v226", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P226", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"xsc125v225", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P225", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"xsc125v126", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P126", "[", "t", "]"}]}], "-", 
    RowBox[{
     RowBox[{"xscTot125", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P125", "[", "t", "]"}]}], "-", 
    RowBox[{"GamATot125", "*", 
     RowBox[{"P125", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR125v116", "*", 
     RowBox[{"P116", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR125v026", "*", 
     RowBox[{"P026", "[", "t", "]"}]}], "-", 
    RowBox[{"GamRTot125", "*", 
     RowBox[{"P125", "[", "t", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.687993043393178*^9, 3.6879930434059772`*^9}, {
   3.687993161793359*^9, 3.687993168447884*^9}, 3.688058483925802*^9, {
   3.6883142787063923`*^9, 3.688314281514352*^9}, 3.6883144255857153`*^9, 
   3.68831499805208*^9, 3.701099075539019*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double Auger decay", "Subsection",
 CellChangeTimes->{{3.6880945649380417`*^9, 3.6880945941042137`*^9}, 
   3.701094194286002*^9, 3.7010942569620934`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"req224", "[", 
   RowBox[{"en_", ",", "jx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P224", "'"}], "[", "t", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"valshakeoff", "*", 
     RowBox[{"xsc225v226", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P226", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"xsc224v225", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P225", "[", "t", "]"}]}], "-", 
    RowBox[{
     RowBox[{"xscTot224", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P224", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "daTot126"}], ")"}], "*", "GamA224v126", "*", 
     RowBox[{"P126", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR224v215", "*", 
     RowBox[{"P215", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR224v125", "*", 
     RowBox[{"P125", "[", "t", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.688094472445944*^9, 3.688094475204762*^9}, {
   3.6880950922896423`*^9, 3.688095097093815*^9}, 3.688095237825328*^9, {
   3.688315162343109*^9, 3.688315162636323*^9}, {3.688701122778764*^9, 
   3.688701147131227*^9}, {3.702887803217988*^9, 3.702887803855176*^9}, 
   3.702901976914448*^9, 3.702904380098328*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"req215", "[", 
   RowBox[{"en_", ",", "jx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P215", "'"}], "[", "t", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"valshakeoff", "*", 
     RowBox[{"xsc216v226", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P226", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"xsc215v225", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P225", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"xsc215v216", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P216", "[", "t", "]"}]}], "-", 
    RowBox[{
     RowBox[{"xscTot215", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P215", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "daTot126"}], ")"}], "*", "GamA215v126", "*", 
     RowBox[{"P126", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR215v206", "*", 
     RowBox[{"P206", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR215v125", "*", 
     RowBox[{"P125", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR215v116", "*", 
     RowBox[{"P116", "[", "t", "]"}]}], "-", 
    RowBox[{"GamRTot215", "*", 
     RowBox[{"P215", "[", "t", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.6880944915101852`*^9, 3.68809449289233*^9}, {
   3.6880951140333223`*^9, 3.6880951208875923`*^9}, 3.688095235649453*^9, {
   3.688315165373827*^9, 3.6883151657245626`*^9}, {3.702887806815097*^9, 
   3.702887807559526*^9}, {3.702901856887712*^9, 3.702901857580516*^9}, 
   3.702901979314209*^9, 3.702904387712934*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"req206", "[", 
   RowBox[{"en_", ",", "jx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P206", "'"}], "[", "t", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     RowBox[{"xsc206v216", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P216", "[", "t", "]"}]}], "-", 
    RowBox[{
     RowBox[{"xscTot206", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P206", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "daTot126"}], ")"}], "*", "GamA206v126", "*", 
     RowBox[{"P126", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR206v116", "*", 
     RowBox[{"P116", "[", "t", "]"}]}], "-", 
    RowBox[{"GamRTot206", "*", 
     RowBox[{"P206", "[", "t", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.688094505823716*^9, 3.688094514460257*^9}, {
   3.688095132151198*^9, 3.688095142231192*^9}, 3.68809523323584*^9, {
   3.688315168413671*^9, 3.6883151687401133`*^9}, {3.702887809367071*^9, 
   3.7028878097751627`*^9}, 3.702901981577982*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"req223", "[", 
   RowBox[{"en_", ",", "jx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P223", "'"}], "[", "t", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     RowBox[{"xsc223v224", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P224", "[", "t", "]"}]}], "-", 
    RowBox[{
     RowBox[{"xscTot223", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P223", "[", "t", "]"}]}], "+", 
    RowBox[{"da223v126", "*", "GamATot126", "*", 
     RowBox[{"P126", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA223v125", "*", 
     RowBox[{"P125", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR223v214", "*", 
     RowBox[{"P214", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR223v124", "*", 
     RowBox[{"P124", "[", "t", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.688095188400257*^9, 3.6880952402330103`*^9}, {
   3.688095274713436*^9, 3.6880953006777277`*^9}, {3.688315174933584*^9, 
   3.688315175228012*^9}, 3.688701208216321*^9, 3.6887020869142838`*^9, {
   3.697295218173129*^9, 3.697295219609571*^9}, {3.697375584492889*^9, 
   3.6973755896072273`*^9}, {3.7028876843807364`*^9, 3.702887689162394*^9}, {
   3.702903632461589*^9, 3.70290365233298*^9}, {3.702904516714991*^9, 
   3.7029045198512287`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"req214", "[", 
   RowBox[{"en_", ",", "jx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P214", "'"}], "[", "t", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     RowBox[{"xsc214v224", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P224", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"xsc214v215", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P215", "[", "t", "]"}]}], "-", 
    RowBox[{
     RowBox[{"xscTot214", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P214", "[", "t", "]"}]}], "+", 
    RowBox[{"da214v126", "*", "GamATot126", "*", 
     RowBox[{"P126", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA214v125", "*", 
     RowBox[{"P125", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA214v116", "*", 
     RowBox[{"P116", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR214v205", "*", 
     RowBox[{"P205", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR214v124", "*", 
     RowBox[{"P124", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR214v115", "*", 
     RowBox[{"P115", "[", "t", "]"}]}], "-", 
    RowBox[{"GamRTot214", "*", 
     RowBox[{"P214", "[", "t", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.688095188400257*^9, 3.688095242937361*^9}, {
   3.688095313633006*^9, 3.6880953237256613`*^9}, {3.6883151804455357`*^9, 
   3.6883151807638807`*^9}, 3.688701198312853*^9, {3.697295222770133*^9, 
   3.6972952232575293`*^9}, 3.697375598537381*^9, {3.70288769384228*^9, 
   3.702887694418126*^9}, {3.702903635547174*^9, 3.702903655000637*^9}, {
   3.702904515235125*^9, 3.702904521467802*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"req205", "[", 
   RowBox[{"en_", ",", "jx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P205", "'"}], "[", "t", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     RowBox[{"xsc205v215", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P215", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"xsc205v206", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P206", "[", "t", "]"}]}], "-", 
    RowBox[{
     RowBox[{"xscTot205", "[", "en", "]"}], "*", 
     RowBox[{"jx", "[", "t", "]"}], "*", 
     RowBox[{"P205", "[", "t", "]"}]}], "+", 
    RowBox[{"da205v126", "*", "GamATot126", "*", 
     RowBox[{"P126", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA205v125", "*", 
     RowBox[{"P125", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA205v116", "*", 
     RowBox[{"P116", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR205v115", "*", 
     RowBox[{"P115", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR205v106", "*", 
     RowBox[{"P106", "[", "t", "]"}]}], "-", 
    RowBox[{"GamRTot205", "*", 
     RowBox[{"P205", "[", "t", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.688095188400257*^9, 3.6880952034446173`*^9}, 
   3.688095245584938*^9, {3.688095348544228*^9, 3.688095356341256*^9}, {
   3.6883151837335443`*^9, 3.688315184036181*^9}, {3.697295225833168*^9, 
   3.6972952265216*^9}, 3.6973756019535713`*^9, {3.7029036391472473`*^9, 
   3.702903657809135*^9}, {3.70290451359778*^9, 3.702904522995327*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convergence of the calculation", "Section",
 CellChangeTimes->{{3.688887875160098*^9, 3.688887877142603*^9}, {
  3.6888950961355753`*^9, 3.688895126073649*^9}}],

Cell[CellGroupData[{

Cell["Temporal integration: Probabilities", "Subsection",
 CellChangeTimes->{{3.688895092680616*^9, 3.688895135533244*^9}, {
  3.7004676878619633`*^9, 3.700467700796446*^9}, {3.700534416523942*^9, 
  3.7005344270738*^9}, {3.700534461843562*^9, 3.700534472968725*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"probabilitytime", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{"expGamInf", ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Values", "[", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", 
     RowBox[{"t", "\[Rule]", "t1"}]}], ")"}]}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.686832606658514*^9, 3.6868326319042873`*^9}, {
  3.686832731920308*^9, 3.686832733309265*^9}, {3.6892445981225977`*^9, 
  3.689244629455143*^9}, {3.7001312817201757`*^9, 3.700131287301005*^9}, {
  3.700466883784655*^9, 3.7004668928948717`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"absdiff", "[", 
   RowBox[{"pinf_", ",", "maxfrac_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "sol", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sol", "=", 
      RowBox[{"solveRateEquations", "[", 
       RowBox[{
       "omegaX", ",", "flux", ",", "neginfinity", ",", "pinf", ",", 
        "maxfrac"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Total", "[", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"probabilitytime", "[", 
         RowBox[{"sol", ",", "pinf"}], "]"}], "-", 
        RowBox[{"probabilitytime", "[", 
         RowBox[{"sol", ",", 
          RowBox[{"pinf", "/", "10"}]}], "]"}]}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.686912960054839*^9, 3.686912989855592*^9}, {
   3.68799184442583*^9, 3.6879918806885366`*^9}, {3.687992535488155*^9, 
   3.687992537235238*^9}, {3.687992586641024*^9, 3.687992593438794*^9}, 
   3.6887003670211763`*^9, {3.688895321570655*^9, 3.688895322232965*^9}, {
   3.6888954561210613`*^9, 3.688895493655148*^9}, {3.688895623550796*^9, 
   3.6888956239585247`*^9}, 3.688895671469549*^9, 3.6888960211318283`*^9, {
   3.688896239701641*^9, 3.688896264273903*^9}, {3.688896311272653*^9, 
   3.688896343011084*^9}, 3.6888964409852667`*^9, 3.688896821540868*^9, {
   3.688962814994978*^9, 3.688962824832631*^9}, {3.688963567346293*^9, 
   3.6889635723218727`*^9}, {3.688963618750898*^9, 3.688963624534156*^9}, 
   3.688964893817678*^9, {3.700467098163756*^9, 3.7004671146184187`*^9}, {
   3.700467409261689*^9, 3.7004674100507507`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"absdiff", "[", 
   RowBox[{
    RowBox[{"10", "*", "posinfinity"}], ",", 
    RowBox[{"1", "/", "10000"}]}], "]"}], "-", 
  RowBox[{"absdiff", "[", 
   RowBox[{
    RowBox[{"10", "*", "posinfinity"}], ",", 
    RowBox[{"1", "/", "3000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.700665243930187*^9, 3.700665250850148*^9}, 
   3.700665285688182*^9, {3.700665572713251*^9, 3.700665572807713*^9}, {
   3.700665607184205*^9, 3.700665607294191*^9}, {3.700665638415277*^9, 
   3.700665638789612*^9}, {3.7008353055822563`*^9, 3.700835331821932*^9}, {
   3.700837224206077*^9, 3.700837224301848*^9}, {3.70083825951747*^9, 
   3.700838263787676*^9}}],

Cell[BoxData["3.4180994123504086`*^-14"], "Output",
 CellChangeTimes->{3.700838473684451*^9, 3.7008386087188663`*^9, 
  3.701239301174799*^9, 3.7034753906397247`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tababsdiff", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"10", "^", "i"}], ",", 
      RowBox[{"absdiff", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"10", "^", "i"}], "*", "FemtoSecondTot0"}], ",", 
        RowBox[{"1", "/", "10000"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "2", ",", "9"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.688896540938272*^9, 3.688896552505286*^9}, {
   3.6888965844276*^9, 3.688896674116022*^9}, {3.6888967460276537`*^9, 
   3.6888967462580757`*^9}, {3.688896779160141*^9, 3.688896799010632*^9}, {
   3.6888968594752827`*^9, 3.6888968609380503`*^9}, {3.688897486876824*^9, 
   3.6888974890254793`*^9}, 3.688962568531755*^9, {3.6889628307997828`*^9, 
   3.688962833888036*^9}, 3.700467041916469*^9, {3.700467163506699*^9, 
   3.700467163616371*^9}, {3.700467194817911*^9, 3.700467194911745*^9}, {
   3.70046725875203*^9, 3.700467259182023*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"100", ",", "0.6569198561178906`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000", ",", "0.02832164543791156`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10000", ",", "1.8530408309570902`*^-12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100000", ",", "8.288648676884247`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000000", ",", "3.6297764737614835`*^-13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10000000", ",", "9.580508737328522`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100000000", ",", "3.028686242773082`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000000000", ",", "5.551115123125783`*^-16"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.688896556935515*^9, {3.688896598473839*^9, 3.688896663175105*^9}, 
   3.6888966965709333`*^9, {3.6888967624013023`*^9, 3.6888968067142687`*^9}, 
   3.6888968562810593`*^9, 3.688896995075091*^9, 3.6888976039040813`*^9, 
   3.6889626630990143`*^9, 3.688963150419932*^9, 3.688963789467579*^9, 
   3.6889649867005796`*^9, {3.700467038856675*^9, 3.7004670520935593`*^9}, 
   3.700467122301918*^9, 3.7004671814782743`*^9, 3.7004672317391243`*^9, 
   3.700467356069964*^9, 3.700485741771276*^9, 3.701239396257803*^9, 
   3.703475480734562*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"tababsdiff", ",", 
   RowBox[{"Joined", "->", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.688896357305396*^9, 3.688896414502256*^9}, {
  3.688896512727899*^9, 3.688896519256844*^9}, {3.688896556831477*^9, 
  3.68889657687739*^9}, {3.688896627104998*^9, 3.688896627487636*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     LineBox[{{4.605170185988092, -0.420193252538115}, {
      6.907755278982137, -3.564128910223281}, {
      9.210340371976184, -27.014193133813}, {
      11.512925464970229`, -30.121304352463632`}, {
      13.815510557964274`, -28.64443514001798}, {
      16.11809565095832, -29.976460607238568`}, {
      18.420680743952367`, -31.128062359662962`}, {
      20.72326583694641, -35.127362657243}}]}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4.012284506118857, -37.64643140435868},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{4.269376526593128, 
   20.72326583694641}, {-37.055538735282155`, -0.420193252538115}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {18.420680743952367`, 
       FormBox[
        TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.512925464970229`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {16.11809565095832, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {20.72326583694641, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {23.025850929940457`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {23.121161109744783`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {23.208172486734412`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-32.23619130191664, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "14"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "11"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "2"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-39.14394658089878, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-36.841361487904734`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-20.72326583694641, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-16.11809565095832, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{
  3.700467239458596*^9, {3.700467356197735*^9, 3.700467372335174*^9}, 
   3.700485742082453*^9, 3.7012393964263077`*^9, 3.7034754807791777`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"absdifftwo", "[", 
   RowBox[{"pinf_", ",", "maxfrac_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sol1", ",", "sol2"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sol1", "=", 
      RowBox[{"solveRateEquations", "[", 
       RowBox[{
       "omegaX", ",", "flux", ",", "neginfinity", ",", "pinf", ",", 
        "maxfrac"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sol2", "=", 
      RowBox[{"solveRateEquations", "[", 
       RowBox[{"omegaX", ",", "flux", ",", "neginfinity", ",", 
        RowBox[{"pinf", "/", "10"}], ",", "maxfrac"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Total", "[", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"probabilitytime", "[", 
         RowBox[{"sol1", ",", "pinf"}], "]"}], "-", 
        RowBox[{"probabilitytime", "[", 
         RowBox[{"sol2", ",", 
          RowBox[{"pinf", "/", "10"}]}], "]"}]}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.686912960054839*^9, 3.686912989855592*^9}, {
   3.68799184442583*^9, 3.6879918806885366`*^9}, {3.687992535488155*^9, 
   3.687992537235238*^9}, {3.687992586641024*^9, 3.687992593438794*^9}, 
   3.6887003670211763`*^9, {3.688895321570655*^9, 3.688895322232965*^9}, {
   3.6888954561210613`*^9, 3.688895493655148*^9}, {3.688895623550796*^9, 
   3.6888956239585247`*^9}, 3.688895671469549*^9, 3.6888960211318283`*^9, {
   3.688896239701641*^9, 3.688896264273903*^9}, {3.688896311272653*^9, 
   3.688896343011084*^9}, 3.6888964409852667`*^9, 3.688896821540868*^9, {
   3.688962814994978*^9, 3.688962824832631*^9}, {3.6889635801528873`*^9, 
   3.688963608898429*^9}, {3.7004668546098633`*^9, 3.7004668597544107`*^9}, {
   3.700466911568986*^9, 3.700466949909882*^9}, {3.700467414938841*^9, 
   3.700467420234397*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"absdifftwo", "[", 
   RowBox[{
    RowBox[{"10", "*", "posinfinity"}], ",", 
    RowBox[{"1", "/", "10000"}]}], "]"}], "-", 
  RowBox[{"absdifftwo", "[", 
   RowBox[{
    RowBox[{"10", "*", "posinfinity"}], ",", 
    RowBox[{"1", "/", "3000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.700838628308043*^9, 3.700838632506665*^9}}],

Cell[BoxData["8.108004113516965`*^-7"], "Output",
 CellChangeTimes->{3.700838658919023*^9, 3.701239420088572*^9, 
  3.703475504367605*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tababsdifftwo", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"10", "^", "i"}], ",", 
      RowBox[{"absdifftwo", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"10", "^", "i"}], "*", "FemtoSecondTot0"}], ",", 
        RowBox[{"1", "/", "10000"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "2", ",", "9"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.688896540938272*^9, 3.688896552505286*^9}, {
   3.6888965844276*^9, 3.688896674116022*^9}, {3.6888967460276537`*^9, 
   3.6888967462580757`*^9}, {3.688896779160141*^9, 3.688896799010632*^9}, {
   3.6888968594752827`*^9, 3.6888968609380503`*^9}, {3.688897486876824*^9, 
   3.6888974890254793`*^9}, 3.688962568531755*^9, {3.6889628307997828`*^9, 
   3.688962833888036*^9}, 3.700467041916469*^9, {3.700467163506699*^9, 
   3.700467163616371*^9}, {3.700467194817911*^9, 3.700467194911745*^9}, {
   3.70046725875203*^9, 3.700467259182023*^9}, {3.700467455610426*^9, 
   3.700467470408811*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"100", ",", "0.6569201512483475`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000", ",", "0.02832171237272558`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10000", ",", "2.7282675502250315`*^-7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100000", ",", "1.0537733203271482`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000000", ",", "7.651192990315635`*^-7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10000000", ",", "7.400050129788904`*^-7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100000000", ",", "1.1712747157731937`*^-13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000000000", ",", "3.485212617382181`*^-14"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7004674661632357`*^9, 3.7004676435402727`*^9, 
  3.7004859322335997`*^9, 3.701239581394558*^9, 3.703475658237586*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"tababsdifftwo", ",", 
   RowBox[{"Joined", "->", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.688896357305396*^9, 3.688896414502256*^9}, {
  3.688896512727899*^9, 3.688896519256844*^9}, {3.688896556831477*^9, 
  3.68889657687739*^9}, {3.688896627104998*^9, 3.688896627487636*^9}, {
  3.7004674640408792`*^9, 3.700467464528529*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     LineBox[{{4.605170185988092, -0.4201928032741937}, {
      6.907755278982137, -3.5641265468459458`}, {
      9.210340371976184, -15.114428840190515`}, {
      11.512925464970229`, -13.763133197078409`}, {
      13.815510557964274`, -14.08323406883177}, {
      16.11809565095832, -14.116608876475343`}, {
      18.420680743952367`, -29.775513552527194`}, {
      20.72326583694641, -30.98766225027327}}]}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4.012284506118857, -33.20626890368451},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{4.269376526593128, 
   20.72326583694641}, {-32.68585499732878, -0.4201928032741937}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {18.420680743952367`, 
       FormBox[
        TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.512925464970229`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {16.11809565095832, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {20.72326583694641, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {23.025850929940457`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {23.121161109744783`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {23.208172486734412`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-25.328436022934504`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "11"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-16.11809565095832, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "3"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-32.23619130191664, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-20.72326583694641, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{3.700467643685916*^9, 3.700485932439066*^9, 
  3.7012395815074997`*^9, 3.703475658282442*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Temporal integration: Probability action", "Subsection",
 CellChangeTimes->{{3.688895092680616*^9, 3.688895135533244*^9}, {
  3.7004676878619633`*^9, 3.700467712026165*^9}, {3.700534448128976*^9, 
  3.700534450946456*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagelemintdelta", "[", "dt_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"eigval", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[NotEqual]", "0"}], ",", 
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"eigval", "[", 
        RowBox[{"[", "i", "]"}], "]"}]], ",", "dt"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "eigval", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.69969385650667*^9, 3.6996938826959867`*^9}, {
   3.699694177557828*^9, 3.6996942006260757`*^9}, {3.699694250228918*^9, 
   3.699694253649808*^9}, {3.699694609016355*^9, 3.699694609116777*^9}, {
   3.699694653952587*^9, 3.699694708016094*^9}, {3.699695092236505*^9, 
   3.6996951150855913`*^9}, {3.699697500178886*^9, 3.699697503729699*^9}, {
   3.699697635263434*^9, 3.699697638108025*^9}, {3.699697678536893*^9, 
   3.6996976962685747`*^9}, 3.699700786858117*^9, {3.6997009670219193`*^9, 
   3.699700969087776*^9}, {3.6997010362179003`*^9, 3.699701069802464*^9}, {
   3.699701145471843*^9, 3.699701149253091*^9}, {3.69970122996276*^9, 
   3.699701238890387*^9}, 3.699708970754281*^9, 3.6997656326538*^9, {
   3.7006528893787518`*^9, 3.700652897912871*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"expIntGamDt", "[", "dt_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"Eigenvectors", "[", "matRad", "]"}], "]"}], ".", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"diagelemintdelta", "[", "dt", "]"}], "]"}], ".", 
   RowBox[{"Inverse", "[", 
    RowBox[{"Transpose", "[", 
     RowBox[{"Eigenvectors", "[", "matRad", "]"}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.699693794986998*^9, 3.699693795137347*^9}, 
   3.699693846699945*^9, 3.6996942577875347`*^9, {3.699695130906027*^9, 
   3.699695141718586*^9}, {3.69969776914745*^9, 3.6996977910753202`*^9}, 
   3.6997009342851477`*^9, 3.699766760559143*^9, {3.699766803070174*^9, 
   3.699766862215283*^9}, {3.70065290608074*^9, 3.700652922551195*^9}, 
   3.700653477940569*^9, {3.7006585513447943`*^9, 3.700658552383299*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"probabilityactiontime", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"Values", "[", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "neginfinity", ",", "t1"}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ",", 
     RowBox[{"MinRecursion", "\[Rule]", "10"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<LocalAdaptive\>\""}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"expIntGamDt", "[", 
     RowBox[{"posinfinityrad", "-", "t1"}], "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Values", "[", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", 
      RowBox[{"t", "\[Rule]", "t1"}]}], ")"}]}]}]}]], "Input",
 InitializationCell->False,
 CellChangeTimes->{{3.686832606658514*^9, 3.6868326319042873`*^9}, {
   3.686832731920308*^9, 3.686832733309265*^9}, 3.686837797916147*^9, {
   3.686837930926297*^9, 3.6868379653745537`*^9}, {3.686838239680558*^9, 
   3.6868382474483347`*^9}, {3.686839065699123*^9, 3.6868390963918858`*^9}, 
   3.6869124924639683`*^9, {3.68691261633033*^9, 3.686912623487007*^9}, 
   3.686913190225705*^9, 3.687966951645823*^9, 3.688037536005842*^9, {
   3.688660372869542*^9, 3.688660379507204*^9}, {3.700141913688699*^9, 
   3.700141936639134*^9}, {3.700467755705776*^9, 3.70046775623361*^9}, 
   3.700489460403893*^9, {3.700489493033244*^9, 3.700489497335659*^9}, {
   3.700652930552444*^9, 3.700652949142769*^9}, {3.700658434109222*^9, 
   3.700658437074069*^9}, {3.700658527977208*^9, 3.7006585386491423`*^9}, {
   3.70065859506459*^9, 3.700658595702343*^9}, {3.700658660182991*^9, 
   3.700658663005015*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"safeErr", "[", "x_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"x", "\[Equal]", "0"}], ",", "1", ",", "x"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.700659198964765*^9, 3.7006592220460653`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"absdiffaction", "[", 
   RowBox[{"pinf_", ",", "maxfrac_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sol", ",", "pa", ",", "pa10", ",", "relerr", ",", "i"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sol", "=", 
      RowBox[{"solveRateEquations", "[", 
       RowBox[{
       "omegaX", ",", "flux", ",", "neginfinity", ",", "pinf", ",", 
        "maxfrac"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"pa", "=", 
      RowBox[{"probabilityactiontime", "[", 
       RowBox[{"sol", ",", "pinf"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"pa10", "=", 
      RowBox[{"probabilityactiontime", "[", 
       RowBox[{"sol", ",", 
        RowBox[{"pinf", "/", "10"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"relerr", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"pa", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           RowBox[{"pa10", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "/", 
         RowBox[{"safeErr", "[", 
          RowBox[{"pa10", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "pa", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Total", "[", 
      RowBox[{"Abs", "[", "relerr", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.686912960054839*^9, 3.686912989855592*^9}, {
   3.68799184442583*^9, 3.6879918806885366`*^9}, {3.687992535488155*^9, 
   3.687992537235238*^9}, {3.687992586641024*^9, 3.687992593438794*^9}, 
   3.6887003670211763`*^9, {3.688895321570655*^9, 3.688895322232965*^9}, {
   3.6888954561210613`*^9, 3.688895493655148*^9}, {3.688895623550796*^9, 
   3.6888956239585247`*^9}, 3.688895671469549*^9, 3.6888960211318283`*^9, {
   3.688896239701641*^9, 3.688896264273903*^9}, {3.688896311272653*^9, 
   3.688896343011084*^9}, 3.6888964409852667`*^9, 3.688896821540868*^9, {
   3.688962814994978*^9, 3.688962824832631*^9}, {3.688963567346293*^9, 
   3.6889635723218727`*^9}, {3.688963618750898*^9, 3.688963624534156*^9}, 
   3.688964893817678*^9, {3.700467098163756*^9, 3.7004671146184187`*^9}, {
   3.700467409261689*^9, 3.7004674100507507`*^9}, {3.700489535760716*^9, 
   3.7004895422247963`*^9}, {3.7004911208508587`*^9, 3.700491187206265*^9}, {
   3.700491225558597*^9, 3.70049122773356*^9}, {3.7006620644220057`*^9, 
   3.700662120419282*^9}, {3.7006649907771063`*^9, 3.700664991943285*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"absdiffaction", "[", 
   RowBox[{
    RowBox[{"10", "*", "posinfinity"}], ",", 
    RowBox[{"1", "/", "10000"}]}], "]"}], "-", 
  RowBox[{"absdiffaction", "[", 
   RowBox[{
    RowBox[{"10", "*", "posinfinity"}], ",", 
    RowBox[{"1", "/", "3000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.700665243930187*^9, 3.700665250850148*^9}, 
   3.700665285688182*^9, {3.700665572713251*^9, 3.700665572807713*^9}, {
   3.700665607184205*^9, 3.700665607294191*^9}, {3.700665638415277*^9, 
   3.700665638789612*^9}, {3.7008353055822563`*^9, 3.700835331821932*^9}, {
   3.700837224206077*^9, 3.700837224301848*^9}}],

Cell[BoxData["9.407612173438708`*^-6"], "Output",
 CellChangeTimes->{
  3.700665943223201*^9, 3.70066643537208*^9, {3.700835309499625*^9, 
   3.700835324940487*^9}, 3.700837454277659*^9, 3.7012396382155867`*^9, 
   3.703475712531333*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tababsdiffaction", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"10", "^", "i"}], ",", 
      RowBox[{"absdiffaction", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"10", "^", "i"}], "*", "FemtoSecondTot0"}], ",", 
        RowBox[{"1", "/", "10000"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "2", ",", "9"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.688896540938272*^9, 3.688896552505286*^9}, {
   3.6888965844276*^9, 3.688896674116022*^9}, {3.6888967460276537`*^9, 
   3.6888967462580757`*^9}, {3.688896779160141*^9, 3.688896799010632*^9}, {
   3.6888968594752827`*^9, 3.6888968609380503`*^9}, {3.688897486876824*^9, 
   3.6888974890254793`*^9}, 3.688962568531755*^9, {3.6889628307997828`*^9, 
   3.688962833888036*^9}, 3.700467041916469*^9, {3.700467163506699*^9, 
   3.700467163616371*^9}, {3.700467194817911*^9, 3.700467194911745*^9}, {
   3.70046725875203*^9, 3.700467259182023*^9}, {3.7004895463362713`*^9, 
   3.700489551958231*^9}, 3.7006625020037394`*^9, {3.7006660161026773`*^9, 
   3.7006660162213907`*^9}, {3.700666085318446*^9, 3.700666086419717*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"100", ",", "59.347505326406335`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000", ",", "37.3062975389176`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10000", ",", "0.9125686262766782`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100000", ",", "0.00001631179097781753`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000000", ",", "3.014736356911991`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10000000", ",", "4.392307724934399`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100000000", ",", "15.00000101467347`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000000000", ",", "35.000008098852575`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.700666688225491*^9, 3.7012398927707872`*^9, 
  3.7034759622948723`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"tababsdiffaction", ",", 
   RowBox[{"Joined", "->", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.688896357305396*^9, 3.688896414502256*^9}, {
  3.688896512727899*^9, 3.688896519256844*^9}, {3.688896556831477*^9, 
  3.68889657687739*^9}, {3.688896627104998*^9, 3.688896627487636*^9}, {
  3.7004895558145733`*^9, 3.7004895567340603`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     LineBox[{{4.605170185988092, 4.083410086918781}, {6.907755278982137, 
      3.619162147222303}, {9.210340371976184, -0.0914919894748345}, {
      11.512925464970229`, -11.023622338787368`}, {
      13.815510557964274`, -12.711998175418843`}, {
      16.11809565095832, -12.3356557913357}, {18.420680743952367`, 
      2.708050268747106}, {20.72326583694641, 
      3.5553482928851747`}}]}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4.012284506118857, -13.931019742846576`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{4.269376526593128, 20.72326583694641}, {-13.645076412215378`, 
   4.083410086918781}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {18.420680743952367`, 
       FormBox[
        TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.512925464970229`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {16.11809565095832, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {20.72326583694641, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {23.025850929940457`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {23.121161109744783`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {23.208172486734412`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-16.11809565095832, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.956545443151569, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.003065458786462, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{3.700666688522891*^9, 3.701239892873137*^9, 
  3.703475962349194*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"absdiffactiontwo", "[", 
   RowBox[{"pinf_", ",", "maxfrac_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "sol1", ",", "sol2", ",", "pa", ",", "pa10", ",", "relerr", ",", "i"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sol1", "=", 
      RowBox[{"solveRateEquations", "[", 
       RowBox[{
       "omegaX", ",", "flux", ",", "neginfinity", ",", "pinf", ",", 
        "maxfrac"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sol2", "=", 
      RowBox[{"solveRateEquations", "[", 
       RowBox[{"omegaX", ",", "flux", ",", "neginfinity", ",", 
        RowBox[{"pinf", "/", "10"}], ",", "maxfrac"}], "]"}]}], ";", 
     RowBox[{"pa", "=", 
      RowBox[{"probabilityactiontime", "[", 
       RowBox[{"sol1", ",", "pinf"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"pa10", "=", 
      RowBox[{"probabilityactiontime", "[", 
       RowBox[{"sol2", ",", 
        RowBox[{"pinf", "/", "10"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"relerr", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"pa", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           RowBox[{"pa10", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "/", 
         RowBox[{"safeErr", "[", 
          RowBox[{"pa10", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "pa", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Total", "[", 
      RowBox[{"Abs", "[", "relerr", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.686912960054839*^9, 3.686912989855592*^9}, {
   3.68799184442583*^9, 3.6879918806885366`*^9}, {3.687992535488155*^9, 
   3.687992537235238*^9}, {3.687992586641024*^9, 3.687992593438794*^9}, 
   3.6887003670211763`*^9, {3.688895321570655*^9, 3.688895322232965*^9}, {
   3.6888954561210613`*^9, 3.688895493655148*^9}, {3.688895623550796*^9, 
   3.6888956239585247`*^9}, 3.688895671469549*^9, 3.6888960211318283`*^9, {
   3.688896239701641*^9, 3.688896264273903*^9}, {3.688896311272653*^9, 
   3.688896343011084*^9}, 3.6888964409852667`*^9, 3.688896821540868*^9, {
   3.688962814994978*^9, 3.688962824832631*^9}, {3.688963567346293*^9, 
   3.6889635723218727`*^9}, {3.688963618750898*^9, 3.688963624534156*^9}, 
   3.688964893817678*^9, {3.700467098163756*^9, 3.7004671146184187`*^9}, {
   3.700467409261689*^9, 3.7004674100507507`*^9}, {3.700489535760716*^9, 
   3.7004895422247963`*^9}, {3.7004911208508587`*^9, 3.700491187206265*^9}, {
   3.700491225558597*^9, 3.70049122773356*^9}, {3.7006620644220057`*^9, 
   3.700662120419282*^9}, {3.7006649907771063`*^9, 3.700664991943285*^9}, {
   3.7008347186933737`*^9, 3.700834749964892*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"absdiffactiontwo", "[", 
   RowBox[{
    RowBox[{"10", "*", "posinfinity"}], ",", 
    RowBox[{"1", "/", "10000"}]}], "]"}], "-", 
  RowBox[{"absdiffactiontwo", "[", 
   RowBox[{
    RowBox[{"10", "*", "posinfinity"}], ",", 
    RowBox[{"1", "/", "3000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.700665243930187*^9, 3.700665250850148*^9}, 
   3.700665285688182*^9, {3.700665572713251*^9, 3.700665572807713*^9}, {
   3.700665607184205*^9, 3.700665607294191*^9}, {3.700665638415277*^9, 
   3.700665638789612*^9}, {3.7008353055822563`*^9, 3.70083534866931*^9}, {
   3.700837678987316*^9, 3.700837679066649*^9}}],

Cell[BoxData["0.0016341775036131708`"], "Output",
 CellChangeTimes->{3.7008377405881653`*^9, 3.701239953991026*^9, 
  3.703476020927771*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tababsdifftwo", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"10", "^", "i"}], ",", 
      RowBox[{"absdiffactiontwo", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"10", "^", "i"}], "*", "FemtoSecondTot0"}], ",", 
        RowBox[{"1", "/", "10000"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "2", ",", "9"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.688896540938272*^9, 3.688896552505286*^9}, {
   3.6888965844276*^9, 3.688896674116022*^9}, {3.6888967460276537`*^9, 
   3.6888967462580757`*^9}, {3.688896779160141*^9, 3.688896799010632*^9}, {
   3.6888968594752827`*^9, 3.6888968609380503`*^9}, {3.688897486876824*^9, 
   3.6888974890254793`*^9}, 3.688962568531755*^9, {3.6889628307997828`*^9, 
   3.688962833888036*^9}, 3.700467041916469*^9, {3.700467163506699*^9, 
   3.700467163616371*^9}, {3.700467194817911*^9, 3.700467194911745*^9}, {
   3.70046725875203*^9, 3.700467259182023*^9}, {3.700467455610426*^9, 
   3.700467470408811*^9}, 3.700834767021413*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"100", ",", "59.34750191823953`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000", ",", "37.30639061387372`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10000", ",", "0.9134793297181799`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100000", ",", "0.0019177251564783853`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000000", ",", "0.0028094807025491127`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10000000", ",", "0.0038957272155207175`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100000000", ",", "15.000074229262736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000000000", ",", "35.002030161335796`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7004674661632357`*^9, 3.7004676435402727`*^9, 
  3.700486248995019*^9, 3.700653376643998*^9, 3.700653907527055*^9, 
  3.700835165925415*^9, 3.701240295474456*^9, 3.703476339143314*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"tababsdifftwo", ",", 
   RowBox[{"Joined", "->", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.688896357305396*^9, 3.688896414502256*^9}, {
  3.688896512727899*^9, 3.688896519256844*^9}, {3.688896556831477*^9, 
  3.68889657687739*^9}, {3.688896627104998*^9, 3.688896627487636*^9}, {
  3.7004674640408792`*^9, 3.700467464528529*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     LineBox[{{4.605170185988092, 4.083410029491483}, {6.907755278982137, 
      3.619164642105102}, {9.210340371976184, -0.0904945309863884}, {
      11.512925464970229`, -6.256615609724026}, {
      13.815510557964274`, -5.874755616078033}, {
      16.11809565095832, -5.547874912203246}, {18.420680743952367`, 
      2.7080551497074814`}, {20.72326583694641, 
      3.5554060644168057`}}]}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4.012284506118857, -7.0071013416025725`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{4.269376526593128, 20.72326583694641}, {-6.831061478569333, 
   4.083410029491483}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {18.420680743952367`, 
       FormBox[
        TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.512925464970229`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {16.11809565095832, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {20.72326583694641, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {23.025850929940457`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {23.121161109744783`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {23.208172486734412`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.111728083308073, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.824046010856292, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.418580902748128, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.264430222920869, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.013115794639964, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{3.700467643685916*^9, 3.700486249102747*^9, 
  3.700653410245907*^9, 3.70065391621376*^9, 3.700835166201563*^9, 
  3.701240295555181*^9, 3.703476339196795*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spatial integration: Probabilities", "Subsection",
 CellChangeTimes->{{3.700492129519014*^9, 3.700492135277871*^9}, {
  3.700550967692401*^9, 3.7005509729294643`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"probabilitybeamdist", "[", 
   RowBox[{
   "funyields_", ",", "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",",
     "dist_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "cratint", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"cratint", "=", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "*", "dist"}], ")"}], "^", "2"}], ")"}]}], "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"fluorescenceint", "[", 
          RowBox[{
          "funyields", ",", "pulseenergy", ",", "photonenergy", ",", "tauX", 
           ",", "rx", ",", "ry"}], "]"}], ",", "\n", 
         RowBox[{"{", 
          RowBox[{"rx", ",", 
           RowBox[{"-", "dist"}], ",", "dist"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ry", ",", 
           RowBox[{"-", "dist"}], ",", "dist"}], "}"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
         RowBox[{"Method", "\[Rule]", "\"\<LocalAdaptive\>\""}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "10"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Total", "[", 
        RowBox[{"cratint", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", 
           RowBox[{"Length", "[", "configurations", "]"}]}], "]"}], "]"}], 
        "]"}]}], "*", 
      RowBox[{"cratint", "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;", 
         RowBox[{"Length", "[", "configurations", "]"}]}], "]"}], "]"}]}]}]}],
    "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->False,
 CellChangeTimes->{{3.686839238381014*^9, 3.686839248753833*^9}, {
   3.686839282754408*^9, 3.6868392943122587`*^9}, {3.68683939639421*^9, 
   3.68683944242949*^9}, {3.686839928942437*^9, 3.6868399396992693`*^9}, {
   3.686839977883353*^9, 3.686839984664456*^9}, 3.6868410719047728`*^9, 
   3.686841107131826*^9, {3.686912528407007*^9, 3.686912531084688*^9}, {
   3.686912671071949*^9, 3.686912675284877*^9}, {3.6880375606517267`*^9, 
   3.688037560938011*^9}, 3.6880463819986362`*^9, 3.6880485942853613`*^9, {
   3.688050049223531*^9, 3.688050049484181*^9}, {3.688566779855527*^9, 
   3.688566780733377*^9}, {3.688590444675342*^9, 3.688590489103663*^9}, 
   3.688591197641357*^9, 3.688592449620598*^9, {3.688640258525021*^9, 
   3.688640275081418*^9}, {3.688727801044581*^9, 3.688727801844473*^9}, {
   3.7004675804478083`*^9, 3.700467581381607*^9}, {3.7004921637593813`*^9, 
   3.700492164310239*^9}, {3.700492464007648*^9, 3.700492568907981*^9}, {
   3.700493716953652*^9, 3.7004937240315027`*^9}, {3.700533869708062*^9, 
   3.700533904688587*^9}, {3.7005343500570993`*^9, 3.700534350598063*^9}, {
   3.700535097629641*^9, 3.700535103707756*^9}, 3.700838840719569*^9, 
   3.700839189219923*^9, {3.701328137223477*^9, 3.7013281406870117`*^9}, {
   3.701344289290711*^9, 3.7013442923747663`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tabionyi", "=", 
   RowBox[{"tabfluorescenceprof", "[", 
    RowBox[{"pulseenergy", ",", "omegaX", ",", "tauX", ",", "nintdata"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"funionyi", "=", 
   RowBox[{"interpolfluorescence", "[", "tabionyi", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ionyi", "=", 
   RowBox[{"probabilitybeamdist", "[", 
    RowBox[{"funionyi", ",", "pulseenergy", ",", "omegaX", ",", "tauX", ",", 
     RowBox[{"10", "*", "MicrometerToBohr"}]}], "]"}]}], ";"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.686832820135479*^9, 3.686832832823163*^9}, {
   3.6869125352809258`*^9, 3.686912562089756*^9}, {3.686912678414132*^9, 
   3.68691268398851*^9}, 3.688636439013214*^9, {3.700492167677825*^9, 
   3.700492168573489*^9}, {3.7004922948948717`*^9, 3.700492361820187*^9}, 
   3.700492396272135*^9, 3.700533702244481*^9, 3.700838889761088*^9, 
   3.700839193684679*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diffdist", "[", "dist_", "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"Abs", "[", 
    RowBox[{
     RowBox[{"probabilitybeamdist", "[", 
      RowBox[{
      "funionyi", ",", "pulseenergy", ",", "omegaX", ",", "tauX", ",", 
       "dist"}], "]"}], "-", "ionyi"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.686912960054839*^9, 3.686912989855592*^9}, {
   3.68799184442583*^9, 3.6879918806885366`*^9}, {3.687992535488155*^9, 
   3.687992537235238*^9}, {3.687992586641024*^9, 3.687992593438794*^9}, 
   3.6887003670211763`*^9, {3.688895321570655*^9, 3.688895322232965*^9}, {
   3.6888954561210613`*^9, 3.688895493655148*^9}, {3.688895623550796*^9, 
   3.6888956239585247`*^9}, 3.688895671469549*^9, 3.6888960211318283`*^9, {
   3.688896239701641*^9, 3.688896264273903*^9}, {3.688896311272653*^9, 
   3.688896343011084*^9}, 3.6888964409852667`*^9, 3.688896821540868*^9, {
   3.688962814994978*^9, 3.688962824832631*^9}, {3.688963567346293*^9, 
   3.6889635723218727`*^9}, {3.688963618750898*^9, 3.688963624534156*^9}, 
   3.688964893817678*^9, {3.700467098163756*^9, 3.7004671146184187`*^9}, {
   3.700467409261689*^9, 3.7004674100507507`*^9}, {3.7005322194431257`*^9, 
   3.700532260682158*^9}, {3.700532333146839*^9, 3.700532335240324*^9}, 
   3.700533047884592*^9, 3.700839194864756*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tabdiffdist", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"diffdist", "[", 
       RowBox[{"i", "*", "MicrometerToBohr"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.688896540938272*^9, 3.688896552505286*^9}, {
   3.6888965844276*^9, 3.688896674116022*^9}, {3.6888967460276537`*^9, 
   3.6888967462580757`*^9}, {3.688896779160141*^9, 3.688896799010632*^9}, {
   3.6888968594752827`*^9, 3.6888968609380503`*^9}, {3.688897486876824*^9, 
   3.6888974890254793`*^9}, 3.688962568531755*^9, {3.6889628307997828`*^9, 
   3.688962833888036*^9}, 3.700467041916469*^9, {3.700467163506699*^9, 
   3.700467163616371*^9}, {3.700467194817911*^9, 3.700467194911745*^9}, {
   3.70046725875203*^9, 3.700467259182023*^9}, {3.7005321715484667`*^9, 
   3.700532186196073*^9}, {3.700532347144875*^9, 3.7005323637192698`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0.5737913940136978`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0.11022601609596122`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "0.0037154792568253494`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "0.00002261505500086822`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5.494339226454779`*^-7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4.962679827635273`*^-7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "9.254043028147964`*^-7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "2.3083204923254578`*^-7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "1.4308214591777955`*^-7"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.700535542325519*^9, 3.700840925531818*^9, 
  3.7008411349429483`*^9, 3.7012419784332952`*^9, 3.701332804299727*^9, 
  3.70134598653898*^9, 3.703477973078483*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", 
  RowBox[{"tabdiffdist", ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.688896357305396*^9, 3.688896414502256*^9}, {
   3.688896512727899*^9, 3.688896519256844*^9}, {3.688896556831477*^9, 
   3.68889657687739*^9}, {3.688896627104998*^9, 3.688896627487636*^9}, 
   3.7005330668280783`*^9, {3.700534267290222*^9, 3.700534267654951*^9}, {
   3.700534307225266*^9, 3.700534309857123*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     LineBox[{{1., -0.5554893737807076}, {2., -2.2052223294003914`}, {
      3., -5.595247603258031}, {4., -10.696894722984885`}, {
      5., -14.414377320296076`}, {6., -14.51614976829471}, {
      7., -13.893035110803323`}, {8., -15.281575450459998`}, {
      9., -15.759846924640529`}}]}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.8750000000000001, -16.863389004944874`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1., 9.}, {-16.604533455243853`, -0.5554893737807076}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, 
     Charting`ScaledTicks[{Log, Exp}]}, {Automatic, {{-16.11809565095832, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.3978952727983707`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.4849066497880004`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{3.7008409276099443`*^9, 3.700841135099346*^9, 
  3.701241978717224*^9, 3.701332804380184*^9, 3.7013459867084103`*^9, 
  3.703477973113399*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spatial integration: Probability action", "Subsection",
 CellChangeTimes->{{3.700492129519014*^9, 3.700492135277871*^9}, {
   3.700550967692401*^9, 3.7005509729294643`*^9}, {3.7008389090444927`*^9, 
   3.700838911515328*^9}, {3.700841515363892*^9, 3.700841521498128*^9}, 
   3.70132924088802*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"probabilityactionbeamdist", "[", 
   RowBox[{
   "funyields_", ",", "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",",
     "dist_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "cratint", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"cratint", "=", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "*", "dist"}], ")"}], "^", "2"}], ")"}]}], "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"fluorescenceint", "[", 
          RowBox[{
          "funyields", ",", "pulseenergy", ",", "photonenergy", ",", "tauX", 
           ",", "rx", ",", "ry"}], "]"}], ",", "\n", 
         RowBox[{"{", 
          RowBox[{"rx", ",", 
           RowBox[{"-", "dist"}], ",", "dist"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ry", ",", 
           RowBox[{"-", "dist"}], ",", "dist"}], "}"}], ",", 
         RowBox[{"MinRecursion", "\[Rule]", "10"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
         RowBox[{"Method", "\[Rule]", "\"\<LocalAdaptive\>\""}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "10"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"cratint", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "configurations", "]"}], "+", "1"}], ";;", 
        RowBox[{"2", "*", 
         RowBox[{"Length", "[", "configurations", "]"}]}]}], "]"}], "]"}]}]}],
    "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->False,
 CellChangeTimes->{{3.686839238381014*^9, 3.686839248753833*^9}, {
   3.686839282754408*^9, 3.6868392943122587`*^9}, {3.68683939639421*^9, 
   3.68683944242949*^9}, {3.686839928942437*^9, 3.6868399396992693`*^9}, {
   3.686839977883353*^9, 3.686839984664456*^9}, 3.6868410719047728`*^9, 
   3.686841107131826*^9, {3.686912528407007*^9, 3.686912531084688*^9}, {
   3.686912671071949*^9, 3.686912675284877*^9}, {3.6880375606517267`*^9, 
   3.688037560938011*^9}, 3.6880463819986362`*^9, 3.6880485942853613`*^9, {
   3.688050049223531*^9, 3.688050049484181*^9}, {3.688566779855527*^9, 
   3.688566780733377*^9}, {3.688590444675342*^9, 3.688590489103663*^9}, 
   3.688591197641357*^9, 3.688592449620598*^9, {3.688640258525021*^9, 
   3.688640275081418*^9}, {3.688727801044581*^9, 3.688727801844473*^9}, {
   3.7004675804478083`*^9, 3.700467581381607*^9}, {3.7004921637593813`*^9, 
   3.700492164310239*^9}, {3.700492464007648*^9, 3.700492568907981*^9}, {
   3.700493716953652*^9, 3.7004937240315027`*^9}, {3.700533869708062*^9, 
   3.700533904688587*^9}, {3.7005343500570993`*^9, 3.700534350598063*^9}, {
   3.700535097629641*^9, 3.700535103707756*^9}, 3.700838840719569*^9, {
   3.700839015610887*^9, 3.700839081064145*^9}, 3.700839222970772*^9, {
   3.700894489662663*^9, 3.700894496405014*^9}, {3.701327616517408*^9, 
   3.701327620612705*^9}, {3.701328295213024*^9, 3.701328300035211*^9}, 
   3.701328381601144*^9, {3.701329217587173*^9, 3.701329222794788*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tabionyi", "=", 
   RowBox[{"tabfluorescenceprof", "[", 
    RowBox[{"pulseenergy", ",", "omegaX", ",", "tauX", ",", "nintdata"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"funionyi", "=", 
   RowBox[{"interpolfluorescence", "[", "tabionyi", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ionyi", "=", 
   RowBox[{"probabilityactionbeamdist", "[", 
    RowBox[{"funionyi", ",", "pulseenergy", ",", "omegaX", ",", "tauX", ",", 
     RowBox[{"10", "*", "MicrometerToBohr"}]}], "]"}]}], ";"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.686832820135479*^9, 3.686832832823163*^9}, {
   3.6869125352809258`*^9, 3.686912562089756*^9}, {3.686912678414132*^9, 
   3.68691268398851*^9}, 3.688636439013214*^9, {3.700492167677825*^9, 
   3.700492168573489*^9}, {3.7004922948948717`*^9, 3.700492361820187*^9}, 
   3.700492396272135*^9, 3.700533702244481*^9, 3.700838889761088*^9, {
   3.7008390929046507`*^9, 3.700839095383988*^9}, 3.700839223823514*^9, 
   3.7008944864512587`*^9, 3.7013311958823977`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diffdist", "[", "dist_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "sf", ",", "sf10", ",", "nsf", ",", "nsf10", ",", "relerr", ",", "i"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sf", "=", 
      RowBox[{"fluorecencematrix", ".", 
       RowBox[{"probabilityactionbeamdist", "[", 
        RowBox[{
        "funionyi", ",", "pulseenergy", ",", "omegaX", ",", "tauX", ",", 
         "dist"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sf10", "=", 
      RowBox[{"fluorecencematrix", ".", "ionyi"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"nsf", "=", 
      RowBox[{"sf", "*", 
       RowBox[{"1", "/", 
        RowBox[{"Total", "[", "sf", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"nsf10", "=", 
      RowBox[{"sf10", "*", 
       RowBox[{"1", "/", 
        RowBox[{"Total", "[", "sf10", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"relerr", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nsf", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           RowBox[{"nsf10", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "/", 
         RowBox[{"safeErr", "[", 
          RowBox[{"nsf10", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "nsf", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Total", "[", 
      RowBox[{"Abs", "[", "relerr", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.686912960054839*^9, 3.686912989855592*^9}, {
   3.68799184442583*^9, 3.6879918806885366`*^9}, {3.687992535488155*^9, 
   3.687992537235238*^9}, {3.687992586641024*^9, 3.687992593438794*^9}, 
   3.6887003670211763`*^9, {3.688895321570655*^9, 3.688895322232965*^9}, {
   3.6888954561210613`*^9, 3.688895493655148*^9}, {3.688895623550796*^9, 
   3.6888956239585247`*^9}, 3.688895671469549*^9, 3.6888960211318283`*^9, {
   3.688896239701641*^9, 3.688896264273903*^9}, {3.688896311272653*^9, 
   3.688896343011084*^9}, 3.6888964409852667`*^9, 3.688896821540868*^9, {
   3.688962814994978*^9, 3.688962824832631*^9}, {3.688963567346293*^9, 
   3.6889635723218727`*^9}, {3.688963618750898*^9, 3.688963624534156*^9}, 
   3.688964893817678*^9, {3.700467098163756*^9, 3.7004671146184187`*^9}, {
   3.700467409261689*^9, 3.7004674100507507`*^9}, {3.7005322194431257`*^9, 
   3.700532260682158*^9}, {3.700532333146839*^9, 3.700532335240324*^9}, 
   3.700533047884592*^9, 3.700839098335204*^9, 3.7008392248801613`*^9, {
   3.701323358287951*^9, 3.701323449003891*^9}, 3.701327024470191*^9, {
   3.701327516401826*^9, 3.701327530902659*^9}, {3.701327745383141*^9, 
   3.70132779232127*^9}, {3.701328872077608*^9, 3.7013289489940147`*^9}, {
   3.701328984211843*^9, 3.701329027040811*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"diffdist", "[", 
  RowBox[{"5", "*", "MicrometerToBohr"}], "]"}]], "Input",
 CellChangeTimes->{{3.701323482201792*^9, 3.701323488096654*^9}}],

Cell[BoxData["0.000011162597291195408`"], "Output",
 CellChangeTimes->{3.7013308452034883`*^9, 3.703479572708313*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tabdiffdist", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"diffdist", "[", 
       RowBox[{"i", "*", "MicrometerToBohr"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.688896540938272*^9, 3.688896552505286*^9}, {
   3.6888965844276*^9, 3.688896674116022*^9}, {3.6888967460276537`*^9, 
   3.6888967462580757`*^9}, {3.688896779160141*^9, 3.688896799010632*^9}, {
   3.6888968594752827`*^9, 3.6888968609380503`*^9}, {3.688897486876824*^9, 
   3.6888974890254793`*^9}, 3.688962568531755*^9, {3.6889628307997828`*^9, 
   3.688962833888036*^9}, 3.700467041916469*^9, {3.700467163506699*^9, 
   3.700467163616371*^9}, {3.700467194817911*^9, 3.700467194911745*^9}, {
   3.70046725875203*^9, 3.700467259182023*^9}, {3.7005321715484667`*^9, 
   3.700532186196073*^9}, {3.700532347144875*^9, 3.7005323637192698`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "68.6371010323955`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "8.787470642237945`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "0.23148715824289023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "0.0014049092560646148`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "0.000011162597291195408`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "0.00002716846282365401`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "0.000046078503291480637`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "0.000021734544946059976`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0.000021235000236655966`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.701331098402392*^9, 3.703479835410582*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", 
  RowBox[{"tabdiffdist", ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.688896357305396*^9, 3.688896414502256*^9}, {
   3.688896512727899*^9, 3.688896519256844*^9}, {3.688896556831477*^9, 
   3.68889657687739*^9}, {3.688896627104998*^9, 3.688896627487636*^9}, 
   3.7005330668280783`*^9, {3.700534267290222*^9, 3.700534267654951*^9}, {
   3.700534307225266*^9, 3.700534309857123*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     LineBox[{{1., 4.228833219911288}, {2., 2.1733269162763458`}, {
      3., -1.463230878947432}, {4., -6.5677825647131005`}, {
      5., -11.402941895903075`}, {6., -10.513453712363024`}, {
      7., -9.985164022757779}, {8., -10.736607630201858`}, {
      9., -10.759859783054422`}}]}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.8750000000000001, -12.537506218825088`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1., 9.}, {-12.271373846781652`, 4.228833219911288}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, 
     Charting`ScaledTicks[{Log, Exp}]}, {Automatic, {{-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.003065458786462, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.090076835776092, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{3.7013310985087643`*^9, 3.7034798354493647`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interpolation of the fluence", "Subsection",
 CellChangeTimes->{{3.686912202185452*^9, 3.686912202592085*^9}, {
  3.700534380762494*^9, 3.700534392450903*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tabionyi", "=", 
   RowBox[{"tabfluorescenceprof", "[", 
    RowBox[{"pulseenergy", ",", "omegaX", ",", "tauX", ",", "nintdata"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"funionyi", "=", 
   RowBox[{"interpolfluorescence", "[", "tabionyi", "]"}]}], ";"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.686832820135479*^9, 3.686832832823163*^9}, {
   3.6869125352809258`*^9, 3.686912562089756*^9}, {3.686912678414132*^9, 
   3.68691268398851*^9}, 3.688636439013214*^9, {3.700492167677825*^9, 
   3.700492168573489*^9}, {3.7004922948948717`*^9, 3.700492361820187*^9}, 
   3.700492396272135*^9, 3.700533702244481*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotIonyi", "[", "idx_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"lp1", ",", "lp2"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"lp1", "=", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"tabionyi", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"idx", "+", "1"}]}], "}"}]}], "]"}], "]"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"PlotMarkers", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Automatic", ",", "10"}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}], ";", "\n", 
     RowBox[{"lp2", "=", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"funionyi", "[", 
          RowBox[{"[", "idx", "]"}], "]"}], "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", 
          RowBox[{"tabionyi", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}], ";", "\n", 
     RowBox[{"Show", "[", 
      RowBox[{"lp1", ",", "lp2"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.686911874292547*^9, 3.6869119318074217`*^9}, {
   3.686912030325343*^9, 3.686912048188573*^9}, 3.688636821130045*^9, {
   3.68863774821602*^9, 3.688637775394956*^9}, 3.700553805164164*^9, {
   3.700554020522344*^9, 3.700554020822209*^9}, {3.700554082664328*^9, 
   3.70055409431209*^9}, {3.700554181748658*^9, 3.7005542002507143`*^9}, {
   3.700554446452808*^9, 3.700554461186764*^9}, {3.7005545296058702`*^9, 
   3.700554594034177*^9}, {3.700556049295156*^9, 3.7005560505723753`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"plotIonyi", "[", "idx", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"idx", ",", "1", ",", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"tabionyi", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}], ",", "1"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7005546121158953`*^9, 3.7005546284065943`*^9}, {
   3.70055525181698*^9, 3.700555293549715*^9}, 3.700555361327971*^9, {
   3.700555408789337*^9, 3.700555409651002*^9}, {3.700555749509672*^9, 
   3.70055575125839*^9}, {3.7005557948375397`*^9, 3.700555803088929*^9}, {
   3.700555962534995*^9, 3.7005559742199907`*^9}, {3.7005561101149797`*^9, 
   3.7005561130250587`*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`idx$$ = 1, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`idx$$], 1, 126, 1}}, Typeset`size$$ = {
    540., {166., 174.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`idx$1243877$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`idx$$ = 1}, 
      "ControllerVariables" :> {
        Hold[$CellContext`idx$$, $CellContext`idx$1243877$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> $CellContext`plotIonyi[$CellContext`idx$$], 
      "Specifications" :> {{$CellContext`idx$$, 1, 126, 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{606., {228., 237.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.700555812407363*^9, 3.700555975050419*^9, 
  3.700556118572197*^9, 3.701245095769721*^9, 3.703481472957094*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fluorescence spectrum from the modified rate equations", "Section",
 CellChangeTimes->{{3.6858573847282352`*^9, 3.6858573880390787`*^9}, {
  3.686815620559013*^9, 3.6868156488972263`*^9}, {3.686912276425078*^9, 
  3.686912280925865*^9}, {3.688636940006936*^9, 3.688636943062231*^9}, {
  3.7013274614578123`*^9, 3.701327470110813*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"crava", "=", 
   RowBox[{"fluorescencecrateranalysis", "[", 
    RowBox[{"pulseenergy", ",", "omegaX", ",", "tauX", ",", "nintdata"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, 3.485166573021245*^9, {3.532027377074929*^9, 
   3.532027377425302*^9}, {3.6868329035400877`*^9, 3.686832921514296*^9}, {
   3.68683303394767*^9, 3.6868330753146057`*^9}, {3.686833107558652*^9, 
   3.6868331080125513`*^9}, {3.686838101181284*^9, 3.686838111397319*^9}, {
   3.686838578909452*^9, 3.686838579041469*^9}, {3.686839850343872*^9, 
   3.686839863118341*^9}, {3.68691257889714*^9, 3.686912587637981*^9}, 
   3.686912686436308*^9, {3.686912747371963*^9, 3.6869127607485037`*^9}, {
   3.686912847220476*^9, 3.686912849778379*^9}, {3.686913408388427*^9, 
   3.686913415057724*^9}, 3.686917243606523*^9, {3.686917976066866*^9, 
   3.686917979239584*^9}, {3.688614243736608*^9, 3.688614243868829*^9}, {
   3.688624173222145*^9, 3.688624185619478*^9}, {3.689239289236528*^9, 
   3.689239311267375*^9}, {3.689244658562007*^9, 3.689244661326434*^9}, {
   3.689245204824012*^9, 3.68924521522188*^9}, 3.689245292579646*^9, {
   3.700130437881626*^9, 3.700130438911193*^9}, 3.7001314069567213`*^9, {
   3.7005533486735973`*^9, 3.700553349945854*^9}}],

Cell["First Length[configurations] elements are the probability:", "Text",
 CellChangeTimes->{{3.69770443735772*^9, 3.697704449811942*^9}, {
  3.69770467956507*^9, 3.697704683958572*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prob", "=", 
  RowBox[{"crava", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "63"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.689245236156753*^9, 3.689245264179126*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9131021609639448`", ",", "0.0017737430187796878`", ",", "0.`", ",", 
   "0.`", ",", "0.018361215925559147`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.007572600837583271`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.009192430489119389`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.004183710530887022`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.005746095016774597`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.0032472457762415473`", ",", "0.`", ",", "4.143928574254736`*^-120", ",",
    "5.893210206605763`*^-115", ",", "1.2749595865426395`*^-222", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.017744581377225087`", ",", "0.`", ",", 
   "0.`", ",", "2.1982039917836724`*^-265", ",", "3.9540811247722456`*^-259", 
   ",", "0.`", ",", "0.01907595258343995`", ",", "0.`", ",", "0.`", ",", 
   "2.205626129254426`*^-7"}], "}"}]], "Output",
 CellChangeTimes->{3.7006688862937393`*^9, 3.701246601797061*^9, 
  3.7012537052959833`*^9, 3.701258115450534*^9, 3.701351498248032*^9, 
  3.701408610756029*^9, 3.702996169515747*^9, 3.703483038955551*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"Riffle", "[", 
      RowBox[{"configurations", ",", "prob"}], "]"}], ",", "2"}], "]"}], "[", 
   
   RowBox[{"[", "terminalcfg", "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.6892466361580563`*^9, 3.6892466669432*^9}, {
  3.700132131916438*^9, 3.700132133985746*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"226\"\>", "0.9131021609639448`"},
    {"\<\"225\"\>", "0.0017737430187796878`"},
    {"\<\"224\"\>", "0.018361215925559147`"},
    {"\<\"223\"\>", "0.007572600837583271`"},
    {"\<\"222\"\>", "0.009192430489119389`"},
    {"\<\"221\"\>", "0.004183710530887022`"},
    {"\<\"220\"\>", "0.005746095016774597`"},
    {"\<\"210\"\>", "0.0032472457762415473`"},
    {"\<\"200\"\>", "0.017744581377225087`"},
    {"\<\"100\"\>", "0.01907595258343995`"},
    {"\<\"000\"\>", "2.205626129254426`*^-7"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.701246601847618*^9, 3.701253705374877*^9, 
  3.7012581156440487`*^9, 3.701351498333872*^9, 3.7014086109483137`*^9, 
  3.702996169584523*^9, 3.703483039012252*^9}]
}, Open  ]],

Cell["\<\
Second Length[configurations] elements are the probability action:\
\>", "Text",
 CellChangeTimes->{{3.69770443735772*^9, 3.697704449811942*^9}, {
  3.69770467956507*^9, 3.697704683958572*^9}, {3.697704720273758*^9, 
  3.697704726360402*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"probaction", "=", 
  RowBox[{"crava", "[", 
   RowBox[{"[", 
    RowBox[{"64", ";;", "126"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.689245236156753*^9, 3.689245283154737*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.7748897334964105`*^15", ",", "7.332903474800466`*^12", ",", 
   "2162.023081959111`", ",", "6.167742628995385`", ",", 
   "7.590779347720322`*^13", ",", "18062.36662171185`", ",", 
   "3752.8953328778052`", ",", "1.7681815741964182`", ",", 
   "0.3224405394637523`", ",", "0.05542623035395411`", ",", 
   "3.130616898193182`*^13", ",", "14816.806560709763`", ",", 
   "2750.95517071152`", ",", "2.9051993359508663`", ",", 
   "1.5846702694903492`", ",", "0.4766171269702976`", ",", 
   "0.01660451474427368`", ",", "0.007401665971563962`", ",", 
   "3.800276660659246`*^13", ",", "39259.557384783904`", ",", 
   "11260.582529495769`", ",", "1.133586290417202`", ",", 
   "1.2633563707378965`", ",", "0.3489243268479751`", ",", 
   "0.05198124539253441`", ",", "0.03471673795292125`", ",", 
   "0.010793127052869585`", ",", "1.7296035097187082`*^13", ",", 
   "41811.36988145174`", ",", "12316.020782592257`", ",", 
   "1.6541657373878984`", ",", "3.0048874742189833`", ",", 
   "1.5462846433240216`", ",", "0.02797843524628758`", ",", 
   "0.042356527959647935`", ",", "0.010428083427849356`", ",", 
   "2.375515287026298`*^13", ",", "190730.80155108764`", ",", 
   "58880.6792674329`", ",", "0.672863323931917`", ",", "2.899109846179512`", 
   ",", "1.7163204361893842`", ",", "0.07284338344564624`", ",", 
   "0.16624577822870204`", ",", "0.06626022703048394`", ",", 
   "1.3424555522374836`*^13", ",", "167994.39327955662`", ",", 
   "0.5839994675279236`", ",", "13.996874837477492`", ",", 
   "10.837022151160223`", ",", "0.01718108939069726`", ",", 
   "0.21859366876046044`", ",", "0.079192469682778`", ",", 
   "7.334114250052395`*^13", ",", "1.7394451944980587`*^10", ",", 
   "185.46387744388764`", ",", "0.00007423623069952039`", ",", 
   "0.007918446676128486`", ",", "0.008098964230328085`", ",", 
   "7.886260748421833`*^13", ",", "266018.53152188216`", ",", 
   "0.009321761699264162`", ",", "9.118361348243073`*^8"}], "}"}]], "Output",
 CellChangeTimes->{3.701246601896756*^9, 3.701253705436552*^9, 
  3.7012581157533903`*^9, 3.7013514984141273`*^9, 3.701408611051319*^9, 
  3.702996169635006*^9, 3.7034830390687313`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fluorescence", "=", 
   RowBox[{"fluorecencematrix", ".", "probaction"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.686917252846344*^9, 3.686917260840618*^9}, {
   3.686918009239064*^9, 3.686918015157938*^9}, 3.6880249078675957`*^9, 
   3.688616174744985*^9, 3.688616238492422*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"spectrumFluorescence", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      StyleBox["{", "Code"], 
      RowBox[{
       RowBox[{
        RowBox[{"fluorecenceenergy", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", "HartreeToeV"}], ",", 
       RowBox[{"fluorescence", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "fluorescence", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.688024070851266*^9, 3.688024256082533*^9}, {
   3.6880244310842876`*^9, 3.6880244576195173`*^9}, {3.688024494106113*^9, 
   3.688024494961977*^9}, {3.6886548481321173`*^9, 3.688654915976647*^9}, {
   3.688654961934368*^9, 3.6886550123732452`*^9}, 3.688655808441948*^9, 
   3.700142703149263*^9, {3.7001471475768538`*^9, 3.7001471605969477`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"spectrumFluorescenceNorm", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"spectrumFluorescence", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"Total", "[", 
          RowBox[{"spectrumFluorescence", "[", 
           RowBox[{"[", 
            RowBox[{";;", ",", "2"}], "]"}], "]"}], "]"}]}], "*", 
        RowBox[{"spectrumFluorescence", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "spectrumFluorescence", "]"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.68802427384085*^9, 3.688024301848418*^9}, {
   3.6880243557831507`*^9, 3.6880243802375183`*^9}, {3.688024527036213*^9, 
   3.6880246476526318`*^9}, 3.6880248664959507`*^9, {3.700147168165498*^9, 
   3.700147189542941*^9}, 3.701252186203023*^9, 3.7012538946242437`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"spectrumFluorescenceNorm", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"10", ",", "40"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
   RowBox[{"FillingStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"y\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontSlant->\"Italic\"]\)\[Omega]\!\(\*
StyleBox[\")\",
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Medium", ",", 
      RowBox[{"Arrowheads", "[", "Automatic", "]"}]}], 
     StyleBox["}", "Input"]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.686918142285705*^9, 3.686918151037764*^9}, 
   3.686918281504174*^9, {3.686918392399541*^9, 3.686918473629551*^9}, {
   3.6869206133810883`*^9, 3.686920616716866*^9}, {3.6879921053333178`*^9, 
   3.687992109162706*^9}, {3.688024654565886*^9, 3.6880246698839827`*^9}, {
   3.6880251339695807`*^9, 3.688025135774914*^9}, {3.692448406714532*^9, 
   3.692448499533195*^9}, {3.692448529860711*^9, 3.692448570019874*^9}, {
   3.692448691410667*^9, 3.6924487010450373`*^9}, {3.692448810122767*^9, 
   3.692448824511758*^9}, {3.700142731396433*^9, 3.700142763818184*^9}, 
   3.7001471930889473`*^9, {3.700147270111594*^9, 3.700147270251998*^9}, {
   3.700147703020691*^9, 3.700147716961532*^9}, {3.700148648013961*^9, 
   3.700148648202384*^9}, {3.700148712539381*^9, 3.700148714888753*^9}, {
   3.700148900301886*^9, 3.7001489009165287`*^9}, {3.700148946414489*^9, 
   3.700148999657145*^9}, {3.700149039788952*^9, 3.700149040041226*^9}, {
   3.7012539016591873`*^9, 3.701253922799168*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, {}, {}, 
     {RGBColor[1, 0, 0], Thickness[Large], 
      LineBox[{{29.622530857776002`, 0.}, {29.622530857776002`, 
       0.01743923525870929}}], 
      LineBox[{{849.6498750996856, 0.}, {849.6498750996856, 
       0.01751133454763799}}], 
      LineBox[{{820.0273442419095, 0.}, {820.0273442419095, 
       8.636322100527304*^-10}}], 
      LineBox[{{27.951098776248003`, 0.}, {27.951098776248003`, 
       0.11668428946368374`}}], 
      LineBox[{{33.140092109322, 0.}, {33.140092109322, 
       0.028676778427670555`}}], 
      LineBox[{{854.849018279178, 0.}, {854.849018279178, 
       0.004686990601784815}}], 
      LineBox[{{826.8979467143146, 0.}, {826.8979467143146, 
       2.7179271884141343`*^-9}}], 
      LineBox[{{855.8681662628566, 0.}, {855.8681662628566, 
       0.0008339639965311583}}], 
      LineBox[{{822.728101364919, 0.}, {822.728101364919, 
       4.414989682381342*^-13}}], 
      LineBox[{{28.970246759926503`, 0.}, {28.970246759926503`, 
       1.9372996113535427`*^-6}}], 
      LineBox[{{946.73631261324, 0.}, {946.73631261324, 
       0.00046346689872128863`}}], 
      LineBox[{{917.7660658533135, 0.}, {917.7660658533135, 
       4.559776001504776*^-13}}], 
      LineBox[{{25.6103482701735, 0.}, {25.6103482701735, 
       0.06851345257555269}}], 
      LineBox[{{31.110503785004997`, 0.}, {31.110503785004997`, 
       0.016202570084257274`}}], 
      LineBox[{{861.710749840236, 0.}, {861.710749840236, 
       0.006878545539510242}}], 
      LineBox[{{836.100374358678, 0.}, {836.100374358678, 
       4.318727172961163*^-9}}], 
      LineBox[{{862.214378144562, 0.}, {862.214378144562, 
       0.00386101187853984}}], 
      LineBox[{{831.103874359557, 0.}, {831.103874359557, 
       3.251703842066395*^-8}}], 
      LineBox[{{26.114003785884, 0.}, {26.114003785884, 
       7.02890540935893*^-6}}], 
      LineBox[{{862.711312448301, 0.}, {862.711312448301, 
       0.0015787291570211121`}}], 
      LineBox[{{31.607438088744, 0.}, {31.607438088744, 
       2.1164924438865434`*^-6}}], 
      LineBox[{{953.6362761695207, 0.}, {953.6362761695207, 
       0.00012735621404557165`}}], 
      LineBox[{{927.5222723836365, 0.}, {927.5222723836365, 
       2.4137360875000917`*^-11}}], 
      LineBox[{{953.6184799240575, 0.}, {953.6184799240575, 
       0.00006370540494990251}}], 
      LineBox[{{922.0110418353134, 0.}, {922.0110418353134, 
       3.117526398728388*^-13}}], 
      LineBox[{{26.0962347518055, 0.}, {26.0962347518055, 
       2.5442612102935332`*^-8}}], 
      LineBox[{{22.6514911651815, 0.}, {22.6514911651815, 
       0.11269754814867007`}}], 
      LineBox[{{28.4145358656675, 0.}, {28.4145358656675, 
       0.04456025478400404}}], 
      LineBox[{{870.1917764701201, 0.}, {870.1917764701201, 
       0.002240049630394227}}], 
      LineBox[{{847.611606343713, 0.}, {847.611606343713, 
       1.1455560397232465`*^-9}}], 
      LineBox[{{870.17055159021, 0.}, {870.17055159021, 
       0.0027726489939557818`}}], 
      LineBox[{{841.7560429359271, 0.}, {841.7560429359271, 
       3.598948396954604*^-8}}], 
      LineBox[{{22.5589724578815, 0.}, {22.5589724578815, 
       3.654987458106897*^-6}}], 
      LineBox[{{870.2762133962235, 0.}, {870.2762133962235, 
       0.0010760123549576667`}}], 
      LineBox[{{28.520197671681, 0.}, {28.520197671681, 
       1.1107455055964486`*^-6}}], 
      LineBox[{{962.1022821151605, 0.}, {962.1022821151605, 
       0.0003502260426044431}}], 
      LineBox[{{939.5433096572791, 0.}, {939.5433096572791, 
       6.485594566518692*^-11}}], 
      LineBox[{{961.7093769343651, 0.}, {961.7093769343651, 
       0.00027597073425904175`}}], 
      LineBox[{{933.1891792626841, 0.}, {933.1891792626841, 
       1.932553343745259*^-11}}], 
      LineBox[{{22.166067277086, 0.}, {22.166067277086, 
       8.042299526356738*^-8}}], 
      LineBox[{{961.839665043351, 0.}, {961.839665043351, 
       0.00010327396498665468`}}], 
      LineBox[{{28.650458569282502`, 0.}, {28.650458569282502`, 
       2.2407570919946513`*^-8}}], 
      LineBox[{{18.846768173007003`, 0.}, {18.846768173007003`, 
       0.06030127271354511}}], 
      LineBox[{{25.030881837246003`, 0.}, {25.030881837246003`, 
       0.02739324887672328}}], 
      LineBox[{{880.244968050876, 0.}, {880.244968050876, 
       0.002417211579454635}}], 
      LineBox[{{861.398199877869, 0.}, {861.398199877869, 
       8.241851469118099*^-10}}], 
      LineBox[{{879.6998151738029, 0.}, {879.6998151738029, 
       0.005547053585906834}}], 
      LineBox[{{854.668933336557, 0.}, {854.668933336557, 
       8.617263142433265*^-8}}], 
      LineBox[{{18.704942436993, 0.}, {18.704942436993, 
       4.80833735051199*^-6}}], 
      LineBox[{{879.4068029855069, 0.}, {879.4068029855069, 
       0.0042490151804995486`}}], 
      LineBox[{{24.7378968603345, 0.}, {24.7378968603345, 
       2.9655599696687283`*^-6}}], 
      LineBox[{{972.0951460564801, 0.}, {972.0951460564801, 
       0.00015487190195107985`}}], 
      LineBox[{{953.7935307605461, 0.}, {953.7935307605461, 
       1.84506247098095*^-11}}], 
      LineBox[{{971.3255808914356, 0.}, {971.3255808914356, 
       0.00029751261831883536`}}], 
      LineBox[{{946.5876840311012, 0.}, {946.5876840311012, 
       2.0353797202033098`*^-11}}], 
      LineBox[{{17.5320501308895, 0.}, {17.5320501308895, 
       5.6709572358256144`*^-8}}], 
      LineBox[{{970.962825924666, 0.}, {970.962825924666, 
       0.00009141408076857134}}], 
      LineBox[{{24.375141893565, 0.}, {24.375141893565, 
       1.3633650790657188`*^-8}}], 
      LineBox[{{14.4008905392435, 0.}, {14.4008905392435, 
       0.0912075936050783}}], 
      LineBox[{{20.945092454571, 0.}, {20.945092454571, 
       0.05599007838279255}}], 
      LineBox[{{891.8192488137976, 0.}, {891.8192488137976, 
       0.0005436626464547824}}], 
      LineBox[{{877.4183582745541, 0.}, {877.4183582745541, 
       1.114550808665756*^-10}}], 
      LineBox[{{890.758467411834, 0.}, {890.758467411834, 
       0.003986088668077364}}], 
      LineBox[{{869.813374957263, 0.}, {869.813374957263, 
       6.773443770888119*^-8}}], 
      LineBox[{{13.777777045578, 0.}, {13.777777045578, 
       1.987371798354983*^-6}}], 
      LineBox[{{890.06642748123, 0.}, {890.06642748123, 
       0.003927587182569327}}], 
      LineBox[{{20.881907619762, 0.}, {20.881907619762, 
       1.5674425417246692`*^-6}}], 
      LineBox[{{983.572527079197, 0.}, {983.572527079197, 
       0.0002937984345816556}}], 
      LineBox[{{970.232417941917, 0.}, {970.232417941917, 
       1.4686067971507045`*^-11}}], 
      LineBox[{{982.4290230683536, 0.}, {982.4290230683536, 
       0.0009641555049101538}}], 
      LineBox[{{962.1759705443865, 0.}, {962.1759705443865, 
       4.427852699776242*^-11}}], 
      LineBox[{{15.189503673438002`, 0.}, {15.189503673438002`, 
       1.0367789845199562`*^-7}}], 
      LineBox[{{981.5774700018104, 0.}, {981.5774700018104, 
       0.0005096394848404126}}], 
      LineBox[{{19.401499457424, 0.}, {19.401499457424, 
       4.2916905469130924`*^-8}}], 
      LineBox[{{16.1478070013745, 0.}, {16.1478070013745, 
       0.03933637596317791}}], 
      LineBox[{{895.6239445945876, 0.}, {895.6239445945876, 
       2.2395196431459082`*^-11}}], 
      LineBox[{{903.2981536740465, 0.}, {903.2981536740465, 
       0.01071133984734857}}], 
      LineBox[{{887.1503466726721, 0.}, {887.1503466726721, 
       1.9094777504143278`*^-7}}], 
      LineBox[{{15.476420511606001`, 0.}, {15.476420511606001`, 
       2.4581839986695124`*^-6}}], 
      LineBox[{{902.211847993422, 0.}, {902.211847993422, 
       0.01830067571377937}}], 
      LineBox[{{16.604658935745, 0.}, {16.604658935745, 
       3.1818888073588736`*^-6}}], 
      LineBox[{{996.4896896671935, 0.}, {996.4896896671935, 
       0.00003778747357407052}}], 
      LineBox[{{988.8154805877346, 0.}, {988.8154805877346, 
       4.697393900587975*^-13}}], 
      LineBox[{{994.978124469603, 0.}, {994.978124469603, 
       0.0009275739273702799}}], 
      LineBox[{{979.9166503602374, 0.}, {979.9166503602374, 
       1.982073317515662*^-11}}], 
      LineBox[{{13.030443581670001`, 0.}, {13.030443581670001`, 
       4.420291905967454*^-8}}], 
      LineBox[{{993.6469707512476, 0.}, {993.6469707512476, 
       0.0004998584655902104}}], 
      LineBox[{{14.614200582339002`, 0.}, {14.614200582339002`, 
       1.748434303870332*^-8}}], 
      LineBox[{{906.6337251860565, 0.}, {906.6337251860565, 
       0.05176971933557756}}], 
      LineBox[{{915.7954173878235, 0.}, {915.7954173878235, 
       0.17282302089464005`}}], 
      LineBox[{{11.012664998226, 0.}, {11.012664998226, 
       6.7987040549198756`*^-6}}], 
      LineBox[{{1009.4955069458911`, 0.}, {1009.4955069458911`, 
       1.3852101146843103`*^-15}}], 
      LineBox[{{1008.9291019775236`, 0.}, {1008.9291019775236`, 
       0.000018385486261105086`}}], 
      LineBox[{{999.767436987141, 0.}, {999.767436987141, 
       1.0500162759867768`*^-13}}], 
      LineBox[{{11.160912620982002`, 0.}, {11.160912620982002`, 
       2.2452705622825483`*^-10}}], 
      LineBox[{{1007.1309192669945`, 0.}, {1007.1309192669945`, 
       0.00003720420258627235}}], 
      LineBox[{{11.0119847136135, 0.}, {11.0119847136135, 
       2.6363024753949277`*^-10}}], 
      LineBox[{{1021.6828057788284`, 0.}, {1021.6828057788284`, 
       2.670251664420152*^-6}}], 
      LineBox[{{1021.9867025209246`, 0.}, {1021.9867025209246`, 
       0.00002332239097523989}}], 
      LineBox[{{0.30389674209600004`, 0.}, {0.30389674209600004`, 
       2.240726160662668*^-14}}]}}, {
     {RGBColor[1, 0, 0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], {0., 0.}], CompressedData["
1:eJwNzHk81PkfwHGl0QqLiCKLlPYnZhnHSr6fzxv7e/iRtY6OkVwjam0hOcpR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       "]]}, {}}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"y\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\\
*\\nStyleBox[\\\"(\\\",\\nFontSlant->\\\"Italic\\\"]\\)\[Omega]\\!\\(\\*\\\
nStyleBox[\\\")\\\",\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]},
  AxesOrigin->{10.15, 0},
  AxesStyle->{Medium, 
    Arrowheads[Automatic]},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{10, 40}, {0, 0.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.701246602051797*^9, 3.7012537055950823`*^9, {3.7012539027115383`*^9, 
   3.7012539233681803`*^9}, 3.701258116061324*^9, 3.7013514985411777`*^9, 
   3.701408611336801*^9, 3.702996169925973*^9, 3.703483039185306*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"spectrumFluorescenceNorm", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"10", ",", "40"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
   RowBox[{"FillingStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"y\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontSlant->\"Italic\"]\)\[Omega]\!\(\*
StyleBox[\")\",
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Medium", ",", 
      RowBox[{"Arrowheads", "[", "Automatic", "]"}]}], 
     StyleBox["}", "Input"]}]}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"All", ",", "All"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"40", ",", "All"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Photon energy \[Omega] [eV]\>\"", ",", "\"\<Photon yield \!\(\*
StyleBox[\"y\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontSlant->\"Italic\"]\)\[Omega]\!\(\*
StyleBox[\")\",
FontSlant->\"Italic\"]\)\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.687709162807582*^9, 3.6877092419894543`*^9}, 
   3.687709317821032*^9, 3.687709369587111*^9, 3.687709429106299*^9, 
   3.687709493174551*^9, 3.691674563699061*^9, 3.692443946550654*^9, {
   3.701360562236114*^9, 3.7013606667234697`*^9}, {3.701360743312737*^9, 
   3.701360750404751*^9}, {3.701360780725891*^9, 3.7013607843560753`*^9}, {
   3.70136086162772*^9, 3.701360906989828*^9}, {3.701361077487461*^9, 
   3.701361187962975*^9}, {3.701361264707499*^9, 3.701361268242641*^9}, 
   3.7013613155294857`*^9, {3.701361393399012*^9, 3.701361455010971*^9}, {
   3.701361486622047*^9, 3.701361487241267*^9}, {3.70136409516609*^9, 
   3.701364154001172*^9}, {3.70136429791714*^9, 3.701364300110752*^9}, {
   3.701364384034656*^9, 3.7013643896796827`*^9}, {3.70136443897025*^9, 
   3.701364533901413*^9}, {3.701364583341243*^9, 3.701364738545865*^9}, {
   3.701364789402493*^9, 3.70136486636243*^9}, {3.701365012146338*^9, 
   3.701365012272594*^9}, {3.701405867137682*^9, 3.701405871564237*^9}, {
   3.701406194758259*^9, 3.701406202043977*^9}, {3.701408809427691*^9, 
   3.701409025490424*^9}, {3.701419486282776*^9, 3.701419489471506*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, {}, {}, 
     {RGBColor[1, 0, 0], Thickness[Large], 
      LineBox[{{29.622530857776002`, 0.}, {29.622530857776002`, 
       0.01743923525870929}}], 
      LineBox[{{849.6498750996856, 0.}, {849.6498750996856, 
       0.01751133454763799}}], 
      LineBox[{{820.0273442419095, 0.}, {820.0273442419095, 
       8.636322100527304*^-10}}], 
      LineBox[{{27.951098776248003`, 0.}, {27.951098776248003`, 
       0.11668428946368374`}}], 
      LineBox[{{33.140092109322, 0.}, {33.140092109322, 
       0.028676778427670555`}}], 
      LineBox[{{854.849018279178, 0.}, {854.849018279178, 
       0.004686990601784815}}], 
      LineBox[{{826.8979467143146, 0.}, {826.8979467143146, 
       2.7179271884141343`*^-9}}], 
      LineBox[{{855.8681662628566, 0.}, {855.8681662628566, 
       0.0008339639965311583}}], 
      LineBox[{{822.728101364919, 0.}, {822.728101364919, 
       4.414989682381342*^-13}}], 
      LineBox[{{28.970246759926503`, 0.}, {28.970246759926503`, 
       1.9372996113535427`*^-6}}], 
      LineBox[{{946.73631261324, 0.}, {946.73631261324, 
       0.00046346689872128863`}}], 
      LineBox[{{917.7660658533135, 0.}, {917.7660658533135, 
       4.559776001504776*^-13}}], 
      LineBox[{{25.6103482701735, 0.}, {25.6103482701735, 
       0.06851345257555269}}], 
      LineBox[{{31.110503785004997`, 0.}, {31.110503785004997`, 
       0.016202570084257274`}}], 
      LineBox[{{861.710749840236, 0.}, {861.710749840236, 
       0.006878545539510242}}], 
      LineBox[{{836.100374358678, 0.}, {836.100374358678, 
       4.318727172961163*^-9}}], 
      LineBox[{{862.214378144562, 0.}, {862.214378144562, 
       0.00386101187853984}}], 
      LineBox[{{831.103874359557, 0.}, {831.103874359557, 
       3.251703842066395*^-8}}], 
      LineBox[{{26.114003785884, 0.}, {26.114003785884, 
       7.02890540935893*^-6}}], 
      LineBox[{{862.711312448301, 0.}, {862.711312448301, 
       0.0015787291570211121`}}], 
      LineBox[{{31.607438088744, 0.}, {31.607438088744, 
       2.1164924438865434`*^-6}}], 
      LineBox[{{953.6362761695207, 0.}, {953.6362761695207, 
       0.00012735621404557165`}}], 
      LineBox[{{927.5222723836365, 0.}, {927.5222723836365, 
       2.4137360875000917`*^-11}}], 
      LineBox[{{953.6184799240575, 0.}, {953.6184799240575, 
       0.00006370540494990251}}], 
      LineBox[{{922.0110418353134, 0.}, {922.0110418353134, 
       3.117526398728388*^-13}}], 
      LineBox[{{26.0962347518055, 0.}, {26.0962347518055, 
       2.5442612102935332`*^-8}}], 
      LineBox[{{22.6514911651815, 0.}, {22.6514911651815, 
       0.11269754814867007`}}], 
      LineBox[{{28.4145358656675, 0.}, {28.4145358656675, 
       0.04456025478400404}}], 
      LineBox[{{870.1917764701201, 0.}, {870.1917764701201, 
       0.002240049630394227}}], 
      LineBox[{{847.611606343713, 0.}, {847.611606343713, 
       1.1455560397232465`*^-9}}], 
      LineBox[{{870.17055159021, 0.}, {870.17055159021, 
       0.0027726489939557818`}}], 
      LineBox[{{841.7560429359271, 0.}, {841.7560429359271, 
       3.598948396954604*^-8}}], 
      LineBox[{{22.5589724578815, 0.}, {22.5589724578815, 
       3.654987458106897*^-6}}], 
      LineBox[{{870.2762133962235, 0.}, {870.2762133962235, 
       0.0010760123549576667`}}], 
      LineBox[{{28.520197671681, 0.}, {28.520197671681, 
       1.1107455055964486`*^-6}}], 
      LineBox[{{962.1022821151605, 0.}, {962.1022821151605, 
       0.0003502260426044431}}], 
      LineBox[{{939.5433096572791, 0.}, {939.5433096572791, 
       6.485594566518692*^-11}}], 
      LineBox[{{961.7093769343651, 0.}, {961.7093769343651, 
       0.00027597073425904175`}}], 
      LineBox[{{933.1891792626841, 0.}, {933.1891792626841, 
       1.932553343745259*^-11}}], 
      LineBox[{{22.166067277086, 0.}, {22.166067277086, 
       8.042299526356738*^-8}}], 
      LineBox[{{961.839665043351, 0.}, {961.839665043351, 
       0.00010327396498665468`}}], 
      LineBox[{{28.650458569282502`, 0.}, {28.650458569282502`, 
       2.2407570919946513`*^-8}}], 
      LineBox[{{18.846768173007003`, 0.}, {18.846768173007003`, 
       0.06030127271354511}}], 
      LineBox[{{25.030881837246003`, 0.}, {25.030881837246003`, 
       0.02739324887672328}}], 
      LineBox[{{880.244968050876, 0.}, {880.244968050876, 
       0.002417211579454635}}], 
      LineBox[{{861.398199877869, 0.}, {861.398199877869, 
       8.241851469118099*^-10}}], 
      LineBox[{{879.6998151738029, 0.}, {879.6998151738029, 
       0.005547053585906834}}], 
      LineBox[{{854.668933336557, 0.}, {854.668933336557, 
       8.617263142433265*^-8}}], 
      LineBox[{{18.704942436993, 0.}, {18.704942436993, 
       4.80833735051199*^-6}}], 
      LineBox[{{879.4068029855069, 0.}, {879.4068029855069, 
       0.0042490151804995486`}}], 
      LineBox[{{24.7378968603345, 0.}, {24.7378968603345, 
       2.9655599696687283`*^-6}}], 
      LineBox[{{972.0951460564801, 0.}, {972.0951460564801, 
       0.00015487190195107985`}}], 
      LineBox[{{953.7935307605461, 0.}, {953.7935307605461, 
       1.84506247098095*^-11}}], 
      LineBox[{{971.3255808914356, 0.}, {971.3255808914356, 
       0.00029751261831883536`}}], 
      LineBox[{{946.5876840311012, 0.}, {946.5876840311012, 
       2.0353797202033098`*^-11}}], 
      LineBox[{{17.5320501308895, 0.}, {17.5320501308895, 
       5.6709572358256144`*^-8}}], 
      LineBox[{{970.962825924666, 0.}, {970.962825924666, 
       0.00009141408076857134}}], 
      LineBox[{{24.375141893565, 0.}, {24.375141893565, 
       1.3633650790657188`*^-8}}], 
      LineBox[{{14.4008905392435, 0.}, {14.4008905392435, 
       0.0912075936050783}}], 
      LineBox[{{20.945092454571, 0.}, {20.945092454571, 
       0.05599007838279255}}], 
      LineBox[{{891.8192488137976, 0.}, {891.8192488137976, 
       0.0005436626464547824}}], 
      LineBox[{{877.4183582745541, 0.}, {877.4183582745541, 
       1.114550808665756*^-10}}], 
      LineBox[{{890.758467411834, 0.}, {890.758467411834, 
       0.003986088668077364}}], 
      LineBox[{{869.813374957263, 0.}, {869.813374957263, 
       6.773443770888119*^-8}}], 
      LineBox[{{13.777777045578, 0.}, {13.777777045578, 
       1.987371798354983*^-6}}], 
      LineBox[{{890.06642748123, 0.}, {890.06642748123, 
       0.003927587182569327}}], 
      LineBox[{{20.881907619762, 0.}, {20.881907619762, 
       1.5674425417246692`*^-6}}], 
      LineBox[{{983.572527079197, 0.}, {983.572527079197, 
       0.0002937984345816556}}], 
      LineBox[{{970.232417941917, 0.}, {970.232417941917, 
       1.4686067971507045`*^-11}}], 
      LineBox[{{982.4290230683536, 0.}, {982.4290230683536, 
       0.0009641555049101538}}], 
      LineBox[{{962.1759705443865, 0.}, {962.1759705443865, 
       4.427852699776242*^-11}}], 
      LineBox[{{15.189503673438002`, 0.}, {15.189503673438002`, 
       1.0367789845199562`*^-7}}], 
      LineBox[{{981.5774700018104, 0.}, {981.5774700018104, 
       0.0005096394848404126}}], 
      LineBox[{{19.401499457424, 0.}, {19.401499457424, 
       4.2916905469130924`*^-8}}], 
      LineBox[{{16.1478070013745, 0.}, {16.1478070013745, 
       0.03933637596317791}}], 
      LineBox[{{895.6239445945876, 0.}, {895.6239445945876, 
       2.2395196431459082`*^-11}}], 
      LineBox[{{903.2981536740465, 0.}, {903.2981536740465, 
       0.01071133984734857}}], 
      LineBox[{{887.1503466726721, 0.}, {887.1503466726721, 
       1.9094777504143278`*^-7}}], 
      LineBox[{{15.476420511606001`, 0.}, {15.476420511606001`, 
       2.4581839986695124`*^-6}}], 
      LineBox[{{902.211847993422, 0.}, {902.211847993422, 
       0.01830067571377937}}], 
      LineBox[{{16.604658935745, 0.}, {16.604658935745, 
       3.1818888073588736`*^-6}}], 
      LineBox[{{996.4896896671935, 0.}, {996.4896896671935, 
       0.00003778747357407052}}], 
      LineBox[{{988.8154805877346, 0.}, {988.8154805877346, 
       4.697393900587975*^-13}}], 
      LineBox[{{994.978124469603, 0.}, {994.978124469603, 
       0.0009275739273702799}}], 
      LineBox[{{979.9166503602374, 0.}, {979.9166503602374, 
       1.982073317515662*^-11}}], 
      LineBox[{{13.030443581670001`, 0.}, {13.030443581670001`, 
       4.420291905967454*^-8}}], 
      LineBox[{{993.6469707512476, 0.}, {993.6469707512476, 
       0.0004998584655902104}}], 
      LineBox[{{14.614200582339002`, 0.}, {14.614200582339002`, 
       1.748434303870332*^-8}}], 
      LineBox[{{906.6337251860565, 0.}, {906.6337251860565, 
       0.05176971933557756}}], 
      LineBox[{{915.7954173878235, 0.}, {915.7954173878235, 
       0.17282302089464005`}}], 
      LineBox[{{11.012664998226, 0.}, {11.012664998226, 
       6.7987040549198756`*^-6}}], 
      LineBox[{{1009.4955069458911`, 0.}, {1009.4955069458911`, 
       1.3852101146843103`*^-15}}], 
      LineBox[{{1008.9291019775236`, 0.}, {1008.9291019775236`, 
       0.000018385486261105086`}}], 
      LineBox[{{999.767436987141, 0.}, {999.767436987141, 
       1.0500162759867768`*^-13}}], 
      LineBox[{{11.160912620982002`, 0.}, {11.160912620982002`, 
       2.2452705622825483`*^-10}}], 
      LineBox[{{1007.1309192669945`, 0.}, {1007.1309192669945`, 
       0.00003720420258627235}}], 
      LineBox[{{11.0119847136135, 0.}, {11.0119847136135, 
       2.6363024753949277`*^-10}}], 
      LineBox[{{1021.6828057788284`, 0.}, {1021.6828057788284`, 
       2.670251664420152*^-6}}], 
      LineBox[{{1021.9867025209246`, 0.}, {1021.9867025209246`, 
       0.00002332239097523989}}], 
      LineBox[{{0.30389674209600004`, 0.}, {0.30389674209600004`, 
       2.240726160662668*^-14}}]}}, {
     {RGBColor[1, 0, 0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], {0., 0.}], CompressedData["
1:eJwNzHk81PkfwHGl0QqLiCKLlPYnZhnHSr6fzxv7e/iRtY6OkVwjam0hOcpR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       "]]}, {}}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"y\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\\
*\\nStyleBox[\\\"(\\\",\\nFontSlant->\\\"Italic\\\"]\\)\[Omega]\\!\\(\\*\\\
nStyleBox[\\\")\\\",\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]},
  AxesOrigin->{10.15, 0},
  AxesStyle->{Medium, 
    Arrowheads[Automatic]},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"Photon yield \
\\!\\(\\*\\nStyleBox[\\\"y\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\\
nStyleBox[\\\"(\\\",\\nFontSlant->\\\"Italic\\\"]\\)\[Omega]\\!\\(\\*\\\
nStyleBox[\\\")\\\",\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm], 
     None}, {
     FormBox["\"Photon energy \[Omega] [eV]\"", TraditionalForm], None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{True, True}, {True, True}},
  FrameTicksStyle->Thickness[Large],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, All}, {40, All}},
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{10, 40}, {0, 0.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.701408816588684*^9, 3.701408894595346*^9}, {
   3.7014089321465673`*^9, 3.701409027540513*^9}, 3.701419490789953*^9, 
   3.7029961700038548`*^9, 3.7034830392443647`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"spectrumFluorescenceNorm", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"840", ",", "930"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
   RowBox[{"FillingStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Omega] [eV]\>\"", ",", "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Arrowheads", "[", "Automatic", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.686918142285705*^9, 3.686918151037764*^9}, 
   3.686918281504174*^9, {3.686918392399541*^9, 3.686918473629551*^9}, {
   3.6869206133810883`*^9, 3.686920616716866*^9}, {3.6879921053333178`*^9, 
   3.687992109162706*^9}, {3.688024654565886*^9, 3.6880246698839827`*^9}, {
   3.6880251339695807`*^9, 3.688025135774914*^9}, {3.692448406714532*^9, 
   3.692448499533195*^9}, {3.692448529860711*^9, 3.692448570019874*^9}, {
   3.692448691410667*^9, 3.6924487010450373`*^9}, {3.692448810122767*^9, 
   3.692448824511758*^9}, 3.700147194562696*^9, {3.700147588815674*^9, 
   3.7001476257653303`*^9}, {3.7001486649800777`*^9, 3.700148690763054*^9}, {
   3.700148721033849*^9, 3.7001487222020063`*^9}, 3.7001488717360897`*^9, {
   3.7001489052141047`*^9, 3.700148905812599*^9}, {3.700149022009746*^9, 
   3.700149049027019*^9}, {3.7012539097942553`*^9, 3.701253916463417*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, {}, {}, 
     {RGBColor[1, 0, 0], Thickness[Large], 
      LineBox[{{29.622530857776002`, 0.}, {29.622530857776002`, 
       0.01743923525870929}}], 
      LineBox[{{849.6498750996856, 0.}, {849.6498750996856, 
       0.01751133454763799}}], 
      LineBox[{{820.0273442419095, 0.}, {820.0273442419095, 
       8.636322100527304*^-10}}], 
      LineBox[{{27.951098776248003`, 0.}, {27.951098776248003`, 
       0.11668428946368374`}}], 
      LineBox[{{33.140092109322, 0.}, {33.140092109322, 
       0.028676778427670555`}}], 
      LineBox[{{854.849018279178, 0.}, {854.849018279178, 
       0.004686990601784815}}], 
      LineBox[{{826.8979467143146, 0.}, {826.8979467143146, 
       2.7179271884141343`*^-9}}], 
      LineBox[{{855.8681662628566, 0.}, {855.8681662628566, 
       0.0008339639965311583}}], 
      LineBox[{{822.728101364919, 0.}, {822.728101364919, 
       4.414989682381342*^-13}}], 
      LineBox[{{28.970246759926503`, 0.}, {28.970246759926503`, 
       1.9372996113535427`*^-6}}], 
      LineBox[{{946.73631261324, 0.}, {946.73631261324, 
       0.00046346689872128863`}}], 
      LineBox[{{917.7660658533135, 0.}, {917.7660658533135, 
       4.559776001504776*^-13}}], 
      LineBox[{{25.6103482701735, 0.}, {25.6103482701735, 
       0.06851345257555269}}], 
      LineBox[{{31.110503785004997`, 0.}, {31.110503785004997`, 
       0.016202570084257274`}}], 
      LineBox[{{861.710749840236, 0.}, {861.710749840236, 
       0.006878545539510242}}], 
      LineBox[{{836.100374358678, 0.}, {836.100374358678, 
       4.318727172961163*^-9}}], 
      LineBox[{{862.214378144562, 0.}, {862.214378144562, 
       0.00386101187853984}}], 
      LineBox[{{831.103874359557, 0.}, {831.103874359557, 
       3.251703842066395*^-8}}], 
      LineBox[{{26.114003785884, 0.}, {26.114003785884, 
       7.02890540935893*^-6}}], 
      LineBox[{{862.711312448301, 0.}, {862.711312448301, 
       0.0015787291570211121`}}], 
      LineBox[{{31.607438088744, 0.}, {31.607438088744, 
       2.1164924438865434`*^-6}}], 
      LineBox[{{953.6362761695207, 0.}, {953.6362761695207, 
       0.00012735621404557165`}}], 
      LineBox[{{927.5222723836365, 0.}, {927.5222723836365, 
       2.4137360875000917`*^-11}}], 
      LineBox[{{953.6184799240575, 0.}, {953.6184799240575, 
       0.00006370540494990251}}], 
      LineBox[{{922.0110418353134, 0.}, {922.0110418353134, 
       3.117526398728388*^-13}}], 
      LineBox[{{26.0962347518055, 0.}, {26.0962347518055, 
       2.5442612102935332`*^-8}}], 
      LineBox[{{22.6514911651815, 0.}, {22.6514911651815, 
       0.11269754814867007`}}], 
      LineBox[{{28.4145358656675, 0.}, {28.4145358656675, 
       0.04456025478400404}}], 
      LineBox[{{870.1917764701201, 0.}, {870.1917764701201, 
       0.002240049630394227}}], 
      LineBox[{{847.611606343713, 0.}, {847.611606343713, 
       1.1455560397232465`*^-9}}], 
      LineBox[{{870.17055159021, 0.}, {870.17055159021, 
       0.0027726489939557818`}}], 
      LineBox[{{841.7560429359271, 0.}, {841.7560429359271, 
       3.598948396954604*^-8}}], 
      LineBox[{{22.5589724578815, 0.}, {22.5589724578815, 
       3.654987458106897*^-6}}], 
      LineBox[{{870.2762133962235, 0.}, {870.2762133962235, 
       0.0010760123549576667`}}], 
      LineBox[{{28.520197671681, 0.}, {28.520197671681, 
       1.1107455055964486`*^-6}}], 
      LineBox[{{962.1022821151605, 0.}, {962.1022821151605, 
       0.0003502260426044431}}], 
      LineBox[{{939.5433096572791, 0.}, {939.5433096572791, 
       6.485594566518692*^-11}}], 
      LineBox[{{961.7093769343651, 0.}, {961.7093769343651, 
       0.00027597073425904175`}}], 
      LineBox[{{933.1891792626841, 0.}, {933.1891792626841, 
       1.932553343745259*^-11}}], 
      LineBox[{{22.166067277086, 0.}, {22.166067277086, 
       8.042299526356738*^-8}}], 
      LineBox[{{961.839665043351, 0.}, {961.839665043351, 
       0.00010327396498665468`}}], 
      LineBox[{{28.650458569282502`, 0.}, {28.650458569282502`, 
       2.2407570919946513`*^-8}}], 
      LineBox[{{18.846768173007003`, 0.}, {18.846768173007003`, 
       0.06030127271354511}}], 
      LineBox[{{25.030881837246003`, 0.}, {25.030881837246003`, 
       0.02739324887672328}}], 
      LineBox[{{880.244968050876, 0.}, {880.244968050876, 
       0.002417211579454635}}], 
      LineBox[{{861.398199877869, 0.}, {861.398199877869, 
       8.241851469118099*^-10}}], 
      LineBox[{{879.6998151738029, 0.}, {879.6998151738029, 
       0.005547053585906834}}], 
      LineBox[{{854.668933336557, 0.}, {854.668933336557, 
       8.617263142433265*^-8}}], 
      LineBox[{{18.704942436993, 0.}, {18.704942436993, 
       4.80833735051199*^-6}}], 
      LineBox[{{879.4068029855069, 0.}, {879.4068029855069, 
       0.0042490151804995486`}}], 
      LineBox[{{24.7378968603345, 0.}, {24.7378968603345, 
       2.9655599696687283`*^-6}}], 
      LineBox[{{972.0951460564801, 0.}, {972.0951460564801, 
       0.00015487190195107985`}}], 
      LineBox[{{953.7935307605461, 0.}, {953.7935307605461, 
       1.84506247098095*^-11}}], 
      LineBox[{{971.3255808914356, 0.}, {971.3255808914356, 
       0.00029751261831883536`}}], 
      LineBox[{{946.5876840311012, 0.}, {946.5876840311012, 
       2.0353797202033098`*^-11}}], 
      LineBox[{{17.5320501308895, 0.}, {17.5320501308895, 
       5.6709572358256144`*^-8}}], 
      LineBox[{{970.962825924666, 0.}, {970.962825924666, 
       0.00009141408076857134}}], 
      LineBox[{{24.375141893565, 0.}, {24.375141893565, 
       1.3633650790657188`*^-8}}], 
      LineBox[{{14.4008905392435, 0.}, {14.4008905392435, 
       0.0912075936050783}}], 
      LineBox[{{20.945092454571, 0.}, {20.945092454571, 
       0.05599007838279255}}], 
      LineBox[{{891.8192488137976, 0.}, {891.8192488137976, 
       0.0005436626464547824}}], 
      LineBox[{{877.4183582745541, 0.}, {877.4183582745541, 
       1.114550808665756*^-10}}], 
      LineBox[{{890.758467411834, 0.}, {890.758467411834, 
       0.003986088668077364}}], 
      LineBox[{{869.813374957263, 0.}, {869.813374957263, 
       6.773443770888119*^-8}}], 
      LineBox[{{13.777777045578, 0.}, {13.777777045578, 
       1.987371798354983*^-6}}], 
      LineBox[{{890.06642748123, 0.}, {890.06642748123, 
       0.003927587182569327}}], 
      LineBox[{{20.881907619762, 0.}, {20.881907619762, 
       1.5674425417246692`*^-6}}], 
      LineBox[{{983.572527079197, 0.}, {983.572527079197, 
       0.0002937984345816556}}], 
      LineBox[{{970.232417941917, 0.}, {970.232417941917, 
       1.4686067971507045`*^-11}}], 
      LineBox[{{982.4290230683536, 0.}, {982.4290230683536, 
       0.0009641555049101538}}], 
      LineBox[{{962.1759705443865, 0.}, {962.1759705443865, 
       4.427852699776242*^-11}}], 
      LineBox[{{15.189503673438002`, 0.}, {15.189503673438002`, 
       1.0367789845199562`*^-7}}], 
      LineBox[{{981.5774700018104, 0.}, {981.5774700018104, 
       0.0005096394848404126}}], 
      LineBox[{{19.401499457424, 0.}, {19.401499457424, 
       4.2916905469130924`*^-8}}], 
      LineBox[{{16.1478070013745, 0.}, {16.1478070013745, 
       0.03933637596317791}}], 
      LineBox[{{895.6239445945876, 0.}, {895.6239445945876, 
       2.2395196431459082`*^-11}}], 
      LineBox[{{903.2981536740465, 0.}, {903.2981536740465, 
       0.01071133984734857}}], 
      LineBox[{{887.1503466726721, 0.}, {887.1503466726721, 
       1.9094777504143278`*^-7}}], 
      LineBox[{{15.476420511606001`, 0.}, {15.476420511606001`, 
       2.4581839986695124`*^-6}}], 
      LineBox[{{902.211847993422, 0.}, {902.211847993422, 
       0.01830067571377937}}], 
      LineBox[{{16.604658935745, 0.}, {16.604658935745, 
       3.1818888073588736`*^-6}}], 
      LineBox[{{996.4896896671935, 0.}, {996.4896896671935, 
       0.00003778747357407052}}], 
      LineBox[{{988.8154805877346, 0.}, {988.8154805877346, 
       4.697393900587975*^-13}}], 
      LineBox[{{994.978124469603, 0.}, {994.978124469603, 
       0.0009275739273702799}}], 
      LineBox[{{979.9166503602374, 0.}, {979.9166503602374, 
       1.982073317515662*^-11}}], 
      LineBox[{{13.030443581670001`, 0.}, {13.030443581670001`, 
       4.420291905967454*^-8}}], 
      LineBox[{{993.6469707512476, 0.}, {993.6469707512476, 
       0.0004998584655902104}}], 
      LineBox[{{14.614200582339002`, 0.}, {14.614200582339002`, 
       1.748434303870332*^-8}}], 
      LineBox[{{906.6337251860565, 0.}, {906.6337251860565, 
       0.05176971933557756}}], 
      LineBox[{{915.7954173878235, 0.}, {915.7954173878235, 
       0.17282302089464005`}}], 
      LineBox[{{11.012664998226, 0.}, {11.012664998226, 
       6.7987040549198756`*^-6}}], 
      LineBox[{{1009.4955069458911`, 0.}, {1009.4955069458911`, 
       1.3852101146843103`*^-15}}], 
      LineBox[{{1008.9291019775236`, 0.}, {1008.9291019775236`, 
       0.000018385486261105086`}}], 
      LineBox[{{999.767436987141, 0.}, {999.767436987141, 
       1.0500162759867768`*^-13}}], 
      LineBox[{{11.160912620982002`, 0.}, {11.160912620982002`, 
       2.2452705622825483`*^-10}}], 
      LineBox[{{1007.1309192669945`, 0.}, {1007.1309192669945`, 
       0.00003720420258627235}}], 
      LineBox[{{11.0119847136135, 0.}, {11.0119847136135, 
       2.6363024753949277`*^-10}}], 
      LineBox[{{1021.6828057788284`, 0.}, {1021.6828057788284`, 
       2.670251664420152*^-6}}], 
      LineBox[{{1021.9867025209246`, 0.}, {1021.9867025209246`, 
       0.00002332239097523989}}], 
      LineBox[{{0.30389674209600004`, 0.}, {0.30389674209600004`, 
       2.240726160662668*^-14}}]}}, {
     {RGBColor[1, 0, 0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], {0., 0.}], CompressedData["
1:eJwNzHk81PkfwHGl0QqLiCKLlPYnZhnHSr6fzxv7e/iRtY6OkVwjam0hOcpR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       "]]}, {}}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, False},
  AxesLabel->{
    FormBox["\"\[Omega] [eV]\"", TraditionalForm], 
    FormBox["\"\"", TraditionalForm]},
  AxesOrigin->{840.45, 0},
  AxesStyle->Arrowheads[Automatic],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{840, 930}, {0, 0.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7012466021148987`*^9, 3.701253705647923*^9, {3.70125391089289*^9, 
   3.70125391706674*^9}, 3.70125811619242*^9, 3.7013514986541348`*^9, 
   3.701408611437911*^9, 3.7029961700893*^9, 3.70348303930026*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"spectrumFluorescenceNorm", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"840", ",", "930"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
   RowBox[{"FillingStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"y\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontSlant->\"Italic\"]\)\[Omega]\!\(\*
StyleBox[\")\",
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Medium", ",", 
      RowBox[{"Arrowheads", "[", "Automatic", "]"}]}], 
     StyleBox["}", "Input"]}]}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"All", ",", "All"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"40", ",", "All"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Photon energy \[Omega] [eV]\>\"", ",", "\"\<Photon yield \!\(\*
StyleBox[\"y\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontSlant->\"Italic\"]\)\[Omega]\!\(\*
StyleBox[\")\",
FontSlant->\"Italic\"]\)\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.687709162807582*^9, 3.6877092419894543`*^9}, 
   3.687709317821032*^9, 3.687709369587111*^9, 3.687709429106299*^9, 
   3.687709493174551*^9, 3.691674563699061*^9, 3.692443946550654*^9, {
   3.701360562236114*^9, 3.7013606667234697`*^9}, {3.701360743312737*^9, 
   3.701360750404751*^9}, {3.701360780725891*^9, 3.7013607843560753`*^9}, {
   3.70136086162772*^9, 3.701360906989828*^9}, {3.701361077487461*^9, 
   3.701361187962975*^9}, {3.701361264707499*^9, 3.701361268242641*^9}, 
   3.7013613155294857`*^9, {3.701361393399012*^9, 3.701361455010971*^9}, {
   3.701361486622047*^9, 3.701361487241267*^9}, {3.70136409516609*^9, 
   3.701364154001172*^9}, {3.70136429791714*^9, 3.701364300110752*^9}, {
   3.701364384034656*^9, 3.7013643896796827`*^9}, {3.70136443897025*^9, 
   3.701364533901413*^9}, {3.701364583341243*^9, 3.701364738545865*^9}, {
   3.701364789402493*^9, 3.70136486636243*^9}, {3.701365012146338*^9, 
   3.701365012272594*^9}, {3.701405867137682*^9, 3.701405871564237*^9}, {
   3.701406194758259*^9, 3.701406202043977*^9}, {3.701408809427691*^9, 
   3.701409025490424*^9}, {3.701419486282776*^9, 3.701419489471506*^9}, 
   3.701419531152568*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, {}, {}, 
     {RGBColor[1, 0, 0], Thickness[Large], 
      LineBox[{{29.622530857776002`, 0.}, {29.622530857776002`, 
       0.01743923525870929}}], 
      LineBox[{{849.6498750996856, 0.}, {849.6498750996856, 
       0.01751133454763799}}], 
      LineBox[{{820.0273442419095, 0.}, {820.0273442419095, 
       8.636322100527304*^-10}}], 
      LineBox[{{27.951098776248003`, 0.}, {27.951098776248003`, 
       0.11668428946368374`}}], 
      LineBox[{{33.140092109322, 0.}, {33.140092109322, 
       0.028676778427670555`}}], 
      LineBox[{{854.849018279178, 0.}, {854.849018279178, 
       0.004686990601784815}}], 
      LineBox[{{826.8979467143146, 0.}, {826.8979467143146, 
       2.7179271884141343`*^-9}}], 
      LineBox[{{855.8681662628566, 0.}, {855.8681662628566, 
       0.0008339639965311583}}], 
      LineBox[{{822.728101364919, 0.}, {822.728101364919, 
       4.414989682381342*^-13}}], 
      LineBox[{{28.970246759926503`, 0.}, {28.970246759926503`, 
       1.9372996113535427`*^-6}}], 
      LineBox[{{946.73631261324, 0.}, {946.73631261324, 
       0.00046346689872128863`}}], 
      LineBox[{{917.7660658533135, 0.}, {917.7660658533135, 
       4.559776001504776*^-13}}], 
      LineBox[{{25.6103482701735, 0.}, {25.6103482701735, 
       0.06851345257555269}}], 
      LineBox[{{31.110503785004997`, 0.}, {31.110503785004997`, 
       0.016202570084257274`}}], 
      LineBox[{{861.710749840236, 0.}, {861.710749840236, 
       0.006878545539510242}}], 
      LineBox[{{836.100374358678, 0.}, {836.100374358678, 
       4.318727172961163*^-9}}], 
      LineBox[{{862.214378144562, 0.}, {862.214378144562, 
       0.00386101187853984}}], 
      LineBox[{{831.103874359557, 0.}, {831.103874359557, 
       3.251703842066395*^-8}}], 
      LineBox[{{26.114003785884, 0.}, {26.114003785884, 
       7.02890540935893*^-6}}], 
      LineBox[{{862.711312448301, 0.}, {862.711312448301, 
       0.0015787291570211121`}}], 
      LineBox[{{31.607438088744, 0.}, {31.607438088744, 
       2.1164924438865434`*^-6}}], 
      LineBox[{{953.6362761695207, 0.}, {953.6362761695207, 
       0.00012735621404557165`}}], 
      LineBox[{{927.5222723836365, 0.}, {927.5222723836365, 
       2.4137360875000917`*^-11}}], 
      LineBox[{{953.6184799240575, 0.}, {953.6184799240575, 
       0.00006370540494990251}}], 
      LineBox[{{922.0110418353134, 0.}, {922.0110418353134, 
       3.117526398728388*^-13}}], 
      LineBox[{{26.0962347518055, 0.}, {26.0962347518055, 
       2.5442612102935332`*^-8}}], 
      LineBox[{{22.6514911651815, 0.}, {22.6514911651815, 
       0.11269754814867007`}}], 
      LineBox[{{28.4145358656675, 0.}, {28.4145358656675, 
       0.04456025478400404}}], 
      LineBox[{{870.1917764701201, 0.}, {870.1917764701201, 
       0.002240049630394227}}], 
      LineBox[{{847.611606343713, 0.}, {847.611606343713, 
       1.1455560397232465`*^-9}}], 
      LineBox[{{870.17055159021, 0.}, {870.17055159021, 
       0.0027726489939557818`}}], 
      LineBox[{{841.7560429359271, 0.}, {841.7560429359271, 
       3.598948396954604*^-8}}], 
      LineBox[{{22.5589724578815, 0.}, {22.5589724578815, 
       3.654987458106897*^-6}}], 
      LineBox[{{870.2762133962235, 0.}, {870.2762133962235, 
       0.0010760123549576667`}}], 
      LineBox[{{28.520197671681, 0.}, {28.520197671681, 
       1.1107455055964486`*^-6}}], 
      LineBox[{{962.1022821151605, 0.}, {962.1022821151605, 
       0.0003502260426044431}}], 
      LineBox[{{939.5433096572791, 0.}, {939.5433096572791, 
       6.485594566518692*^-11}}], 
      LineBox[{{961.7093769343651, 0.}, {961.7093769343651, 
       0.00027597073425904175`}}], 
      LineBox[{{933.1891792626841, 0.}, {933.1891792626841, 
       1.932553343745259*^-11}}], 
      LineBox[{{22.166067277086, 0.}, {22.166067277086, 
       8.042299526356738*^-8}}], 
      LineBox[{{961.839665043351, 0.}, {961.839665043351, 
       0.00010327396498665468`}}], 
      LineBox[{{28.650458569282502`, 0.}, {28.650458569282502`, 
       2.2407570919946513`*^-8}}], 
      LineBox[{{18.846768173007003`, 0.}, {18.846768173007003`, 
       0.06030127271354511}}], 
      LineBox[{{25.030881837246003`, 0.}, {25.030881837246003`, 
       0.02739324887672328}}], 
      LineBox[{{880.244968050876, 0.}, {880.244968050876, 
       0.002417211579454635}}], 
      LineBox[{{861.398199877869, 0.}, {861.398199877869, 
       8.241851469118099*^-10}}], 
      LineBox[{{879.6998151738029, 0.}, {879.6998151738029, 
       0.005547053585906834}}], 
      LineBox[{{854.668933336557, 0.}, {854.668933336557, 
       8.617263142433265*^-8}}], 
      LineBox[{{18.704942436993, 0.}, {18.704942436993, 
       4.80833735051199*^-6}}], 
      LineBox[{{879.4068029855069, 0.}, {879.4068029855069, 
       0.0042490151804995486`}}], 
      LineBox[{{24.7378968603345, 0.}, {24.7378968603345, 
       2.9655599696687283`*^-6}}], 
      LineBox[{{972.0951460564801, 0.}, {972.0951460564801, 
       0.00015487190195107985`}}], 
      LineBox[{{953.7935307605461, 0.}, {953.7935307605461, 
       1.84506247098095*^-11}}], 
      LineBox[{{971.3255808914356, 0.}, {971.3255808914356, 
       0.00029751261831883536`}}], 
      LineBox[{{946.5876840311012, 0.}, {946.5876840311012, 
       2.0353797202033098`*^-11}}], 
      LineBox[{{17.5320501308895, 0.}, {17.5320501308895, 
       5.6709572358256144`*^-8}}], 
      LineBox[{{970.962825924666, 0.}, {970.962825924666, 
       0.00009141408076857134}}], 
      LineBox[{{24.375141893565, 0.}, {24.375141893565, 
       1.3633650790657188`*^-8}}], 
      LineBox[{{14.4008905392435, 0.}, {14.4008905392435, 
       0.0912075936050783}}], 
      LineBox[{{20.945092454571, 0.}, {20.945092454571, 
       0.05599007838279255}}], 
      LineBox[{{891.8192488137976, 0.}, {891.8192488137976, 
       0.0005436626464547824}}], 
      LineBox[{{877.4183582745541, 0.}, {877.4183582745541, 
       1.114550808665756*^-10}}], 
      LineBox[{{890.758467411834, 0.}, {890.758467411834, 
       0.003986088668077364}}], 
      LineBox[{{869.813374957263, 0.}, {869.813374957263, 
       6.773443770888119*^-8}}], 
      LineBox[{{13.777777045578, 0.}, {13.777777045578, 
       1.987371798354983*^-6}}], 
      LineBox[{{890.06642748123, 0.}, {890.06642748123, 
       0.003927587182569327}}], 
      LineBox[{{20.881907619762, 0.}, {20.881907619762, 
       1.5674425417246692`*^-6}}], 
      LineBox[{{983.572527079197, 0.}, {983.572527079197, 
       0.0002937984345816556}}], 
      LineBox[{{970.232417941917, 0.}, {970.232417941917, 
       1.4686067971507045`*^-11}}], 
      LineBox[{{982.4290230683536, 0.}, {982.4290230683536, 
       0.0009641555049101538}}], 
      LineBox[{{962.1759705443865, 0.}, {962.1759705443865, 
       4.427852699776242*^-11}}], 
      LineBox[{{15.189503673438002`, 0.}, {15.189503673438002`, 
       1.0367789845199562`*^-7}}], 
      LineBox[{{981.5774700018104, 0.}, {981.5774700018104, 
       0.0005096394848404126}}], 
      LineBox[{{19.401499457424, 0.}, {19.401499457424, 
       4.2916905469130924`*^-8}}], 
      LineBox[{{16.1478070013745, 0.}, {16.1478070013745, 
       0.03933637596317791}}], 
      LineBox[{{895.6239445945876, 0.}, {895.6239445945876, 
       2.2395196431459082`*^-11}}], 
      LineBox[{{903.2981536740465, 0.}, {903.2981536740465, 
       0.01071133984734857}}], 
      LineBox[{{887.1503466726721, 0.}, {887.1503466726721, 
       1.9094777504143278`*^-7}}], 
      LineBox[{{15.476420511606001`, 0.}, {15.476420511606001`, 
       2.4581839986695124`*^-6}}], 
      LineBox[{{902.211847993422, 0.}, {902.211847993422, 
       0.01830067571377937}}], 
      LineBox[{{16.604658935745, 0.}, {16.604658935745, 
       3.1818888073588736`*^-6}}], 
      LineBox[{{996.4896896671935, 0.}, {996.4896896671935, 
       0.00003778747357407052}}], 
      LineBox[{{988.8154805877346, 0.}, {988.8154805877346, 
       4.697393900587975*^-13}}], 
      LineBox[{{994.978124469603, 0.}, {994.978124469603, 
       0.0009275739273702799}}], 
      LineBox[{{979.9166503602374, 0.}, {979.9166503602374, 
       1.982073317515662*^-11}}], 
      LineBox[{{13.030443581670001`, 0.}, {13.030443581670001`, 
       4.420291905967454*^-8}}], 
      LineBox[{{993.6469707512476, 0.}, {993.6469707512476, 
       0.0004998584655902104}}], 
      LineBox[{{14.614200582339002`, 0.}, {14.614200582339002`, 
       1.748434303870332*^-8}}], 
      LineBox[{{906.6337251860565, 0.}, {906.6337251860565, 
       0.05176971933557756}}], 
      LineBox[{{915.7954173878235, 0.}, {915.7954173878235, 
       0.17282302089464005`}}], 
      LineBox[{{11.012664998226, 0.}, {11.012664998226, 
       6.7987040549198756`*^-6}}], 
      LineBox[{{1009.4955069458911`, 0.}, {1009.4955069458911`, 
       1.3852101146843103`*^-15}}], 
      LineBox[{{1008.9291019775236`, 0.}, {1008.9291019775236`, 
       0.000018385486261105086`}}], 
      LineBox[{{999.767436987141, 0.}, {999.767436987141, 
       1.0500162759867768`*^-13}}], 
      LineBox[{{11.160912620982002`, 0.}, {11.160912620982002`, 
       2.2452705622825483`*^-10}}], 
      LineBox[{{1007.1309192669945`, 0.}, {1007.1309192669945`, 
       0.00003720420258627235}}], 
      LineBox[{{11.0119847136135, 0.}, {11.0119847136135, 
       2.6363024753949277`*^-10}}], 
      LineBox[{{1021.6828057788284`, 0.}, {1021.6828057788284`, 
       2.670251664420152*^-6}}], 
      LineBox[{{1021.9867025209246`, 0.}, {1021.9867025209246`, 
       0.00002332239097523989}}], 
      LineBox[{{0.30389674209600004`, 0.}, {0.30389674209600004`, 
       2.240726160662668*^-14}}]}}, {
     {RGBColor[1, 0, 0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], {0., 0.}], CompressedData["
1:eJwNzHk81PkfwHGl0QqLiCKLlPYnZhnHSr6fzxv7e/iRtY6OkVwjam0hOcpR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       "]]}, {}}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"y\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\\
*\\nStyleBox[\\\"(\\\",\\nFontSlant->\\\"Italic\\\"]\\)\[Omega]\\!\\(\\*\\\
nStyleBox[\\\")\\\",\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]},
  AxesOrigin->{840.45, 0},
  AxesStyle->{Medium, 
    Arrowheads[Automatic]},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"Photon yield \
\\!\\(\\*\\nStyleBox[\\\"y\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\\
nStyleBox[\\\"(\\\",\\nFontSlant->\\\"Italic\\\"]\\)\[Omega]\\!\\(\\*\\\
nStyleBox[\\\")\\\",\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm], 
     None}, {
     FormBox["\"Photon energy \[Omega] [eV]\"", TraditionalForm], None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{True, True}, {True, True}},
  FrameTicksStyle->Thickness[Large],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, All}, {40, All}},
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{840, 930}, {0, 0.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.701419531759337*^9, 3.702996170196567*^9, 
  3.70348303936275*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", 
  RowBox[{"spectrumFluorescenceNorm", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"800", ",", "1050"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.00001", ",", "1"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
   RowBox[{"FillingStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Omega] [eV]\>\"", ",", "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Arrowheads", "[", "Automatic", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.686918142285705*^9, 3.686918151037764*^9}, 
   3.686918281504174*^9, {3.686918392399541*^9, 3.686918473629551*^9}, {
   3.6869206133810883`*^9, 3.686920616716866*^9}, {3.6879921053333178`*^9, 
   3.687992109162706*^9}, {3.688024654565886*^9, 3.6880246698839827`*^9}, {
   3.6880251339695807`*^9, 3.688025135774914*^9}, {3.688632306123589*^9, 
   3.68863238024822*^9}, 3.700147196709591*^9, {3.7001473074617567`*^9, 
   3.700147308321745*^9}, {3.7012563245964937`*^9, 3.701256328396509*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, {}, {}, 
     {RGBColor[1, 0, 0], Thickness[Large], 
      LineBox[{{29.622530857776002`, -11.512925464970229`}, {
       29.622530857776002`, -4.049032711307387}}], 
      LineBox[{{849.6498750996856, -11.512925464970229`}, {
       849.6498750996856, -4.044906919275843}}], 
      LineBox[{{27.951098776248003`, -11.512925464970229`}, {
       27.951098776248003`, -2.1482833720282137`}}], 
      LineBox[{{33.140092109322, -11.512925464970229`}, {
       33.140092109322, -3.55166759774443}}], 
      LineBox[{{854.849018279178, -11.512925464970229`}, {
       854.849018279178, -5.362964565210036}}], 
      LineBox[{{855.8681662628566, -11.512925464970229`}, {
       855.8681662628566, -7.0893203261642705`}}], 
      LineBox[{{946.73631261324, -11.512925464970229`}, {
       946.73631261324, -7.676775591428152}}], 
      LineBox[{{25.6103482701735, -11.512925464970229`}, {
       25.6103482701735, -2.6807251650312764`}}], 
      LineBox[{{31.110503785004997`, -11.512925464970229`}, {
       31.110503785004997`, -4.122585402150556}}], 
      LineBox[{{861.710749840236, -11.512925464970229`}, {
       861.710749840236, -4.979348053526843}}], 
      LineBox[{{862.214378144562, -11.512925464970229`}, {
       862.214378144562, -5.556825985159875}}], 
      LineBox[{{862.711312448301, -11.512925464970229`}, {
       862.711312448301, -6.451135086590294}}], 
      LineBox[{{953.6362761695207, -11.512925464970229`}, {
       953.6362761695207, -8.968522562711016}}], 
      LineBox[{{953.6184799240575, -11.512925464970229`}, {
       953.6184799240575, -9.661241148908758}}], 
      LineBox[{{22.6514911651815, -11.512925464970229`}, {
       22.6514911651815, -2.183047613730559}}], 
      LineBox[{{28.4145358656675, -11.512925464970229`}, {
       28.4145358656675, -3.110912965605576}}], 
      LineBox[{{870.1917764701201, -11.512925464970229`}, {
       870.1917764701201, -6.101257256934645}}], 
      LineBox[{{870.17055159021, -11.512925464970229`}, {
       870.17055159021, -5.887952100253742}}], 
      LineBox[{{870.2762133962235, -11.512925464970229`}, {
       870.2762133962235, -6.834493335005801}}], 
      LineBox[{{962.1022821151605, -11.512925464970229`}, {
       962.1022821151605, -7.956931775930448}}], 
      LineBox[{{961.7093769343651, -11.512925464970229`}, {
       961.7093769343651, -8.19521573316259}}], 
      LineBox[{{961.839665043351, -11.512925464970229`}, {
       961.839665043351, -9.17812524664738}}], 
      LineBox[{{18.846768173007003`, -11.512925464970229`}, {
       18.846768173007003`, -2.808402069111118}}], 
      LineBox[{{25.030881837246003`, -11.512925464970229`}, {
       25.030881837246003`, -3.597458687307915}}], 
      LineBox[{{880.244968050876, -11.512925464970229`}, {
       880.244968050876, -6.0251406430470755`}}], 
      LineBox[{{879.6998151738029, -11.512925464970229`}, {
       879.6998151738029, -5.194488377615547}}], 
      LineBox[{{879.4068029855069, -11.512925464970229`}, {
       879.4068029855069, -5.461068045132957}}], 
      LineBox[{{972.0951460564801, -11.512925464970229`}, {
       972.0951460564801, -8.77291222175932}}], 
      LineBox[{{971.3255808914356, -11.512925464970229`}, {
       971.3255808914356, -8.120053919360966}}], 
      LineBox[{{970.962825924666, -11.512925464970229`}, {
       970.962825924666, -9.300111034820741}}], 
      LineBox[{{14.4008905392435, -11.512925464970229`}, {
       14.4008905392435, -2.3946171221544623`}}], 
      LineBox[{{20.945092454571, -11.512925464970229`}, {
       20.945092454571, -2.882580775679601}}], 
      LineBox[{{891.8192488137976, -11.512925464970229`}, {
       891.8192488137976, -7.517181638665107}}], 
      LineBox[{{890.758467411834, -11.512925464970229`}, {
       890.758467411834, -5.5249448125625396`}}], 
      LineBox[{{890.06642748123, -11.512925464970229`}, {
       890.06642748123, -5.539729990100137}}], 
      LineBox[{{983.572527079197, -11.512925464970229`}, {
       983.572527079197, -8.132616622415494}}], 
      LineBox[{{982.4290230683536, -11.512925464970229`}, {
       982.4290230683536, -6.944257964215671}}], 
      LineBox[{{981.5774700018104, -11.512925464970229`}, {
       981.5774700018104, -7.58180697468197}}], 
      LineBox[{{16.1478070013745, -11.512925464970229`}, {
       16.1478070013745, -3.235605591180277}}], 
      LineBox[{{903.2981536740465, -11.512925464970229`}, {
       903.2981536740465, -4.536452299886956}}], 
      LineBox[{{902.211847993422, -11.512925464970229`}, {
       902.211847993422, -4.000817295566207}}], 
      LineBox[{{996.4896896671935, -11.512925464970229`}, {
       996.4896896671935, -10.183532897188865`}}], 
      LineBox[{{994.978124469603, -11.512925464970229`}, {
       994.978124469603, -6.982938060599442}}], 
      LineBox[{{993.6469707512476, -11.512925464970229`}, {
       993.6469707512476, -7.601185568433202}}], 
      LineBox[{{906.6337251860565, -11.512925464970229`}, {
       906.6337251860565, -2.960949869454907}}], 
      LineBox[{{915.7954173878235, -11.512925464970229`}, {
       915.7954173878235, -1.7554872087156392`}}], 
      LineBox[{{1008.9291019775236`, -11.512925464970229`}, {
       1008.9291019775236`, -10.903948994765312`}}], 
      LineBox[{{1007.1309192669945`, -11.512925464970229`}, {
       1007.1309192669945`, -10.199088830316857`}}], 
      LineBox[{{1021.9867025209246`, -11.512925464970229`}, {
       1021.9867025209246`, -10.666096672782318`}}]}}, {
     {RGBColor[1, 0, 0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], {0., 0.}], CompressedData["
1:eJwNz3s4FIgexvGRjDCVkVtYxm3cmRljTIz8JmfPro5txZKWWqm0S6UUUlq3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       
       "]]}, {}}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Omega] [eV]\"", TraditionalForm], 
    FormBox["\"\"", TraditionalForm]},
  AxesOrigin->{801.25, -11.455360837645378`},
  AxesStyle->Arrowheads[Automatic],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{800, 1050}, {-11.512925464970229`, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->FrontEndValueCache[{Automatic, 
     Charting`ScaledTicks[{Log, Exp}]}, {Automatic, {{-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.41431317630212, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.903487552536127, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.721165995742174, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.567015315914915, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.433483923290392, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.315700887634009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.111728083308073, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.824046010856292, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.418580902748128, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.264430222920869, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.013115794639964, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.688632309276692*^9, 3.6886323806413507`*^9}, 
   3.688640553858679*^9, 3.688645280715983*^9, 3.6886456507629843`*^9, 
   3.688646152218131*^9, 3.688646569738264*^9, 3.688647324342894*^9, 
   3.688647726810196*^9, 3.688648125252944*^9, 3.688648534202325*^9, 
   3.688649279722323*^9, 3.688654950456676*^9, 3.688655021267891*^9, 
   3.688655685140053*^9, 3.688655816756122*^9, 3.688658854519195*^9, 
   3.688667636521*^9, 3.688698502197317*^9, 3.688700259352668*^9, 
   3.688721549940586*^9, 3.688721925503859*^9, 3.6887229350196533`*^9, 
   3.6887236507745733`*^9, 3.6887243073506203`*^9, 3.688724923818596*^9, 
   3.688728462126545*^9, 3.688729707976323*^9, 3.688731076343895*^9, 
   3.689245418675445*^9, 3.689245882578308*^9, 3.68924644727769*^9, 
   3.692444864984256*^9, 3.7001425927705936`*^9, 3.700142711654519*^9, 
   3.700146732686001*^9, 3.700147224107727*^9, 3.70014732942463*^9, 
   3.700147361782124*^9, 3.700296497968629*^9, 3.700395584673649*^9, 
   3.7004586089930353`*^9, 3.700459940979485*^9, 3.70046825230622*^9, 
   3.7004868087667227`*^9, 3.700668886866828*^9, 3.701246602178329*^9, 
   3.701253705695929*^9, 3.7012581163423758`*^9, 3.7013514988073072`*^9, 
   3.701408611579899*^9, 3.702996170342976*^9, 3.703483039445356*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"spectrumFluorescenceStates", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"fluorescencetransitions", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"fluorecenceenergy", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", "HartreeToeV"}], ",", 
       RowBox[{"spectrumFluorescenceNorm", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "100"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6876292024417973`*^9, 3.687629366685582*^9}, {
   3.687698792323819*^9, 3.687698812458639*^9}, {3.688024727421041*^9, 
   3.688024733217493*^9}, 3.700147199612028*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{"spectrumFluorescenceStates", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "20"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.6869202814349823`*^9, 3.686920286098748*^9}, {
  3.686920333065975*^9, 3.68692033877429*^9}, {3.686920394803463*^9, 
  3.686920396952897*^9}, {3.6876287428298273`*^9, 3.6876287448427343`*^9}, {
  3.6876290368608637`*^9, 3.687629037572401*^9}, {3.687698820986309*^9, 
  3.687698822815352*^9}, {3.6879671971895323`*^9, 3.687967199850185*^9}, {
  3.6886406273941917`*^9, 3.688640631086294*^9}, {3.688667709919612*^9, 
  3.688667714535617*^9}, {3.700142617503847*^9, 3.700142644378862*^9}, {
  3.7002987300551577`*^9, 3.7002987302009478`*^9}, {3.7003954217600393`*^9, 
  3.7003954218641043`*^9}, {3.701254004814807*^9, 3.701254068553792*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"90", "\<\"1s(1) 2s(0) 2p(1) ---> 1s(2) 2s(0) 2p(0)\"\>", 
     "915.7954173878235`", "0.17282302089464005`"},
    {"4", "\<\"1s(2) 2s(1) 2p(5) ---> 1s(2) 2s(2) 2p(4)\"\>", 
     "27.951098776248003`", "0.11668428946368374`"},
    {"27", "\<\"1s(2) 2s(1) 2p(3) ---> 1s(2) 2s(2) 2p(2)\"\>", 
     "22.6514911651815`", "0.11269754814867007`"},
    {"59", "\<\"1s(2) 2s(1) 2p(1) ---> 1s(2) 2s(2) 2p(0)\"\>", 
     "14.4008905392435`", "0.0912075936050783`"},
    {"13", "\<\"1s(2) 2s(1) 2p(4) ---> 1s(2) 2s(2) 2p(3)\"\>", 
     "25.6103482701735`", "0.06851345257555269`"},
    {"43", "\<\"1s(2) 2s(1) 2p(2) ---> 1s(2) 2s(2) 2p(1)\"\>", 
     "18.846768173007003`", "0.06030127271354511`"},
    {"60", "\<\"1s(2) 2s(0) 2p(2) ---> 1s(2) 2s(1) 2p(1)\"\>", 
     "20.945092454571`", "0.05599007838279255`"},
    {"89", "\<\"1s(1) 2s(1) 2p(0) ---> 1s(2) 2s(0) 2p(0)\"\>", 
     "906.6337251860565`", "0.05176971933557756`"},
    {"28", "\<\"1s(2) 2s(0) 2p(4) ---> 1s(2) 2s(1) 2p(3)\"\>", 
     "28.4145358656675`", "0.04456025478400404`"},
    {"75", "\<\"1s(2) 2s(0) 2p(1) ---> 1s(2) 2s(1) 2p(0)\"\>", 
     "16.1478070013745`", "0.03933637596317791`"},
    {"5", "\<\"1s(2) 2s(0) 2p(6) ---> 1s(2) 2s(1) 2p(5)\"\>", 
     "33.140092109322`", "0.028676778427670555`"},
    {"44", "\<\"1s(2) 2s(0) 2p(3) ---> 1s(2) 2s(1) 2p(2)\"\>", 
     "25.030881837246003`", "0.02739324887672328`"},
    {"80", "\<\"1s(1) 2s(0) 2p(2) ---> 1s(2) 2s(0) 2p(1)\"\>", 
     "902.211847993422`", "0.01830067571377937`"},
    {"2", "\<\"1s(1) 2s(2) 2p(6) ---> 1s(2) 2s(2) 2p(5)\"\>", 
     "849.6498750996856`", "0.01751133454763799`"},
    {"1", "\<\"1s(2) 2s(1) 2p(6) ---> 1s(2) 2s(2) 2p(5)\"\>", 
     "29.622530857776002`", "0.01743923525870929`"},
    {"14", "\<\"1s(2) 2s(0) 2p(5) ---> 1s(2) 2s(1) 2p(4)\"\>", 
     "31.110503785004997`", "0.016202570084257274`"},
    {"77", "\<\"1s(1) 2s(1) 2p(1) ---> 1s(2) 2s(1) 2p(0)\"\>", 
     "903.2981536740465`", "0.01071133984734857`"},
    {"15", "\<\"1s(1) 2s(2) 2p(4) ---> 1s(2) 2s(2) 2p(3)\"\>", 
     "861.710749840236`", "0.006878545539510242`"},
    {"47", "\<\"1s(1) 2s(1) 2p(3) ---> 1s(2) 2s(1) 2p(2)\"\>", 
     "879.6998151738029`", "0.005547053585906834`"},
    {"6", "\<\"1s(1) 2s(2) 2p(5) ---> 1s(2) 2s(2) 2p(4)\"\>", 
     "854.849018279178`", "0.004686990601784815`"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7012466022954597`*^9, 3.701253705799576*^9, {3.701254005462428*^9, 
   3.7012540690342607`*^9}, 3.701258116618292*^9, 3.7013514989872007`*^9, 
   3.7014086120507936`*^9, 3.702996170442069*^9, 3.703483039567521*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fluorescence with Bhalla\[CloseCurlyQuote]s Auger decay widths", \
"Section",
 CellChangeTimes->{{3.6858573847282352`*^9, 3.6858573880390787`*^9}, {
  3.686815620559013*^9, 3.6868156488972263`*^9}, {3.686912276425078*^9, 
  3.686912280925865*^9}, {3.687587994508165*^9, 3.687587996595498*^9}}],

Cell[CellGroupData[{

Cell["Bhalla\[CloseCurlyQuote]s data", "Subsection",
 CellChangeTimes->{{3.687590328489403*^9, 3.6875903321835213`*^9}}],

Cell[CellGroupData[{

Cell["Total width of single core holes", "Subsubsection",
 CellChangeTimes->{3.6875920379353733`*^9}],

Cell[BoxData[{
 RowBox[{"bhGA126", ":=", "88.066*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA125", ":=", "78.753*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA124", ":=", "66.278*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA123", ":=", "51.633*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA122", ":=", "36.687*^-4"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGA121", ":=", "23.994*^-4"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"bhGA116", ":=", "80.428*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA115", ":=", "67.321*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA114", ":=", "51.162*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA113", ":=", "33.624*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA112", ":=", "17.113*^-4"}], "\n", 
 RowBox[{
  RowBox[{"bhGA111", ":=", "4.716*^-4"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA106", ":=", "77.901*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA105", ":=", "61.854*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA104", ":=", "43.571*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA103", ":=", "25.306*^-4"}], "\n", 
 RowBox[{"bhGA102", ":=", "9.682*^-4"}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
  3.687539147949233*^9, 3.687539279370296*^9}}],

Cell[BoxData[{
 RowBox[{"GamATot126", ":=", "bhGA126"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot125", ":=", "bhGA125"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot124", ":=", "bhGA124"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot123", ":=", "bhGA123"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot122", ":=", "bhGA122"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot121", ":=", "bhGA121"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot116", ":=", "bhGA116"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot115", ":=", "bhGA115"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot114", ":=", "bhGA114"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot113", ":=", "bhGA113"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot112", ":=", "bhGA112"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot111", ":=", "bhGA111"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot106", ":=", "bhGA106"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot105", ":=", "bhGA105"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot104", ":=", "bhGA104"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot103", ":=", "bhGA103"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot102", ":=", "bhGA102"}]}], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875875629656487`*^9, 3.687587682964443*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2",
 StyleBox["p",
  FontSlant->"Italic"],
 "\[Dash]2",
 StyleBox["p",
  FontSlant->"Italic"],
 " decay of single core holes"
}], "Subsubsection",
 CellChangeTimes->{3.687592065534669*^9}],

Cell[BoxData[{
 RowBox[{"bhGA224v126", ":=", "55.284*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA223v125", ":=", "45.358*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA222v124", ":=", "33.070*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA221v123", ":=", "19.731*^-4"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGA220v122", ":=", "7.698*^-4"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA214v116", ":=", "66.278*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA213v115", ":=", "53.548*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA212v114", ":=", "38.330*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA211v113", ":=", "22.495*^-4"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGA210v112", ":=", "8.670*^-4"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA204v106", ":=", "77.901*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA203v105", ":=", "61.854*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA202v104", ":=", "43.571*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhG201v103", ":=", "25.306*^-4"}], "\n", 
 RowBox[{"bhGA200v102", ":=", "9.682*^-4"}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}}],

Cell[BoxData[{
 RowBox[{"GamA224v126", ":=", "bhGA224v126"}], "\[IndentingNewLine]", 
 RowBox[{"GamA223v125", ":=", "bhGA223v125"}], "\[IndentingNewLine]", 
 RowBox[{"GamA222v124", ":=", "bhGA222v124"}], "\[IndentingNewLine]", 
 RowBox[{"GamA221v123", ":=", "bhGA221v123"}], "\[IndentingNewLine]", 
 RowBox[{"GamA220v122", ":=", "bhGA220v122"}], "\[IndentingNewLine]", 
 RowBox[{"GamA214v116", ":=", "bhGA214v116"}], "\[IndentingNewLine]", 
 RowBox[{"GamA213v115", ":=", "bhGA213v115"}], "\[IndentingNewLine]", 
 RowBox[{"GamA212v114", ":=", "bhGA212v114"}], "\[IndentingNewLine]", 
 RowBox[{"GamA211v113", ":=", "bhGA211v113"}], "\[IndentingNewLine]", 
 RowBox[{"GamA210v112", ":=", "bhGA210v112"}], "\[IndentingNewLine]", 
 RowBox[{"GamA204v106", ":=", "bhGA204v106"}], "\[IndentingNewLine]", 
 RowBox[{"GamA203v105", ":=", "bhGA203v105"}], "\[IndentingNewLine]", 
 RowBox[{"GamA202v104", ":=", "bhGA202v104"}], "\[IndentingNewLine]", 
 RowBox[{"GamA201v103", ":=", "bhG201v103"}], "\[IndentingNewLine]", 
 RowBox[{"GamA200v102", ":=", "bhGA200v102"}]}], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687588426994814*^9, 3.6875885313993473`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2s\[Dash]2",
 StyleBox["p",
  FontSlant->"Italic"],
 " decay of single core holes"
}], "Subsubsection",
 CellChangeTimes->{3.687592087086248*^9}],

Cell[BoxData[{
 RowBox[{"bhGA215v126", ":=", "24.448*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA214v125", ":=", "24.002*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA213v124", ":=", "22.507*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA212v123", ":=", "19.682*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA211v122", ":=", "15.163*^-4"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGA210v121", ":=", "8.606*^-4"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA205v116", ":=", "14.150*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA204v115", ":=", "13.773*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA203v114", ":=", "12.832*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA202v113", ":=", "11.129*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA201v112", ":=", "8.442*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA200v111", ":=", "4.716*^-4"}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, {3.687583156245308*^9, 3.6875833048223877`*^9}, {
   3.6875834058826838`*^9, 3.6875834734453573`*^9}}],

Cell[BoxData[{
 RowBox[{"GamA215v126", ":=", "bhGA215v126"}], "\[IndentingNewLine]", 
 RowBox[{"GamA214v125", ":=", "bhGA214v125"}], "\[IndentingNewLine]", 
 RowBox[{"GamA213v124", ":=", "bhGA213v124"}], "\[IndentingNewLine]", 
 RowBox[{"GamA212v123", ":=", "bhGA212v123"}], "\[IndentingNewLine]", 
 RowBox[{"GamA211v122", ":=", "bhGA211v122"}], "\[IndentingNewLine]", 
 RowBox[{"GamA210v121", ":=", "bhGA210v121"}], "\[IndentingNewLine]", 
 RowBox[{"GamA205v116", ":=", "bhGA205v116"}], "\[IndentingNewLine]", 
 RowBox[{"GamA204v115", ":=", "bhGA204v115"}], "\[IndentingNewLine]", 
 RowBox[{"GamA203v114", ":=", "bhGA203v114"}], "\[IndentingNewLine]", 
 RowBox[{"GamA202v113", ":=", "bhGA202v113"}], "\[IndentingNewLine]", 
 RowBox[{"GamA201v112", ":=", "bhGA201v112"}], "\[IndentingNewLine]", 
 RowBox[{"GamA200v111", ":=", "bhGA200v111"}]}], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687583364386979*^9, 3.687583386999613*^9}, {3.687589868279475*^9, 
  3.687589948636045*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2",
 StyleBox["s",
  FontSlant->"Italic"],
 "\[Dash]2",
 StyleBox["s",
  FontSlant->"Italic"],
 " decay of single core holes"
}], "Subsubsection",
 CellChangeTimes->{3.687592113327693*^9}],

Cell[BoxData[{
 RowBox[{"bhGA206v126", ":=", "8.334*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA205v125", ":=", "9.393*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA204v124", ":=", "10.701*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA203v123", ":=", "12.220*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA202v122", ":=", "13.827*^-4"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA201v121", ":=", "15.388*^-4"}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, {3.687582776113304*^9, 3.68758285803614*^9}, {
   3.687582907390574*^9, 3.687582951105978*^9}}],

Cell[BoxData[{
 RowBox[{"GamA206v126", ":=", "bhGA206v126"}], "\[IndentingNewLine]", 
 RowBox[{"GamA205v125", ":=", "bhGA205v125"}], "\[IndentingNewLine]", 
 RowBox[{"GamA204v124", ":=", "bhGA204v124"}], "\[IndentingNewLine]", 
 RowBox[{"GamA203v123", ":=", "bhGA203v123"}], "\[IndentingNewLine]", 
 RowBox[{"GamA202v122", ":=", "bhGA202v122"}], "\[IndentingNewLine]", 
 RowBox[{"GamA201v121", ":=", "bhGA201v121"}]}], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687582966476865*^9, 3.687582995784853*^9}, {3.687590179061838*^9, 
  3.687590227860818*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Total width of double core holes", "Subsubsection",
 CellChangeTimes->{3.68759219579532*^9}],

Cell[BoxData[{
 RowBox[{"bhGA026", ":=", 
  RowBox[{"129.860", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA025", ":=", 
  RowBox[{"112.160", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA024", ":=", 
  RowBox[{"91.009", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA023", ":=", 
  RowBox[{"68.309", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA022", ":=", 
  RowBox[{"46.790", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGA021", ":=", 
   RowBox[{"29.702", "*", "2*^-4"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA016", ":=", 
  RowBox[{"119.128", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA015", ":=", 
  RowBox[{"96.478", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA014", ":=", 
  RowBox[{"70.982", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA013", ":=", 
  RowBox[{"45.172", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA012", ":=", 
  RowBox[{"22.201", "*", "2*^-4"}]}], "\n", 
 RowBox[{
  RowBox[{"bhGA011", ":=", 
   RowBox[{"5.872", "*", "2*^-4"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA006", ":=", 
  RowBox[{"116.220", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA005", ":=", 
  RowBox[{"89.805", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA004", ":=", 
  RowBox[{"61.849", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA003", ":=", 
  RowBox[{"35.184", "*", "2*^-4"}]}], "\n", 
 RowBox[{"bhGA002", ":=", 
  RowBox[{"13.161", "*", "2*^-4"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
  3.687539147949233*^9, 3.687539279370296*^9}, {3.687540837978456*^9, 
  3.687541119985705*^9}}],

Cell[BoxData[{
 RowBox[{"GamATot026", ":=", "bhGA026"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot025", ":=", "bhGA025"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot024", ":=", "bhGA024"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot023", ":=", "bhGA023"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot022", ":=", "bhGA022"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot021", ":=", "bhGA021"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot016", ":=", "bhGA016"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot015", ":=", "bhGA015"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot014", ":=", "bhGA014"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot013", ":=", "bhGA013"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot012", ":=", "bhGA012"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot011", ":=", "bhGA011"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot006", ":=", "bhGA006"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot005", ":=", "bhGA005"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot004", ":=", "bhGA004"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot003", ":=", "bhGA003"}], "\[IndentingNewLine]", 
 RowBox[{"GamATot002", ":=", "bhGA002"}]}], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.687541171027204*^9, 3.68754121133529*^9}, {
  3.687592230891663*^9, 3.6875923299978123`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2",
 StyleBox["p",
  FontSlant->"Italic"],
 "\[Dash]2",
 StyleBox["p",
  FontSlant->"Italic"],
 " decay of double core holes"
}], "Subsubsection",
 CellChangeTimes->{3.687596731456057*^9}],

Cell[BoxData[{
 RowBox[{"bhGA124v026", ":=", 
  RowBox[{"85.925", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA123v025", ":=", 
  RowBox[{"67.900", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA122v024", ":=", 
  RowBox[{"47.598", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA121v023", ":=", 
  RowBox[{"27.310", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGA120v022", ":=", 
   RowBox[{"10.233", "*", "2*^-4"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA114v016", ":=", 
  RowBox[{"99.936", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA113v015", ":=", 
  RowBox[{"78.032", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA112v014", ":=", 
  RowBox[{"54.054", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA111v013", ":=", 
  RowBox[{"30.757", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGA110v012", ":=", 
   RowBox[{"11.475", "*", "2*^-4"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA104v006", ":=", 
  RowBox[{"116.220", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA103v005", ":=", 
  RowBox[{"89.805", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA102v004", ":=", 
  RowBox[{"61.849", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA101v003", ":=", 
  RowBox[{"35.184", "*", "2*^-4"}]}], "\n", 
 RowBox[{"bhGA100v002", ":=", 
  RowBox[{"13.161", "*", "2*^-4"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, {3.6875848536611843`*^9, 3.6875849476478443`*^9}, 
   3.687585121356337*^9, {3.687585151903294*^9, 3.687585269127513*^9}, {
   3.68758533935937*^9, 3.6875853513416977`*^9}}],

Cell[BoxData[{
 RowBox[{"GamA124v026", ":=", "bhGA124v026"}], "\[IndentingNewLine]", 
 RowBox[{"GamA123v025", ":=", "bhGA123v025"}], "\[IndentingNewLine]", 
 RowBox[{"GamA122v024", ":=", "bhGA122v024"}], "\[IndentingNewLine]", 
 RowBox[{"GamA121v023", ":=", "bhGA121v023"}], "\[IndentingNewLine]", 
 RowBox[{"GamA120v022", ":=", "bhGA120v022"}], "\[IndentingNewLine]", 
 RowBox[{"GamA114v016", ":=", "bhGA114v016"}], "\[IndentingNewLine]", 
 RowBox[{"GamA113v015", ":=", "bhGA113v015"}], "\[IndentingNewLine]", 
 RowBox[{"GamA112v014", ":=", "bhGA112v014"}], "\[IndentingNewLine]", 
 RowBox[{"GamA111v013", ":=", "bhGA111v013"}], "\[IndentingNewLine]", 
 RowBox[{"GamA110v012", ":=", "bhGA110v012"}], "\[IndentingNewLine]", 
 RowBox[{"GamA104v006", ":=", "bhGA104v006"}], "\[IndentingNewLine]", 
 RowBox[{"GamA103v005", ":=", "bhGA103v005"}], "\[IndentingNewLine]", 
 RowBox[{"GamA102v004", ":=", "bhGA102v004"}], "\[IndentingNewLine]", 
 RowBox[{"GamA101v003", ":=", "bhGA101v003"}], "\[IndentingNewLine]", 
 RowBox[{"GamA100v002", ":=", "bhGA100v002"}]}], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687585081415753*^9, 3.687585112907277*^9}, {3.687596764191969*^9, 
  3.6875968683806047`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2s\[Dash]2",
 StyleBox["p",
  FontSlant->"Italic"],
 " decay of double core holes"
}], "Subsubsection",
 CellChangeTimes->{3.687596980521262*^9}],

Cell[BoxData[{
 RowBox[{"bhGA115v026", ":=", 
  RowBox[{"33.699", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA114v025", ":=", 
  RowBox[{"32.558", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA113v024", ":=", 
  RowBox[{"30.020", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA112v023", ":=", 
  RowBox[{"25.753", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA111v022", ":=", 
  RowBox[{"19.398", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bhGA110v021", ":=", 
   RowBox[{"10.772", "*", "2*^-4"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"bhGA105v016", ":=", 
  RowBox[{"19.192", "*", "2*^-4"}]}], "\n", 
 RowBox[{"bhGA104v015", ":=", 
  RowBox[{"18.446", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA103v014", ":=", 
  RowBox[{"16.928", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA102v013", ":=", 
  RowBox[{"14.415", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA101v012", ":=", 
  RowBox[{"10.726", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA100v011", ":=", 
  RowBox[{"5.872", "*", "2*^-4"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, {3.687583156245308*^9, 3.6875833048223877`*^9}, {
   3.6875834058826838`*^9, 3.6875834734453573`*^9}, {3.687585834603948*^9, 
   3.6875858580239687`*^9}, {3.6875859505692587`*^9, 3.687586068251642*^9}, {
   3.687586107427883*^9, 3.687586118458374*^9}}],

Cell[BoxData[{
 RowBox[{"GamA115v026", ":=", "bhGA115v026"}], "\[IndentingNewLine]", 
 RowBox[{"GamA114v025", ":=", "bhGA114v025"}], "\[IndentingNewLine]", 
 RowBox[{"GamA113v024", ":=", "bhGA113v024"}], "\[IndentingNewLine]", 
 RowBox[{"GamA112v023", ":=", "bhGA112v023"}], "\[IndentingNewLine]", 
 RowBox[{"GamA111v022", ":=", "bhGA111v022"}], "\[IndentingNewLine]", 
 RowBox[{"GamA110v021", ":=", "bhGA110v021"}], "\[IndentingNewLine]", 
 RowBox[{"GamA105v016", ":=", "bhGA105v016"}], "\[IndentingNewLine]", 
 RowBox[{"GamA104v015", ":=", "bhGA104v015"}], "\[IndentingNewLine]", 
 RowBox[{"GamA103v014", ":=", "bhGA103v014"}], "\[IndentingNewLine]", 
 RowBox[{"GamA102v013", ":=", "bhGA102v013"}], "\[IndentingNewLine]", 
 RowBox[{"GamA101v012", ":=", "bhGA101v012"}], "\[IndentingNewLine]", 
 RowBox[{"GamA100v011", ":=", "bhGA100v011"}]}], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687583364386979*^9, 3.687583386999613*^9}, {3.6875861793564863`*^9, 
  3.687586192523645*^9}, {3.68759700717586*^9, 3.687597079638714*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2",
 StyleBox["s",
  FontSlant->"Italic"],
 "\[Dash]2",
 StyleBox["s",
  FontSlant->"Italic"],
 " decay of double core holes"
}], "Subsubsection",
 CellChangeTimes->{3.6875971420210657`*^9}],

Cell[BoxData[{
 RowBox[{"bhGA106v026", ":=", 
  RowBox[{"10.239", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA105v025", ":=", 
  RowBox[{"11.698", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA104v024", ":=", 
  RowBox[{"13.390", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA103v023", ":=", 
  RowBox[{"15.246", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA102v022", ":=", 
  RowBox[{"17.160", "*", "2*^-4"}]}], "\[IndentingNewLine]", 
 RowBox[{"bhGA101v021", ":=", 
  RowBox[{"18.930", "*", "2*^-4"}]}]}], "Input",
 CellChangeTimes->{{3.6875389932472153`*^9, 3.6875391022385607`*^9}, {
   3.687539147949233*^9, 3.687539279370296*^9}, {3.687580558342765*^9, 
   3.687580725347722*^9}, 3.687581297183483*^9, {3.6875824808366327`*^9, 
   3.687582583194833*^9}, {3.687582776113304*^9, 3.68758285803614*^9}, {
   3.687582907390574*^9, 3.687582951105978*^9}, {3.687585451500795*^9, 
   3.687585491489637*^9}, {3.687585536396482*^9, 3.687585563519764*^9}, {
   3.6875856079609327`*^9, 3.687585613422442*^9}, {3.687585865803309*^9, 
   3.687585873296217*^9}}],

Cell[BoxData[{
 RowBox[{"GamA106v026", ":=", "bhGA106v026"}], "\[IndentingNewLine]", 
 RowBox[{"GamA105v025", ":=", "bhGA105v025"}], "\[IndentingNewLine]", 
 RowBox[{"GamA104v024", ":=", "bhGA104v024"}], "\[IndentingNewLine]", 
 RowBox[{"GamA103v023", ":=", "bhGA103v023"}], "\[IndentingNewLine]", 
 RowBox[{"GamA102v022", ":=", "bhGA102v022"}], "\[IndentingNewLine]", 
 RowBox[{"GamA101v021", ":=", "bhGA101v021"}]}], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687582966476865*^9, 3.687582995784853*^9}, {3.687585577210462*^9, 
  3.68758559871872*^9}, {3.6875971653079844`*^9, 3.687597200747416*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fluorescence spectrum", "Subsection",
 CellChangeTimes->{{3.6858573847282352`*^9, 3.6858573880390787`*^9}, {
  3.686815620559013*^9, 3.6868156488972263`*^9}, {3.686912276425078*^9, 
  3.686912280925865*^9}, {3.688636940006936*^9, 3.688636943062231*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cravaBhalla", "=", 
   RowBox[{"fluorescencecrateranalysis", "[", 
    RowBox[{"pulseenergy", ",", "omegaX", ",", "tauX", ",", "nintdata"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, 3.485166573021245*^9, {3.532027377074929*^9, 
   3.532027377425302*^9}, {3.6868329035400877`*^9, 3.686832921514296*^9}, {
   3.68683303394767*^9, 3.6868330753146057`*^9}, {3.686833107558652*^9, 
   3.6868331080125513`*^9}, {3.686838101181284*^9, 3.686838111397319*^9}, {
   3.686838578909452*^9, 3.686838579041469*^9}, {3.686839850343872*^9, 
   3.686839863118341*^9}, {3.68691257889714*^9, 3.686912587637981*^9}, 
   3.686912686436308*^9, {3.686912747371963*^9, 3.6869127607485037`*^9}, {
   3.686912847220476*^9, 3.686912849778379*^9}, {3.686913408388427*^9, 
   3.686913415057724*^9}, 3.686917243606523*^9, {3.686917976066866*^9, 
   3.686917979239584*^9}, {3.688614243736608*^9, 3.688614243868829*^9}, {
   3.688624173222145*^9, 3.688624185619478*^9}, {3.689239289236528*^9, 
   3.689239311267375*^9}, {3.689244658562007*^9, 3.689244661326434*^9}, {
   3.689245204824012*^9, 3.68924521522188*^9}, 3.689245292579646*^9, {
   3.700130437881626*^9, 3.700130438911193*^9}, 3.7001314069567213`*^9, {
   3.7005533486735973`*^9, 3.700553349945854*^9}, 3.701256358044518*^9}],

Cell["First Length[configurations] elements are the probability:", "Text",
 CellChangeTimes->{{3.69770443735772*^9, 3.697704449811942*^9}, {
  3.69770467956507*^9, 3.697704683958572*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"probBhalla", "=", 
  RowBox[{"cravaBhalla", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "63"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.689245236156753*^9, 3.689245264179126*^9}, {
   3.7012541752898617`*^9, 3.701254180830922*^9}, 3.701256361579919*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9131021592992156`", ",", "0.0018206656225324682`", ",", "0.`", ",", 
   "0.`", ",", "0.01837461713066855`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.007616632913400056`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.00915532634389103`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.004218554170621729`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.005730171294171283`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.003447509269641796`", ",", "0.`", ",", "1.0135145352758091`*^-100", ",",
    "1.5450692241409064`*^-95", ",", "2.043344333557153`*^-193", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.018459366192278785`", ",", "0.`", ",", 
   "0.`", ",", "5.956810763486086`*^-245", ",", "1.1119191214453887`*^-238", 
   ",", "0.`", ",", "0.01807455218681464`", ",", "0.`", ",", "0.`", ",", 
   "3.0723979562798264`*^-7"}], "}"}]], "Output",
 CellChangeTimes->{3.7006688862937393`*^9, 3.701246601797061*^9, 
  3.7012537052959833`*^9, 3.701256079777451*^9, 3.7012596291015167`*^9, 
  3.701353049601583*^9, 3.70299782835647*^9, 3.70348459422031*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"configurations", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"prob", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"probBhalla", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "terminalcfg"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.6892466361580563`*^9, 3.6892466669432*^9}, {
  3.700132131916438*^9, 3.700132133985746*^9}, {3.701254197302144*^9, 
  3.701254201566174*^9}, {3.701254329797584*^9, 3.701254366570245*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"226\"\>", "0.9131021609639448`", "0.9131021592992156`"},
    {"\<\"225\"\>", "0.0017737430187796878`", "0.0018206656225324682`"},
    {"\<\"224\"\>", "0.018361215925559147`", "0.01837461713066855`"},
    {"\<\"223\"\>", "0.007572600837583271`", "0.007616632913400056`"},
    {"\<\"222\"\>", "0.009192430489119389`", "0.00915532634389103`"},
    {"\<\"221\"\>", "0.004183710530887022`", "0.004218554170621729`"},
    {"\<\"220\"\>", "0.005746095016774597`", "0.005730171294171283`"},
    {"\<\"210\"\>", "0.0032472457762415473`", "0.003447509269641796`"},
    {"\<\"200\"\>", "0.017744581377225087`", "0.018459366192278785`"},
    {"\<\"100\"\>", "0.01907595258343995`", "0.01807455218681464`"},
    {"\<\"000\"\>", "2.205626129254426`*^-7", "3.0723979562798264`*^-7"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.701246601847618*^9, 3.701253705374877*^9, 
  3.701256081791498*^9, 3.7012596291586437`*^9, 3.701353049682712*^9, 
  3.702997828416482*^9, 3.70348459428477*^9}]
}, Open  ]],

Cell["\<\
Second Length[configurations] elements are the probability action:\
\>", "Text",
 CellChangeTimes->{{3.69770443735772*^9, 3.697704449811942*^9}, {
  3.69770467956507*^9, 3.697704683958572*^9}, {3.697704720273758*^9, 
  3.697704726360402*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"probactionBhalla", "=", 
  RowBox[{"cravaBhalla", "[", 
   RowBox[{"[", 
    RowBox[{"64", ";;", "126"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.689245236156753*^9, 3.689245283154737*^9}, 
   3.701254210070928*^9, 3.701256375741569*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.7748897266141905`*^15", ",", "7.526881993397075`*^12", ",", 
   "2162.022913662008`", ",", "7.055843565366036`", ",", 
   "7.596319381899773`*^13", ",", "17029.95890514437`", ",", 
   "3381.5551734378555`", ",", "2.038484047418921`", ",", 
   "0.342856240046151`", ",", "0.06901744136319325`", ",", 
   "3.1488200304488043`*^13", ",", "14409.351515215245`", ",", 
   "2509.980160266464`", ",", "3.450226734244117`", ",", 
   "1.6113466204538187`", ",", "0.4783135750956872`", ",", 
   "0.020971236411821696`", ",", "0.008412879711105083`", ",", 
   "3.784937298467495`*^13", ",", "37738.095031378325`", ",", 
   "10136.706507493936`", ",", "1.3752616928120804`", ",", 
   "1.365158050280606`", ",", "0.3569441440187873`", ",", 
   "0.0675405114823486`", ",", "0.037766730246546094`", ",", 
   "0.01116996558305238`", ",", "1.744008346226664`*^13", ",", 
   "41446.84506189208`", ",", "11448.109813221236`", ",", 
   "2.099325656606179`", ",", "3.296611808077691`", ",", "1.576867031398609`",
    ",", "0.03740557549835326`", ",", "0.04976469537508203`", ",", 
   "0.010996771834218388`", ",", "2.368932117500225`*^13", ",", 
   "188731.72380389104`", ",", "55256.5743066208`", ",", 
   "0.8996418555344781`", ",", "3.4090353254942767`", ",", 
   "1.8377372096994975`", ",", "0.10085625185684753`", ",", 
   "0.19911359578069232`", ",", "0.0706842695554083`", ",", 
   "1.42524723628089`*^13", ",", "169299.49280475723`", ",", 
   "0.6637205847647447`", ",", "17.62036722672526`", ",", 
   "11.708771815026141`", ",", "0.02473212005020461`", ",", 
   "0.28342294532297363`", ",", "0.08977800399035712`", ",", 
   "7.629435784066406`*^13", ",", "1.919884160776857`*^10", ",", 
   "183.78852592874688`", ",", "0.00010794228949412545`", ",", 
   "0.011493354617952764`", ",", "0.010804928841401317`", ",", 
   "7.472268059730227`*^13", ",", "387307.409672236`", ",", 
   "0.01315380132977675`", ",", "1.2701715094901974`*^9"}], "}"}]], "Output",
 CellChangeTimes->{3.701246601896756*^9, 3.701253705436552*^9, 
  3.7012561117736683`*^9, 3.701259629224227*^9, 3.701353049762557*^9, 
  3.702997828466832*^9, 3.703484594329*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fluorescenceBhalla", "=", 
   RowBox[{"fluorecencematrix", ".", "probactionBhalla"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.686917252846344*^9, 3.686917260840618*^9}, {
   3.686918009239064*^9, 3.686918015157938*^9}, 3.6880249078675957`*^9, 
   3.688616174744985*^9, 3.688616238492422*^9, {3.701254214782907*^9, 
   3.701254218775589*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"spectrumFluorescenceBhalla", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      StyleBox["{", "Code"], 
      RowBox[{
       RowBox[{
        RowBox[{"fluorecenceenergy", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", "HartreeToeV"}], ",", 
       RowBox[{"fluorescenceBhalla", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "fluorescenceBhalla", "]"}]}], "}"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.688024070851266*^9, 3.688024256082533*^9}, {
   3.6880244310842876`*^9, 3.6880244576195173`*^9}, {3.688024494106113*^9, 
   3.688024494961977*^9}, {3.6886548481321173`*^9, 3.688654915976647*^9}, {
   3.688654961934368*^9, 3.6886550123732452`*^9}, 3.688655808441948*^9, 
   3.700142703149263*^9, {3.7001471475768538`*^9, 3.7001471605969477`*^9}, {
   3.7012542225452127`*^9, 3.701254231830597*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"spectrumFluorescenceBhallaNorm", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"spectrumFluorescenceBhalla", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"Total", "[", 
          RowBox[{"spectrumFluorescenceBhalla", "[", 
           RowBox[{"[", 
            RowBox[{";;", ",", "2"}], "]"}], "]"}], "]"}]}], "*", 
        RowBox[{"spectrumFluorescenceBhalla", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "spectrumFluorescenceBhalla", "]"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.68802427384085*^9, 3.688024301848418*^9}, {
   3.6880243557831507`*^9, 3.6880243802375183`*^9}, {3.688024527036213*^9, 
   3.6880246476526318`*^9}, 3.6880248664959507`*^9, {3.700147168165498*^9, 
   3.700147189542941*^9}, 3.701252186203023*^9, 3.7012538946242437`*^9, {
   3.701254239199643*^9, 3.701254251342312*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "spectrumFluorescenceNorm", ",", "spectrumFluorescenceBhallaNorm"}], 
    "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"10", ",", "40"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
   RowBox[{"FillingStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"y\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontSlant->\"Italic\"]\)\[Omega]\!\(\*
StyleBox[\")\",
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Medium", ",", 
      RowBox[{"Arrowheads", "[", "Automatic", "]"}]}], 
     StyleBox["}", "Input"]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.686918142285705*^9, 3.686918151037764*^9}, 
   3.686918281504174*^9, {3.686918392399541*^9, 3.686918473629551*^9}, {
   3.6869206133810883`*^9, 3.686920616716866*^9}, {3.6879921053333178`*^9, 
   3.687992109162706*^9}, {3.688024654565886*^9, 3.6880246698839827`*^9}, {
   3.6880251339695807`*^9, 3.688025135774914*^9}, {3.692448406714532*^9, 
   3.692448499533195*^9}, {3.692448529860711*^9, 3.692448570019874*^9}, {
   3.692448691410667*^9, 3.6924487010450373`*^9}, {3.692448810122767*^9, 
   3.692448824511758*^9}, {3.700142731396433*^9, 3.700142763818184*^9}, 
   3.7001471930889473`*^9, {3.700147270111594*^9, 3.700147270251998*^9}, {
   3.700147703020691*^9, 3.700147716961532*^9}, {3.700148648013961*^9, 
   3.700148648202384*^9}, {3.700148712539381*^9, 3.700148714888753*^9}, {
   3.700148900301886*^9, 3.7001489009165287`*^9}, {3.700148946414489*^9, 
   3.700148999657145*^9}, {3.700149039788952*^9, 3.700149040041226*^9}, {
   3.7012539016591873`*^9, 3.701253922799168*^9}, 3.701254255672961*^9, {
   3.701254397748822*^9, 3.70125441931529*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, {}, {}, {}, 
     {GrayLevel[0], Thickness[Large], 
      LineBox[{{29.622530857776002`, 0.}, {29.622530857776002`, 
       0.01743923525870929}}], 
      LineBox[{{849.6498750996856, 0.}, {849.6498750996856, 
       0.01751133454763799}}], 
      LineBox[{{820.0273442419095, 0.}, {820.0273442419095, 
       8.636322100527304*^-10}}], 
      LineBox[{{27.951098776248003`, 0.}, {27.951098776248003`, 
       0.11668428946368374`}}], 
      LineBox[{{33.140092109322, 0.}, {33.140092109322, 
       0.028676778427670555`}}], 
      LineBox[{{854.849018279178, 0.}, {854.849018279178, 
       0.004686990601784815}}], 
      LineBox[{{826.8979467143146, 0.}, {826.8979467143146, 
       2.7179271884141343`*^-9}}], 
      LineBox[{{855.8681662628566, 0.}, {855.8681662628566, 
       0.0008339639965311583}}], 
      LineBox[{{822.728101364919, 0.}, {822.728101364919, 
       4.414989682381342*^-13}}], 
      LineBox[{{28.970246759926503`, 0.}, {28.970246759926503`, 
       1.9372996113535427`*^-6}}], 
      LineBox[{{946.73631261324, 0.}, {946.73631261324, 
       0.00046346689872128863`}}], 
      LineBox[{{917.7660658533135, 0.}, {917.7660658533135, 
       4.559776001504776*^-13}}], 
      LineBox[{{25.6103482701735, 0.}, {25.6103482701735, 
       0.06851345257555269}}], 
      LineBox[{{31.110503785004997`, 0.}, {31.110503785004997`, 
       0.016202570084257274`}}], 
      LineBox[{{861.710749840236, 0.}, {861.710749840236, 
       0.006878545539510242}}], 
      LineBox[{{836.100374358678, 0.}, {836.100374358678, 
       4.318727172961163*^-9}}], 
      LineBox[{{862.214378144562, 0.}, {862.214378144562, 
       0.00386101187853984}}], 
      LineBox[{{831.103874359557, 0.}, {831.103874359557, 
       3.251703842066395*^-8}}], 
      LineBox[{{26.114003785884, 0.}, {26.114003785884, 
       7.02890540935893*^-6}}], 
      LineBox[{{862.711312448301, 0.}, {862.711312448301, 
       0.0015787291570211121`}}], 
      LineBox[{{31.607438088744, 0.}, {31.607438088744, 
       2.1164924438865434`*^-6}}], 
      LineBox[{{953.6362761695207, 0.}, {953.6362761695207, 
       0.00012735621404557165`}}], 
      LineBox[{{927.5222723836365, 0.}, {927.5222723836365, 
       2.4137360875000917`*^-11}}], 
      LineBox[{{953.6184799240575, 0.}, {953.6184799240575, 
       0.00006370540494990251}}], 
      LineBox[{{922.0110418353134, 0.}, {922.0110418353134, 
       3.117526398728388*^-13}}], 
      LineBox[{{26.0962347518055, 0.}, {26.0962347518055, 
       2.5442612102935332`*^-8}}], 
      LineBox[{{22.6514911651815, 0.}, {22.6514911651815, 
       0.11269754814867007`}}], 
      LineBox[{{28.4145358656675, 0.}, {28.4145358656675, 
       0.04456025478400404}}], 
      LineBox[{{870.1917764701201, 0.}, {870.1917764701201, 
       0.002240049630394227}}], 
      LineBox[{{847.611606343713, 0.}, {847.611606343713, 
       1.1455560397232465`*^-9}}], 
      LineBox[{{870.17055159021, 0.}, {870.17055159021, 
       0.0027726489939557818`}}], 
      LineBox[{{841.7560429359271, 0.}, {841.7560429359271, 
       3.598948396954604*^-8}}], 
      LineBox[{{22.5589724578815, 0.}, {22.5589724578815, 
       3.654987458106897*^-6}}], 
      LineBox[{{870.2762133962235, 0.}, {870.2762133962235, 
       0.0010760123549576667`}}], 
      LineBox[{{28.520197671681, 0.}, {28.520197671681, 
       1.1107455055964486`*^-6}}], 
      LineBox[{{962.1022821151605, 0.}, {962.1022821151605, 
       0.0003502260426044431}}], 
      LineBox[{{939.5433096572791, 0.}, {939.5433096572791, 
       6.485594566518692*^-11}}], 
      LineBox[{{961.7093769343651, 0.}, {961.7093769343651, 
       0.00027597073425904175`}}], 
      LineBox[{{933.1891792626841, 0.}, {933.1891792626841, 
       1.932553343745259*^-11}}], 
      LineBox[{{22.166067277086, 0.}, {22.166067277086, 
       8.042299526356738*^-8}}], 
      LineBox[{{961.839665043351, 0.}, {961.839665043351, 
       0.00010327396498665468`}}], 
      LineBox[{{28.650458569282502`, 0.}, {28.650458569282502`, 
       2.2407570919946513`*^-8}}], 
      LineBox[{{18.846768173007003`, 0.}, {18.846768173007003`, 
       0.06030127271354511}}], 
      LineBox[{{25.030881837246003`, 0.}, {25.030881837246003`, 
       0.02739324887672328}}], 
      LineBox[{{880.244968050876, 0.}, {880.244968050876, 
       0.002417211579454635}}], 
      LineBox[{{861.398199877869, 0.}, {861.398199877869, 
       8.241851469118099*^-10}}], 
      LineBox[{{879.6998151738029, 0.}, {879.6998151738029, 
       0.005547053585906834}}], 
      LineBox[{{854.668933336557, 0.}, {854.668933336557, 
       8.617263142433265*^-8}}], 
      LineBox[{{18.704942436993, 0.}, {18.704942436993, 
       4.80833735051199*^-6}}], 
      LineBox[{{879.4068029855069, 0.}, {879.4068029855069, 
       0.0042490151804995486`}}], 
      LineBox[{{24.7378968603345, 0.}, {24.7378968603345, 
       2.9655599696687283`*^-6}}], 
      LineBox[{{972.0951460564801, 0.}, {972.0951460564801, 
       0.00015487190195107985`}}], 
      LineBox[{{953.7935307605461, 0.}, {953.7935307605461, 
       1.84506247098095*^-11}}], 
      LineBox[{{971.3255808914356, 0.}, {971.3255808914356, 
       0.00029751261831883536`}}], 
      LineBox[{{946.5876840311012, 0.}, {946.5876840311012, 
       2.0353797202033098`*^-11}}], 
      LineBox[{{17.5320501308895, 0.}, {17.5320501308895, 
       5.6709572358256144`*^-8}}], 
      LineBox[{{970.962825924666, 0.}, {970.962825924666, 
       0.00009141408076857134}}], 
      LineBox[{{24.375141893565, 0.}, {24.375141893565, 
       1.3633650790657188`*^-8}}], 
      LineBox[{{14.4008905392435, 0.}, {14.4008905392435, 
       0.0912075936050783}}], 
      LineBox[{{20.945092454571, 0.}, {20.945092454571, 
       0.05599007838279255}}], 
      LineBox[{{891.8192488137976, 0.}, {891.8192488137976, 
       0.0005436626464547824}}], 
      LineBox[{{877.4183582745541, 0.}, {877.4183582745541, 
       1.114550808665756*^-10}}], 
      LineBox[{{890.758467411834, 0.}, {890.758467411834, 
       0.003986088668077364}}], 
      LineBox[{{869.813374957263, 0.}, {869.813374957263, 
       6.773443770888119*^-8}}], 
      LineBox[{{13.777777045578, 0.}, {13.777777045578, 
       1.987371798354983*^-6}}], 
      LineBox[{{890.06642748123, 0.}, {890.06642748123, 
       0.003927587182569327}}], 
      LineBox[{{20.881907619762, 0.}, {20.881907619762, 
       1.5674425417246692`*^-6}}], 
      LineBox[{{983.572527079197, 0.}, {983.572527079197, 
       0.0002937984345816556}}], 
      LineBox[{{970.232417941917, 0.}, {970.232417941917, 
       1.4686067971507045`*^-11}}], 
      LineBox[{{982.4290230683536, 0.}, {982.4290230683536, 
       0.0009641555049101538}}], 
      LineBox[{{962.1759705443865, 0.}, {962.1759705443865, 
       4.427852699776242*^-11}}], 
      LineBox[{{15.189503673438002`, 0.}, {15.189503673438002`, 
       1.0367789845199562`*^-7}}], 
      LineBox[{{981.5774700018104, 0.}, {981.5774700018104, 
       0.0005096394848404126}}], 
      LineBox[{{19.401499457424, 0.}, {19.401499457424, 
       4.2916905469130924`*^-8}}], 
      LineBox[{{16.1478070013745, 0.}, {16.1478070013745, 
       0.03933637596317791}}], 
      LineBox[{{895.6239445945876, 0.}, {895.6239445945876, 
       2.2395196431459082`*^-11}}], 
      LineBox[{{903.2981536740465, 0.}, {903.2981536740465, 
       0.01071133984734857}}], 
      LineBox[{{887.1503466726721, 0.}, {887.1503466726721, 
       1.9094777504143278`*^-7}}], 
      LineBox[{{15.476420511606001`, 0.}, {15.476420511606001`, 
       2.4581839986695124`*^-6}}], 
      LineBox[{{902.211847993422, 0.}, {902.211847993422, 
       0.01830067571377937}}], 
      LineBox[{{16.604658935745, 0.}, {16.604658935745, 
       3.1818888073588736`*^-6}}], 
      LineBox[{{996.4896896671935, 0.}, {996.4896896671935, 
       0.00003778747357407052}}], 
      LineBox[{{988.8154805877346, 0.}, {988.8154805877346, 
       4.697393900587975*^-13}}], 
      LineBox[{{994.978124469603, 0.}, {994.978124469603, 
       0.0009275739273702799}}], 
      LineBox[{{979.9166503602374, 0.}, {979.9166503602374, 
       1.982073317515662*^-11}}], 
      LineBox[{{13.030443581670001`, 0.}, {13.030443581670001`, 
       4.420291905967454*^-8}}], 
      LineBox[{{993.6469707512476, 0.}, {993.6469707512476, 
       0.0004998584655902104}}], 
      LineBox[{{14.614200582339002`, 0.}, {14.614200582339002`, 
       1.748434303870332*^-8}}], 
      LineBox[{{906.6337251860565, 0.}, {906.6337251860565, 
       0.05176971933557756}}], 
      LineBox[{{915.7954173878235, 0.}, {915.7954173878235, 
       0.17282302089464005`}}], 
      LineBox[{{11.012664998226, 0.}, {11.012664998226, 
       6.7987040549198756`*^-6}}], 
      LineBox[{{1009.4955069458911`, 0.}, {1009.4955069458911`, 
       1.3852101146843103`*^-15}}], 
      LineBox[{{1008.9291019775236`, 0.}, {1008.9291019775236`, 
       0.000018385486261105086`}}], 
      LineBox[{{999.767436987141, 0.}, {999.767436987141, 
       1.0500162759867768`*^-13}}], 
      LineBox[{{11.160912620982002`, 0.}, {11.160912620982002`, 
       2.2452705622825483`*^-10}}], 
      LineBox[{{1007.1309192669945`, 0.}, {1007.1309192669945`, 
       0.00003720420258627235}}], 
      LineBox[{{11.0119847136135, 0.}, {11.0119847136135, 
       2.6363024753949277`*^-10}}], 
      LineBox[{{1021.6828057788284`, 0.}, {1021.6828057788284`, 
       2.670251664420152*^-6}}], 
      LineBox[{{1021.9867025209246`, 0.}, {1021.9867025209246`, 
       0.00002332239097523989}}], 
      LineBox[{{0.30389674209600004`, 0.}, {0.30389674209600004`, 
       2.240726160662668*^-14}}]}, {}, 
     {RGBColor[1, 0, 0], Thickness[Large], 
      LineBox[{{29.622530857776002`, 0.}, {29.622530857776002`, 
       0.017636461155700445`}}], 
      LineBox[{{849.6498750996856, 0.}, {849.6498750996856, 
       0.020259372480399954`}}], 
      LineBox[{{820.0273442419095, 0.}, {820.0273442419095, 
       9.991612336530517*^-10}}], 
      LineBox[{{27.951098776248003`, 0.}, {27.951098776248003`, 
       0.11125905742889595`}}], 
      LineBox[{{33.140092109322, 0.}, {33.140092109322, 
       0.026131505415868634`}}], 
      LineBox[{{854.849018279178, 0.}, {854.849018279178, 
       0.005464602579584242}}], 
      LineBox[{{826.8979467143146, 0.}, {826.8979467143146, 
       3.168854641883473*^-9}}], 
      LineBox[{{855.8681662628566, 0.}, {855.8681662628566, 
       0.000896796210582984}}], 
      LineBox[{{822.728101364919, 0.}, {822.728101364919, 
       4.747622239558673*^-13}}], 
      LineBox[{{28.970246759926503`, 0.}, {28.970246759926503`, 
       2.083258938577972*^-6}}], 
      LineBox[{{946.73631261324, 0.}, {946.73631261324, 
       0.0005836416518470592}}], 
      LineBox[{{917.7660658533135, 0.}, {917.7660658533135, 
       5.742104139288739*^-13}}], 
      LineBox[{{25.6103482701735, 0.}, {25.6103482701735, 
       0.06738290370304331}}], 
      LineBox[{{31.110503785004997`, 0.}, {31.110503785004997`, 
       0.01495046593177554}}], 
      LineBox[{{861.710749840236, 0.}, {861.710749840236, 
       0.00826137545872686}}], 
      LineBox[{{836.100374358678, 0.}, {836.100374358678, 
       5.186943442432822*^-9}}], 
      LineBox[{{862.214378144562, 0.}, {862.214378144562, 
       0.003970408973888948}}], 
      LineBox[{{831.103874359557, 0.}, {831.103874359557, 
       3.3438369321598975`*^-8}}], 
      LineBox[{{26.114003785884, 0.}, {26.114003785884, 
       7.228060931138441*^-6}}], 
      LineBox[{{862.711312448301, 0.}, {862.711312448301, 
       0.001602266438134854}}], 
      LineBox[{{31.607438088744, 0.}, {31.607438088744, 
       2.1480472406072585`*^-6}}], 
      LineBox[{{953.6362761695207, 0.}, {953.6362761695207, 
       0.00016266796428991877`}}], 
      LineBox[{{927.5222723836365, 0.}, {927.5222723836365, 
       3.0829868697750105`*^-11}}], 
      LineBox[{{953.6184799240575, 0.}, {953.6184799240575, 
       0.00007322772156969306}}], 
      LineBox[{{922.0110418353134, 0.}, {922.0110418353134, 
       3.5835162698012116`*^-13}}], 
      LineBox[{{26.0962347518055, 0.}, {26.0962347518055, 
       2.9245627063270125`*^-8}}], 
      LineBox[{{22.6514911651815, 0.}, {22.6514911651815, 
       0.10955522267845816`}}], 
      LineBox[{{28.4145358656675, 0.}, {28.4145358656675, 
       0.040566517199454595`}}], 
      LineBox[{{870.1917764701201, 0.}, {870.1917764701201, 
       0.0027483525721378587`}}], 
      LineBox[{{847.611606343713, 0.}, {847.611606343713, 
       1.4055009521138855`*^-9}}], 
      LineBox[{{870.17055159021, 0.}, {870.17055159021, 
       0.003029953729478556}}], 
      LineBox[{{841.7560429359271, 0.}, {841.7560429359271, 
       3.932934583975464*^-8}}], 
      LineBox[{{22.5589724578815, 0.}, {22.5589724578815, 
       3.994174128795242*^-6}}], 
      LineBox[{{870.2762133962235, 0.}, {870.2762133962235, 
       0.001113192607488867}}], 
      LineBox[{{28.520197671681, 0.}, {28.520197671681, 
       1.149125918428787*^-6}}], 
      LineBox[{{962.1022821151605, 0.}, {962.1022821151605, 
       0.0004602037415591807}}], 
      LineBox[{{939.5433096572791, 0.}, {939.5433096572791, 
       8.522195732653747*^-11}}], 
      LineBox[{{961.7093769343651, 0.}, {961.7093769343651, 
       0.00030361103168597965`}}], 
      LineBox[{{933.1891792626841, 0.}, {933.1891792626841, 
       2.1261113648809442`*^-11}}], 
      LineBox[{{22.166067277086, 0.}, {22.166067277086, 
       8.847789106626385*^-8}}], 
      LineBox[{{961.839665043351, 0.}, {961.839665043351, 
       0.00010808848762352539`}}], 
      LineBox[{{28.650458569282502`, 0.}, {28.650458569282502`, 
       2.3452188093745435`*^-8}}], 
      LineBox[{{18.846768173007003`, 0.}, {18.846768173007003`, 
       0.06045157255303633}}], 
      LineBox[{{25.030881837246003`, 0.}, {25.030881837246003`, 
       0.025750813905455486`}}], 
      LineBox[{{880.244968050876, 0.}, {880.244968050876, 
       0.003102412217236367}}], 
      LineBox[{{861.398199877869, 0.}, {861.398199877869, 
       1.0578147526584511`*^-9}}], 
      LineBox[{{879.6998151738029, 0.}, {879.6998151738029, 
       0.006154403995253761}}], 
      LineBox[{{854.668933336557, 0.}, {854.668933336557, 
       9.560772740087784*^-8}}], 
      LineBox[{{18.704942436993, 0.}, {18.704942436993, 
       5.334805251512833*^-6}}], 
      LineBox[{{879.4068029855069, 0.}, {879.4068029855069, 
       0.004382056336742777}}], 
      LineBox[{{24.7378968603345, 0.}, {24.7378968603345, 
       3.0584147867294134`*^-6}}], 
      LineBox[{{972.0951460564801, 0.}, {972.0951460564801, 
       0.0002093965848754547}}], 
      LineBox[{{953.7935307605461, 0.}, {953.7935307605461, 
       2.4946408963668363`*^-11}}], 
      LineBox[{{971.3255808914356, 0.}, {971.3255808914356, 
       0.00035350082409349773`}}], 
      LineBox[{{946.5876840311012, 0.}, {946.5876840311012, 
       2.4184130827822143`*^-11}}], 
      LineBox[{{17.5320501308895, 0.}, {17.5320501308895, 
       6.738161452079907*^-8}}], 
      LineBox[{{970.962825924666, 0.}, {970.962825924666, 
       0.00009748950319899778}}], 
      LineBox[{{24.375141893565, 0.}, {24.375141893565, 
       1.4539749579003121`*^-8}}], 
      LineBox[{{14.4008905392435, 0.}, {14.4008905392435, 
       0.09127232505549726}}], 
      LineBox[{{20.945092454571, 0.}, {20.945092454571, 
       0.05313812968046986}}], 
      LineBox[{{891.8192488137976, 0.}, {891.8192488137976, 
       0.0007351167769307515}}], 
      LineBox[{{877.4183582745541, 0.}, {877.4183582745541, 
       1.5070467017271498`*^-10}}], 
      LineBox[{{890.758467411834, 0.}, {890.758467411834, 
       0.00474021269719784}}], 
      LineBox[{{869.813374957263, 0.}, {869.813374957263, 
       8.054904654694029*^-8}}], 
      LineBox[{{13.777777045578, 0.}, {13.777777045578, 
       2.3633606317039302`*^-6}}], 
      LineBox[{{890.06642748123, 0.}, {890.06642748123, 
       0.004252995398054864}}], 
      LineBox[{{20.881907619762, 0.}, {20.881907619762, 
       1.697308196303232*^-6}}], 
      LineBox[{{983.572527079197, 0.}, {983.572527079197, 
       0.0004113829001656783}}], 
      LineBox[{{970.232417941917, 0.}, {970.232417941917, 
       2.0563748893868602`*^-11}}], 
      LineBox[{{982.4290230683536, 0.}, {982.4290230683536, 
       0.0011678348168329788`}}], 
      LineBox[{{962.1759705443865, 0.}, {962.1759705443865, 
       5.3632432945435136`*^-11}}], 
      LineBox[{{15.189503673438002`, 0.}, {15.189503673438002`, 
       1.2558001165963096`*^-7}}], 
      LineBox[{{981.5774700018104, 0.}, {981.5774700018104, 
       0.000549815484047391}}], 
      LineBox[{{19.401499457424, 0.}, {19.401499457424, 
       4.6300139326361774`*^-8}}], 
      LineBox[{{16.1478070013745, 0.}, {16.1478070013745, 
       0.04009029565677037}}], 
      LineBox[{{895.6239445945876, 0.}, {895.6239445945876, 
       2.574019043324188*^-11}}], 
      LineBox[{{903.2981536740465, 0.}, {903.2981536740465, 
       0.013636776369267677`}}], 
      LineBox[{{887.1503466726721, 0.}, {887.1503466726721, 
       2.430986359837896*^-7}}], 
      LineBox[{{15.476420511606001`, 0.}, {15.476420511606001`, 
       3.1295529730266303`*^-6}}], 
      LineBox[{{902.211847993422, 0.}, {902.211847993422, 
       0.01999643382667822}}], 
      LineBox[{{16.604658935745, 0.}, {16.604658935745, 
       3.476725667145323*^-6}}], 
      LineBox[{{996.4896896671935, 0.}, {996.4896896671935, 
       0.000055010114450248314`}}], 
      LineBox[{{988.8154805877346, 0.}, {988.8154805877346, 
       6.83835545614666*^-13}}], 
      LineBox[{{994.978124469603, 0.}, {994.978124469603, 
       0.00121627002632541}}], 
      LineBox[{{979.9166503602374, 0.}, {979.9166503602374, 
       2.5989695213924662`*^-11}}], 
      LineBox[{{13.030443581670001`, 0.}, {13.030443581670001`, 
       5.7960539793081846`*^-8}}], 
      LineBox[{{993.6469707512476, 0.}, {993.6469707512476, 
       0.0005730825093562415}}], 
      LineBox[{{14.614200582339002`, 0.}, {14.614200582339002`, 
       2.0045616655175177`*^-8}}], 
      LineBox[{{906.6337251860565, 0.}, {906.6337251860565, 
       0.05778619914422215}}], 
      LineBox[{{915.7954173878235, 0.}, {915.7954173878235, 
       0.17319872676174305`}}], 
      LineBox[{{11.012664998226, 0.}, {11.012664998226, 
       6.813483989843519*^-6}}], 
      LineBox[{{1009.4955069458911`, 0.}, {1009.4955069458911`, 
       2.036926743695042*^-15}}], 
      LineBox[{{1008.9291019775236`, 0.}, {1008.9291019775236`, 
       0.00002698770625055757}}], 
      LineBox[{{999.767436987141, 0.}, {999.767436987141, 
       1.5412989578950767`*^-13}}], 
      LineBox[{{11.160912620982002`, 0.}, {11.160912620982002`, 
       3.295790033908165*^-10}}], 
      LineBox[{{1007.1309192669945`, 0.}, {1007.1309192669945`, 
       0.00005019592645225359}}], 
      LineBox[{{11.0119847136135, 0.}, {11.0119847136135, 
       3.5569004564459004`*^-10}}], 
      LineBox[{{1021.6828057788284`, 0.}, {1021.6828057788284`, 
       3.93169800294758*^-6}}], 
      LineBox[{{1021.9867025209246`, 0.}, {1021.9867025209246`, 
       0.00003328207514224079}}], 
      LineBox[{{0.30389674209600004`, 0.}, {0.30389674209600004`, 
       3.197614538386433*^-14}}]}}, {
     {GrayLevel[0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], {0., 0.}], CompressedData["
1:eJwNzHk81PkfwHGl0QqLiCKLlPYnZhnHSr6fzxv7e/iRtY6OkVwjam0hOcpR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       "]]}, 
     {RGBColor[1, 0, 0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledSquare]\"\>",
         StripOnInput->False,
         FontSize->Small], {0., 0.}], CompressedData["
1:eJwN0ns81PkeBvARo92wIrnF5lI4aGLchvy+3w+O5FJyK9JYTUjaaMhlilaj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       "]]}, {}}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"y\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\\
*\\nStyleBox[\\\"(\\\",\\nFontSlant->\\\"Italic\\\"]\\)\[Omega]\\!\\(\\*\\\
nStyleBox[\\\")\\\",\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]},
  AxesOrigin->{10.15, 0},
  AxesStyle->{Medium, 
    Arrowheads[Automatic]},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{10, 40}, {0, 0.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.701246602051797*^9, 3.7012537055950823`*^9, {3.7012539027115383`*^9, 
   3.7012539233681803`*^9}, 3.701256122263475*^9, 3.701259629355507*^9, 
   3.701353049940866*^9, 3.7029978286419*^9, 3.7034845944646797`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "spectrumFluorescenceNorm", ",", "spectrumFluorescenceBhallaNorm"}], 
    "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"840", ",", "930"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
   RowBox[{"FillingStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Omega] [eV]\>\"", ",", "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Arrowheads", "[", "Automatic", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.686918142285705*^9, 3.686918151037764*^9}, 
   3.686918281504174*^9, {3.686918392399541*^9, 3.686918473629551*^9}, {
   3.6869206133810883`*^9, 3.686920616716866*^9}, {3.6879921053333178`*^9, 
   3.687992109162706*^9}, {3.688024654565886*^9, 3.6880246698839827`*^9}, {
   3.6880251339695807`*^9, 3.688025135774914*^9}, {3.692448406714532*^9, 
   3.692448499533195*^9}, {3.692448529860711*^9, 3.692448570019874*^9}, {
   3.692448691410667*^9, 3.6924487010450373`*^9}, {3.692448810122767*^9, 
   3.692448824511758*^9}, 3.700147194562696*^9, {3.700147588815674*^9, 
   3.7001476257653303`*^9}, {3.7001486649800777`*^9, 3.700148690763054*^9}, {
   3.700148721033849*^9, 3.7001487222020063`*^9}, 3.7001488717360897`*^9, {
   3.7001489052141047`*^9, 3.700148905812599*^9}, {3.700149022009746*^9, 
   3.700149049027019*^9}, {3.7012539097942553`*^9, 3.701253916463417*^9}, 
   3.701254262288315*^9, {3.7012544338454523`*^9, 3.701254443539452*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, {}, {}, {}, 
     {GrayLevel[0], Thickness[Large], 
      LineBox[{{29.622530857776002`, 0.}, {29.622530857776002`, 
       0.01743923525870929}}], 
      LineBox[{{849.6498750996856, 0.}, {849.6498750996856, 
       0.01751133454763799}}], 
      LineBox[{{820.0273442419095, 0.}, {820.0273442419095, 
       8.636322100527304*^-10}}], 
      LineBox[{{27.951098776248003`, 0.}, {27.951098776248003`, 
       0.11668428946368374`}}], 
      LineBox[{{33.140092109322, 0.}, {33.140092109322, 
       0.028676778427670555`}}], 
      LineBox[{{854.849018279178, 0.}, {854.849018279178, 
       0.004686990601784815}}], 
      LineBox[{{826.8979467143146, 0.}, {826.8979467143146, 
       2.7179271884141343`*^-9}}], 
      LineBox[{{855.8681662628566, 0.}, {855.8681662628566, 
       0.0008339639965311583}}], 
      LineBox[{{822.728101364919, 0.}, {822.728101364919, 
       4.414989682381342*^-13}}], 
      LineBox[{{28.970246759926503`, 0.}, {28.970246759926503`, 
       1.9372996113535427`*^-6}}], 
      LineBox[{{946.73631261324, 0.}, {946.73631261324, 
       0.00046346689872128863`}}], 
      LineBox[{{917.7660658533135, 0.}, {917.7660658533135, 
       4.559776001504776*^-13}}], 
      LineBox[{{25.6103482701735, 0.}, {25.6103482701735, 
       0.06851345257555269}}], 
      LineBox[{{31.110503785004997`, 0.}, {31.110503785004997`, 
       0.016202570084257274`}}], 
      LineBox[{{861.710749840236, 0.}, {861.710749840236, 
       0.006878545539510242}}], 
      LineBox[{{836.100374358678, 0.}, {836.100374358678, 
       4.318727172961163*^-9}}], 
      LineBox[{{862.214378144562, 0.}, {862.214378144562, 
       0.00386101187853984}}], 
      LineBox[{{831.103874359557, 0.}, {831.103874359557, 
       3.251703842066395*^-8}}], 
      LineBox[{{26.114003785884, 0.}, {26.114003785884, 
       7.02890540935893*^-6}}], 
      LineBox[{{862.711312448301, 0.}, {862.711312448301, 
       0.0015787291570211121`}}], 
      LineBox[{{31.607438088744, 0.}, {31.607438088744, 
       2.1164924438865434`*^-6}}], 
      LineBox[{{953.6362761695207, 0.}, {953.6362761695207, 
       0.00012735621404557165`}}], 
      LineBox[{{927.5222723836365, 0.}, {927.5222723836365, 
       2.4137360875000917`*^-11}}], 
      LineBox[{{953.6184799240575, 0.}, {953.6184799240575, 
       0.00006370540494990251}}], 
      LineBox[{{922.0110418353134, 0.}, {922.0110418353134, 
       3.117526398728388*^-13}}], 
      LineBox[{{26.0962347518055, 0.}, {26.0962347518055, 
       2.5442612102935332`*^-8}}], 
      LineBox[{{22.6514911651815, 0.}, {22.6514911651815, 
       0.11269754814867007`}}], 
      LineBox[{{28.4145358656675, 0.}, {28.4145358656675, 
       0.04456025478400404}}], 
      LineBox[{{870.1917764701201, 0.}, {870.1917764701201, 
       0.002240049630394227}}], 
      LineBox[{{847.611606343713, 0.}, {847.611606343713, 
       1.1455560397232465`*^-9}}], 
      LineBox[{{870.17055159021, 0.}, {870.17055159021, 
       0.0027726489939557818`}}], 
      LineBox[{{841.7560429359271, 0.}, {841.7560429359271, 
       3.598948396954604*^-8}}], 
      LineBox[{{22.5589724578815, 0.}, {22.5589724578815, 
       3.654987458106897*^-6}}], 
      LineBox[{{870.2762133962235, 0.}, {870.2762133962235, 
       0.0010760123549576667`}}], 
      LineBox[{{28.520197671681, 0.}, {28.520197671681, 
       1.1107455055964486`*^-6}}], 
      LineBox[{{962.1022821151605, 0.}, {962.1022821151605, 
       0.0003502260426044431}}], 
      LineBox[{{939.5433096572791, 0.}, {939.5433096572791, 
       6.485594566518692*^-11}}], 
      LineBox[{{961.7093769343651, 0.}, {961.7093769343651, 
       0.00027597073425904175`}}], 
      LineBox[{{933.1891792626841, 0.}, {933.1891792626841, 
       1.932553343745259*^-11}}], 
      LineBox[{{22.166067277086, 0.}, {22.166067277086, 
       8.042299526356738*^-8}}], 
      LineBox[{{961.839665043351, 0.}, {961.839665043351, 
       0.00010327396498665468`}}], 
      LineBox[{{28.650458569282502`, 0.}, {28.650458569282502`, 
       2.2407570919946513`*^-8}}], 
      LineBox[{{18.846768173007003`, 0.}, {18.846768173007003`, 
       0.06030127271354511}}], 
      LineBox[{{25.030881837246003`, 0.}, {25.030881837246003`, 
       0.02739324887672328}}], 
      LineBox[{{880.244968050876, 0.}, {880.244968050876, 
       0.002417211579454635}}], 
      LineBox[{{861.398199877869, 0.}, {861.398199877869, 
       8.241851469118099*^-10}}], 
      LineBox[{{879.6998151738029, 0.}, {879.6998151738029, 
       0.005547053585906834}}], 
      LineBox[{{854.668933336557, 0.}, {854.668933336557, 
       8.617263142433265*^-8}}], 
      LineBox[{{18.704942436993, 0.}, {18.704942436993, 
       4.80833735051199*^-6}}], 
      LineBox[{{879.4068029855069, 0.}, {879.4068029855069, 
       0.0042490151804995486`}}], 
      LineBox[{{24.7378968603345, 0.}, {24.7378968603345, 
       2.9655599696687283`*^-6}}], 
      LineBox[{{972.0951460564801, 0.}, {972.0951460564801, 
       0.00015487190195107985`}}], 
      LineBox[{{953.7935307605461, 0.}, {953.7935307605461, 
       1.84506247098095*^-11}}], 
      LineBox[{{971.3255808914356, 0.}, {971.3255808914356, 
       0.00029751261831883536`}}], 
      LineBox[{{946.5876840311012, 0.}, {946.5876840311012, 
       2.0353797202033098`*^-11}}], 
      LineBox[{{17.5320501308895, 0.}, {17.5320501308895, 
       5.6709572358256144`*^-8}}], 
      LineBox[{{970.962825924666, 0.}, {970.962825924666, 
       0.00009141408076857134}}], 
      LineBox[{{24.375141893565, 0.}, {24.375141893565, 
       1.3633650790657188`*^-8}}], 
      LineBox[{{14.4008905392435, 0.}, {14.4008905392435, 
       0.0912075936050783}}], 
      LineBox[{{20.945092454571, 0.}, {20.945092454571, 
       0.05599007838279255}}], 
      LineBox[{{891.8192488137976, 0.}, {891.8192488137976, 
       0.0005436626464547824}}], 
      LineBox[{{877.4183582745541, 0.}, {877.4183582745541, 
       1.114550808665756*^-10}}], 
      LineBox[{{890.758467411834, 0.}, {890.758467411834, 
       0.003986088668077364}}], 
      LineBox[{{869.813374957263, 0.}, {869.813374957263, 
       6.773443770888119*^-8}}], 
      LineBox[{{13.777777045578, 0.}, {13.777777045578, 
       1.987371798354983*^-6}}], 
      LineBox[{{890.06642748123, 0.}, {890.06642748123, 
       0.003927587182569327}}], 
      LineBox[{{20.881907619762, 0.}, {20.881907619762, 
       1.5674425417246692`*^-6}}], 
      LineBox[{{983.572527079197, 0.}, {983.572527079197, 
       0.0002937984345816556}}], 
      LineBox[{{970.232417941917, 0.}, {970.232417941917, 
       1.4686067971507045`*^-11}}], 
      LineBox[{{982.4290230683536, 0.}, {982.4290230683536, 
       0.0009641555049101538}}], 
      LineBox[{{962.1759705443865, 0.}, {962.1759705443865, 
       4.427852699776242*^-11}}], 
      LineBox[{{15.189503673438002`, 0.}, {15.189503673438002`, 
       1.0367789845199562`*^-7}}], 
      LineBox[{{981.5774700018104, 0.}, {981.5774700018104, 
       0.0005096394848404126}}], 
      LineBox[{{19.401499457424, 0.}, {19.401499457424, 
       4.2916905469130924`*^-8}}], 
      LineBox[{{16.1478070013745, 0.}, {16.1478070013745, 
       0.03933637596317791}}], 
      LineBox[{{895.6239445945876, 0.}, {895.6239445945876, 
       2.2395196431459082`*^-11}}], 
      LineBox[{{903.2981536740465, 0.}, {903.2981536740465, 
       0.01071133984734857}}], 
      LineBox[{{887.1503466726721, 0.}, {887.1503466726721, 
       1.9094777504143278`*^-7}}], 
      LineBox[{{15.476420511606001`, 0.}, {15.476420511606001`, 
       2.4581839986695124`*^-6}}], 
      LineBox[{{902.211847993422, 0.}, {902.211847993422, 
       0.01830067571377937}}], 
      LineBox[{{16.604658935745, 0.}, {16.604658935745, 
       3.1818888073588736`*^-6}}], 
      LineBox[{{996.4896896671935, 0.}, {996.4896896671935, 
       0.00003778747357407052}}], 
      LineBox[{{988.8154805877346, 0.}, {988.8154805877346, 
       4.697393900587975*^-13}}], 
      LineBox[{{994.978124469603, 0.}, {994.978124469603, 
       0.0009275739273702799}}], 
      LineBox[{{979.9166503602374, 0.}, {979.9166503602374, 
       1.982073317515662*^-11}}], 
      LineBox[{{13.030443581670001`, 0.}, {13.030443581670001`, 
       4.420291905967454*^-8}}], 
      LineBox[{{993.6469707512476, 0.}, {993.6469707512476, 
       0.0004998584655902104}}], 
      LineBox[{{14.614200582339002`, 0.}, {14.614200582339002`, 
       1.748434303870332*^-8}}], 
      LineBox[{{906.6337251860565, 0.}, {906.6337251860565, 
       0.05176971933557756}}], 
      LineBox[{{915.7954173878235, 0.}, {915.7954173878235, 
       0.17282302089464005`}}], 
      LineBox[{{11.012664998226, 0.}, {11.012664998226, 
       6.7987040549198756`*^-6}}], 
      LineBox[{{1009.4955069458911`, 0.}, {1009.4955069458911`, 
       1.3852101146843103`*^-15}}], 
      LineBox[{{1008.9291019775236`, 0.}, {1008.9291019775236`, 
       0.000018385486261105086`}}], 
      LineBox[{{999.767436987141, 0.}, {999.767436987141, 
       1.0500162759867768`*^-13}}], 
      LineBox[{{11.160912620982002`, 0.}, {11.160912620982002`, 
       2.2452705622825483`*^-10}}], 
      LineBox[{{1007.1309192669945`, 0.}, {1007.1309192669945`, 
       0.00003720420258627235}}], 
      LineBox[{{11.0119847136135, 0.}, {11.0119847136135, 
       2.6363024753949277`*^-10}}], 
      LineBox[{{1021.6828057788284`, 0.}, {1021.6828057788284`, 
       2.670251664420152*^-6}}], 
      LineBox[{{1021.9867025209246`, 0.}, {1021.9867025209246`, 
       0.00002332239097523989}}], 
      LineBox[{{0.30389674209600004`, 0.}, {0.30389674209600004`, 
       2.240726160662668*^-14}}]}, {}, 
     {RGBColor[1, 0, 0], Thickness[Large], 
      LineBox[{{29.622530857776002`, 0.}, {29.622530857776002`, 
       0.017636461155700445`}}], 
      LineBox[{{849.6498750996856, 0.}, {849.6498750996856, 
       0.020259372480399954`}}], 
      LineBox[{{820.0273442419095, 0.}, {820.0273442419095, 
       9.991612336530517*^-10}}], 
      LineBox[{{27.951098776248003`, 0.}, {27.951098776248003`, 
       0.11125905742889595`}}], 
      LineBox[{{33.140092109322, 0.}, {33.140092109322, 
       0.026131505415868634`}}], 
      LineBox[{{854.849018279178, 0.}, {854.849018279178, 
       0.005464602579584242}}], 
      LineBox[{{826.8979467143146, 0.}, {826.8979467143146, 
       3.168854641883473*^-9}}], 
      LineBox[{{855.8681662628566, 0.}, {855.8681662628566, 
       0.000896796210582984}}], 
      LineBox[{{822.728101364919, 0.}, {822.728101364919, 
       4.747622239558673*^-13}}], 
      LineBox[{{28.970246759926503`, 0.}, {28.970246759926503`, 
       2.083258938577972*^-6}}], 
      LineBox[{{946.73631261324, 0.}, {946.73631261324, 
       0.0005836416518470592}}], 
      LineBox[{{917.7660658533135, 0.}, {917.7660658533135, 
       5.742104139288739*^-13}}], 
      LineBox[{{25.6103482701735, 0.}, {25.6103482701735, 
       0.06738290370304331}}], 
      LineBox[{{31.110503785004997`, 0.}, {31.110503785004997`, 
       0.01495046593177554}}], 
      LineBox[{{861.710749840236, 0.}, {861.710749840236, 
       0.00826137545872686}}], 
      LineBox[{{836.100374358678, 0.}, {836.100374358678, 
       5.186943442432822*^-9}}], 
      LineBox[{{862.214378144562, 0.}, {862.214378144562, 
       0.003970408973888948}}], 
      LineBox[{{831.103874359557, 0.}, {831.103874359557, 
       3.3438369321598975`*^-8}}], 
      LineBox[{{26.114003785884, 0.}, {26.114003785884, 
       7.228060931138441*^-6}}], 
      LineBox[{{862.711312448301, 0.}, {862.711312448301, 
       0.001602266438134854}}], 
      LineBox[{{31.607438088744, 0.}, {31.607438088744, 
       2.1480472406072585`*^-6}}], 
      LineBox[{{953.6362761695207, 0.}, {953.6362761695207, 
       0.00016266796428991877`}}], 
      LineBox[{{927.5222723836365, 0.}, {927.5222723836365, 
       3.0829868697750105`*^-11}}], 
      LineBox[{{953.6184799240575, 0.}, {953.6184799240575, 
       0.00007322772156969306}}], 
      LineBox[{{922.0110418353134, 0.}, {922.0110418353134, 
       3.5835162698012116`*^-13}}], 
      LineBox[{{26.0962347518055, 0.}, {26.0962347518055, 
       2.9245627063270125`*^-8}}], 
      LineBox[{{22.6514911651815, 0.}, {22.6514911651815, 
       0.10955522267845816`}}], 
      LineBox[{{28.4145358656675, 0.}, {28.4145358656675, 
       0.040566517199454595`}}], 
      LineBox[{{870.1917764701201, 0.}, {870.1917764701201, 
       0.0027483525721378587`}}], 
      LineBox[{{847.611606343713, 0.}, {847.611606343713, 
       1.4055009521138855`*^-9}}], 
      LineBox[{{870.17055159021, 0.}, {870.17055159021, 
       0.003029953729478556}}], 
      LineBox[{{841.7560429359271, 0.}, {841.7560429359271, 
       3.932934583975464*^-8}}], 
      LineBox[{{22.5589724578815, 0.}, {22.5589724578815, 
       3.994174128795242*^-6}}], 
      LineBox[{{870.2762133962235, 0.}, {870.2762133962235, 
       0.001113192607488867}}], 
      LineBox[{{28.520197671681, 0.}, {28.520197671681, 
       1.149125918428787*^-6}}], 
      LineBox[{{962.1022821151605, 0.}, {962.1022821151605, 
       0.0004602037415591807}}], 
      LineBox[{{939.5433096572791, 0.}, {939.5433096572791, 
       8.522195732653747*^-11}}], 
      LineBox[{{961.7093769343651, 0.}, {961.7093769343651, 
       0.00030361103168597965`}}], 
      LineBox[{{933.1891792626841, 0.}, {933.1891792626841, 
       2.1261113648809442`*^-11}}], 
      LineBox[{{22.166067277086, 0.}, {22.166067277086, 
       8.847789106626385*^-8}}], 
      LineBox[{{961.839665043351, 0.}, {961.839665043351, 
       0.00010808848762352539`}}], 
      LineBox[{{28.650458569282502`, 0.}, {28.650458569282502`, 
       2.3452188093745435`*^-8}}], 
      LineBox[{{18.846768173007003`, 0.}, {18.846768173007003`, 
       0.06045157255303633}}], 
      LineBox[{{25.030881837246003`, 0.}, {25.030881837246003`, 
       0.025750813905455486`}}], 
      LineBox[{{880.244968050876, 0.}, {880.244968050876, 
       0.003102412217236367}}], 
      LineBox[{{861.398199877869, 0.}, {861.398199877869, 
       1.0578147526584511`*^-9}}], 
      LineBox[{{879.6998151738029, 0.}, {879.6998151738029, 
       0.006154403995253761}}], 
      LineBox[{{854.668933336557, 0.}, {854.668933336557, 
       9.560772740087784*^-8}}], 
      LineBox[{{18.704942436993, 0.}, {18.704942436993, 
       5.334805251512833*^-6}}], 
      LineBox[{{879.4068029855069, 0.}, {879.4068029855069, 
       0.004382056336742777}}], 
      LineBox[{{24.7378968603345, 0.}, {24.7378968603345, 
       3.0584147867294134`*^-6}}], 
      LineBox[{{972.0951460564801, 0.}, {972.0951460564801, 
       0.0002093965848754547}}], 
      LineBox[{{953.7935307605461, 0.}, {953.7935307605461, 
       2.4946408963668363`*^-11}}], 
      LineBox[{{971.3255808914356, 0.}, {971.3255808914356, 
       0.00035350082409349773`}}], 
      LineBox[{{946.5876840311012, 0.}, {946.5876840311012, 
       2.4184130827822143`*^-11}}], 
      LineBox[{{17.5320501308895, 0.}, {17.5320501308895, 
       6.738161452079907*^-8}}], 
      LineBox[{{970.962825924666, 0.}, {970.962825924666, 
       0.00009748950319899778}}], 
      LineBox[{{24.375141893565, 0.}, {24.375141893565, 
       1.4539749579003121`*^-8}}], 
      LineBox[{{14.4008905392435, 0.}, {14.4008905392435, 
       0.09127232505549726}}], 
      LineBox[{{20.945092454571, 0.}, {20.945092454571, 
       0.05313812968046986}}], 
      LineBox[{{891.8192488137976, 0.}, {891.8192488137976, 
       0.0007351167769307515}}], 
      LineBox[{{877.4183582745541, 0.}, {877.4183582745541, 
       1.5070467017271498`*^-10}}], 
      LineBox[{{890.758467411834, 0.}, {890.758467411834, 
       0.00474021269719784}}], 
      LineBox[{{869.813374957263, 0.}, {869.813374957263, 
       8.054904654694029*^-8}}], 
      LineBox[{{13.777777045578, 0.}, {13.777777045578, 
       2.3633606317039302`*^-6}}], 
      LineBox[{{890.06642748123, 0.}, {890.06642748123, 
       0.004252995398054864}}], 
      LineBox[{{20.881907619762, 0.}, {20.881907619762, 
       1.697308196303232*^-6}}], 
      LineBox[{{983.572527079197, 0.}, {983.572527079197, 
       0.0004113829001656783}}], 
      LineBox[{{970.232417941917, 0.}, {970.232417941917, 
       2.0563748893868602`*^-11}}], 
      LineBox[{{982.4290230683536, 0.}, {982.4290230683536, 
       0.0011678348168329788`}}], 
      LineBox[{{962.1759705443865, 0.}, {962.1759705443865, 
       5.3632432945435136`*^-11}}], 
      LineBox[{{15.189503673438002`, 0.}, {15.189503673438002`, 
       1.2558001165963096`*^-7}}], 
      LineBox[{{981.5774700018104, 0.}, {981.5774700018104, 
       0.000549815484047391}}], 
      LineBox[{{19.401499457424, 0.}, {19.401499457424, 
       4.6300139326361774`*^-8}}], 
      LineBox[{{16.1478070013745, 0.}, {16.1478070013745, 
       0.04009029565677037}}], 
      LineBox[{{895.6239445945876, 0.}, {895.6239445945876, 
       2.574019043324188*^-11}}], 
      LineBox[{{903.2981536740465, 0.}, {903.2981536740465, 
       0.013636776369267677`}}], 
      LineBox[{{887.1503466726721, 0.}, {887.1503466726721, 
       2.430986359837896*^-7}}], 
      LineBox[{{15.476420511606001`, 0.}, {15.476420511606001`, 
       3.1295529730266303`*^-6}}], 
      LineBox[{{902.211847993422, 0.}, {902.211847993422, 
       0.01999643382667822}}], 
      LineBox[{{16.604658935745, 0.}, {16.604658935745, 
       3.476725667145323*^-6}}], 
      LineBox[{{996.4896896671935, 0.}, {996.4896896671935, 
       0.000055010114450248314`}}], 
      LineBox[{{988.8154805877346, 0.}, {988.8154805877346, 
       6.83835545614666*^-13}}], 
      LineBox[{{994.978124469603, 0.}, {994.978124469603, 
       0.00121627002632541}}], 
      LineBox[{{979.9166503602374, 0.}, {979.9166503602374, 
       2.5989695213924662`*^-11}}], 
      LineBox[{{13.030443581670001`, 0.}, {13.030443581670001`, 
       5.7960539793081846`*^-8}}], 
      LineBox[{{993.6469707512476, 0.}, {993.6469707512476, 
       0.0005730825093562415}}], 
      LineBox[{{14.614200582339002`, 0.}, {14.614200582339002`, 
       2.0045616655175177`*^-8}}], 
      LineBox[{{906.6337251860565, 0.}, {906.6337251860565, 
       0.05778619914422215}}], 
      LineBox[{{915.7954173878235, 0.}, {915.7954173878235, 
       0.17319872676174305`}}], 
      LineBox[{{11.012664998226, 0.}, {11.012664998226, 
       6.813483989843519*^-6}}], 
      LineBox[{{1009.4955069458911`, 0.}, {1009.4955069458911`, 
       2.036926743695042*^-15}}], 
      LineBox[{{1008.9291019775236`, 0.}, {1008.9291019775236`, 
       0.00002698770625055757}}], 
      LineBox[{{999.767436987141, 0.}, {999.767436987141, 
       1.5412989578950767`*^-13}}], 
      LineBox[{{11.160912620982002`, 0.}, {11.160912620982002`, 
       3.295790033908165*^-10}}], 
      LineBox[{{1007.1309192669945`, 0.}, {1007.1309192669945`, 
       0.00005019592645225359}}], 
      LineBox[{{11.0119847136135, 0.}, {11.0119847136135, 
       3.5569004564459004`*^-10}}], 
      LineBox[{{1021.6828057788284`, 0.}, {1021.6828057788284`, 
       3.93169800294758*^-6}}], 
      LineBox[{{1021.9867025209246`, 0.}, {1021.9867025209246`, 
       0.00003328207514224079}}], 
      LineBox[{{0.30389674209600004`, 0.}, {0.30389674209600004`, 
       3.197614538386433*^-14}}]}}, {
     {GrayLevel[0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], {0., 0.}], CompressedData["
1:eJwNzHk81PkfwHGl0QqLiCKLlPYnZhnHSr6fzxv7e/iRtY6OkVwjam0hOcpR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       "]]}, 
     {RGBColor[1, 0, 0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledSquare]\"\>",
         StripOnInput->False,
         FontSize->Small], {0., 0.}], CompressedData["
1:eJwN0ns81PkeBvARo92wIrnF5lI4aGLchvy+3w+O5FJyK9JYTUjaaMhlilaj
JmbMb8LUbsZtSxebEjJ2mawmW3II6dBuobVRh5wawlRs64/3X8/r9fzzPOas
lNB4VQqFErdMZdmKZWsnfqLFVBJwS5M3GqBdjNcwmxV0IR/CxfNZo21iPEb1
pjCqCiDZz5UfbauDnEHicnx2C6zMWkVwjstw6aeHBf8vAqDaVFW7yUuxS4Zh
V5eUD6lDg2u1WBnY63nd37ShAuhjNBazGHboRpi1ykwbHxLUq+mjrO2Y8v6R
1UBTAVjfabb2ux1L0N5mGLCUnvBkQSK9x7mLFjVGFv46J4R8bvird+t9cF64
xSuzm4VA9ZPorHSOI1rP3uvEZe5w4pH0jArUY6+bIx/8TTD04vGiqAoSS1rL
yuum+aAeFaqxeyoXf/GNblGPGR+8mKOdxn6uSHniL41mBR/u6JoKtvocwbwC
PdkTZQHMSreslM3uQzNLlns2m3pAfORZb92QEcRrEnfcmuPD6aI/s+NgD9bO
pa4+KcGgtchNH1eTI94fcwYGPUIAq0T7LaEb8bmWDeWbFguBc++p3tRMO3GM
UXp5plsIqeXMGx70NZijaVyu31cIqYFrHXLcogj/Nrehi4YesHqgRPNjwjco
Xp9i1nnFFdqE3Iu9GjIs0ZZT1yd5Qn9UDNvit2qcaWwsz3cUQFm8v1Cal4Ad
xoaLXmbzYfbzurj0jYZoWGEVwFzO301epm59nIiTzYlYzR18uCso2MUyjUfE
Qk2/ocgVDu7Lcpe296GPx2PqXOgC6P1dma5DhGKfsMZau9OesLXULDjdrxFV
m/hz+leTMMtbUntng/BUd2tD5F4h9D9dvX3+2yFC73BfT60WCd2vr6X9Ou6E
jz1OOpL3LyHIKpwasmKbCRuqmJVn6wrtpOdp6/ZMFJSw42LzVyQw9cfWNESY
4KtZk2mnrnhC7lFCPYcWhYai+d2/PaXDcJ8rjTt7E+uoeo2+WukOeh+3jhyK
KcUVjN76uZMCuEuLfeGRdBC3jyflbZ5a3vfOV/kh9rpo4HID40KOAMIpm9Be
Fw5uLf/5Q1QTH5q0v5s2+YmDyNT8dZm36XDH45ORc+wg2p3+xtzruAACDXIC
pmbY2GFuRe+EjAGeo8nB41cfogNn3j6Tx5Kgy7i/QEu1w2EPrlpFPRICd7HJ
petwKxF1xrqrdA8JnpOnjslt3fCtlLqSRrEQdlSrb/P4voX4laJMcc53BK6N
5sRh/VR0VEdvpHE3CZfGDv4vkTTCVQxx0JexDHD43X8w2D0YEVd38bx67OHU
9Q15lcxmvEkPxAqFM2x8GSifcr6O9x0NfSwcEYC2kYq3RH8b7jBy7448JIAW
tv3fqdKXhO+Dvbt1BgWg72Jnw0lKw9X3W7pO0pb/IlDt869MR8LaxS4GaQdZ
vizsN3APcSXmGvl9Agit2ik/f4iNS5RVDR1/OkNgprrRGEeGHj1cUyCWkTAW
6GT8fM4DB5m8W3oWQgJPuMqXViYlMk9cvpTcSAItZ52+l0UY/qEG7U/UISHR
MmiVYXYP0Xh/fZX6PhrEnXuWMf5HLir58ftrFbUkjDZMyTereWP256+vdyY4
QWNwSjj7WSJaoC7dGNzoAFzHTKNmXjW2GasZXFoUgLgy3JGxXUY0/BJXwfIo
hCizLRsuTAtwXv/7106/CGB/iWTdgZ1nkfjTtf3TszQQ+hopaqALdUTvHa53
LITbCv85BUeMA7yLp7tKHeCIk6GVq20P2kYmjU1aiqB4dNgyYkgTt0nrjHkT
JHA+Fh5kaycSEyve0AcMRKB31PTzgekwXP9zZ1BEJQl+nravU0tkxI8BBtvP
a9uCl/kT+pdfp6CKnZTP9loiENhGhzAfeGPNmtrvsjw2Af3wf0YMeRHI9Ap3
RCeiEE4bK/Wtz9/AH0q7VJkVhZD27xL3WLv7ODfmsXq2uhW4qg25vSl5jiKz
I7vnBSLwbrkU+t/IMc9XuWo9yWdEwP7BVys9aBEZdFOklkgEu9wVMab1vgT2
uWC5P9QKlOOcF6pX5gmfooT1mhwRHFIkTtBCVmGGhvdzi+V+mtUFkslWEreD
XrAypkVAfPF+siqnD6kVB3S8fCsCevSbOI00FTyfahuqkTaAqWXf8jHFgvgH
TFHTPQ==
       "]]}, {}}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, False},
  AxesLabel->{
    FormBox["\"\[Omega] [eV]\"", TraditionalForm], 
    FormBox["\"\"", TraditionalForm]},
  AxesOrigin->{840.45, 0},
  AxesStyle->Arrowheads[Automatic],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{840, 930}, {0, 0.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7012466021148987`*^9, 3.701253705647923*^9, {3.70125391089289*^9, 
   3.70125391706674*^9}, 3.70125612834485*^9, 3.701259629424129*^9, 
   3.7013530500134172`*^9, 3.702997828742837*^9, 3.703484594534446*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "spectrumFluorescenceNorm", ",", "spectrumFluorescenceBhallaNorm"}], 
    "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"800", ",", "1050"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.00001", ",", "1"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
   RowBox[{"FillingStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "Thick", "}"}], ",", 
      RowBox[{"{", "Thin", "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Omega] [eV]\>\"", ",", "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Arrowheads", "[", "Automatic", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.686918142285705*^9, 3.686918151037764*^9}, 
   3.686918281504174*^9, {3.686918392399541*^9, 3.686918473629551*^9}, {
   3.6869206133810883`*^9, 3.686920616716866*^9}, {3.6879921053333178`*^9, 
   3.687992109162706*^9}, {3.688024654565886*^9, 3.6880246698839827`*^9}, {
   3.6880251339695807`*^9, 3.688025135774914*^9}, {3.688632306123589*^9, 
   3.68863238024822*^9}, 3.700147196709591*^9, {3.7001473074617567`*^9, 
   3.700147308321745*^9}, 3.701254266622987*^9, 3.701254462417149*^9, 
   3.701254493714362*^9, {3.701256152258575*^9, 3.701256217888146*^9}, {
   3.701256249561651*^9, 3.701256256767281*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, {}, {}, {}, 
     {GrayLevel[0], 
      LineBox[{{29.622530857776002`, -11.512925464970229`}, {
       29.622530857776002`, -4.049032711307387}}], 
      LineBox[{{849.6498750996856, -11.512925464970229`}, {
       849.6498750996856, -4.044906919275843}}], 
      LineBox[{{27.951098776248003`, -11.512925464970229`}, {
       27.951098776248003`, -2.1482833720282137`}}], 
      LineBox[{{33.140092109322, -11.512925464970229`}, {
       33.140092109322, -3.55166759774443}}], 
      LineBox[{{854.849018279178, -11.512925464970229`}, {
       854.849018279178, -5.362964565210036}}], 
      LineBox[{{855.8681662628566, -11.512925464970229`}, {
       855.8681662628566, -7.0893203261642705`}}], 
      LineBox[{{946.73631261324, -11.512925464970229`}, {
       946.73631261324, -7.676775591428152}}], 
      LineBox[{{25.6103482701735, -11.512925464970229`}, {
       25.6103482701735, -2.6807251650312764`}}], 
      LineBox[{{31.110503785004997`, -11.512925464970229`}, {
       31.110503785004997`, -4.122585402150556}}], 
      LineBox[{{861.710749840236, -11.512925464970229`}, {
       861.710749840236, -4.979348053526843}}], 
      LineBox[{{862.214378144562, -11.512925464970229`}, {
       862.214378144562, -5.556825985159875}}], 
      LineBox[{{862.711312448301, -11.512925464970229`}, {
       862.711312448301, -6.451135086590294}}], 
      LineBox[{{953.6362761695207, -11.512925464970229`}, {
       953.6362761695207, -8.968522562711016}}], 
      LineBox[{{953.6184799240575, -11.512925464970229`}, {
       953.6184799240575, -9.661241148908758}}], 
      LineBox[{{22.6514911651815, -11.512925464970229`}, {
       22.6514911651815, -2.183047613730559}}], 
      LineBox[{{28.4145358656675, -11.512925464970229`}, {
       28.4145358656675, -3.110912965605576}}], 
      LineBox[{{870.1917764701201, -11.512925464970229`}, {
       870.1917764701201, -6.101257256934645}}], 
      LineBox[{{870.17055159021, -11.512925464970229`}, {
       870.17055159021, -5.887952100253742}}], 
      LineBox[{{870.2762133962235, -11.512925464970229`}, {
       870.2762133962235, -6.834493335005801}}], 
      LineBox[{{962.1022821151605, -11.512925464970229`}, {
       962.1022821151605, -7.956931775930448}}], 
      LineBox[{{961.7093769343651, -11.512925464970229`}, {
       961.7093769343651, -8.19521573316259}}], 
      LineBox[{{961.839665043351, -11.512925464970229`}, {
       961.839665043351, -9.17812524664738}}], 
      LineBox[{{18.846768173007003`, -11.512925464970229`}, {
       18.846768173007003`, -2.808402069111118}}], 
      LineBox[{{25.030881837246003`, -11.512925464970229`}, {
       25.030881837246003`, -3.597458687307915}}], 
      LineBox[{{880.244968050876, -11.512925464970229`}, {
       880.244968050876, -6.0251406430470755`}}], 
      LineBox[{{879.6998151738029, -11.512925464970229`}, {
       879.6998151738029, -5.194488377615547}}], 
      LineBox[{{879.4068029855069, -11.512925464970229`}, {
       879.4068029855069, -5.461068045132957}}], 
      LineBox[{{972.0951460564801, -11.512925464970229`}, {
       972.0951460564801, -8.77291222175932}}], 
      LineBox[{{971.3255808914356, -11.512925464970229`}, {
       971.3255808914356, -8.120053919360966}}], 
      LineBox[{{970.962825924666, -11.512925464970229`}, {
       970.962825924666, -9.300111034820741}}], 
      LineBox[{{14.4008905392435, -11.512925464970229`}, {
       14.4008905392435, -2.3946171221544623`}}], 
      LineBox[{{20.945092454571, -11.512925464970229`}, {
       20.945092454571, -2.882580775679601}}], 
      LineBox[{{891.8192488137976, -11.512925464970229`}, {
       891.8192488137976, -7.517181638665107}}], 
      LineBox[{{890.758467411834, -11.512925464970229`}, {
       890.758467411834, -5.5249448125625396`}}], 
      LineBox[{{890.06642748123, -11.512925464970229`}, {
       890.06642748123, -5.539729990100137}}], 
      LineBox[{{983.572527079197, -11.512925464970229`}, {
       983.572527079197, -8.132616622415494}}], 
      LineBox[{{982.4290230683536, -11.512925464970229`}, {
       982.4290230683536, -6.944257964215671}}], 
      LineBox[{{981.5774700018104, -11.512925464970229`}, {
       981.5774700018104, -7.58180697468197}}], 
      LineBox[{{16.1478070013745, -11.512925464970229`}, {
       16.1478070013745, -3.235605591180277}}], 
      LineBox[{{903.2981536740465, -11.512925464970229`}, {
       903.2981536740465, -4.536452299886956}}], 
      LineBox[{{902.211847993422, -11.512925464970229`}, {
       902.211847993422, -4.000817295566207}}], 
      LineBox[{{996.4896896671935, -11.512925464970229`}, {
       996.4896896671935, -10.183532897188865`}}], 
      LineBox[{{994.978124469603, -11.512925464970229`}, {
       994.978124469603, -6.982938060599442}}], 
      LineBox[{{993.6469707512476, -11.512925464970229`}, {
       993.6469707512476, -7.601185568433202}}], 
      LineBox[{{906.6337251860565, -11.512925464970229`}, {
       906.6337251860565, -2.960949869454907}}], 
      LineBox[{{915.7954173878235, -11.512925464970229`}, {
       915.7954173878235, -1.7554872087156392`}}], 
      LineBox[{{1008.9291019775236`, -11.512925464970229`}, {
       1008.9291019775236`, -10.903948994765312`}}], 
      LineBox[{{1007.1309192669945`, -11.512925464970229`}, {
       1007.1309192669945`, -10.199088830316857`}}], 
      LineBox[{{1021.9867025209246`, -11.512925464970229`}, {
       1021.9867025209246`, -10.666096672782318`}}]}, {}, 
     {RGBColor[1, 0, 0], 
      LineBox[{{29.622530857776002`, -11.512925464970229`}, {
       29.622530857776002`, -4.037786863285534}}], 
      LineBox[{{849.6498750996856, -11.512925464970229`}, {
       849.6498750996856, -3.8991377539680374`}}], 
      LineBox[{{27.951098776248003`, -11.512925464970229`}, {
       27.951098776248003`, -2.1958939461586167`}}], 
      LineBox[{{33.140092109322, -11.512925464970229`}, {
       33.140092109322, -3.644613588561561}}], 
      LineBox[{{854.849018279178, -11.512925464970229`}, {
       854.849018279178, -5.209463881025523}}], 
      LineBox[{{855.8681662628566, -11.512925464970229`}, {
       855.8681662628566, -7.016681911702557}}], 
      LineBox[{{946.73631261324, -11.512925464970229`}, {
       946.73631261324, -7.446223373322545}}], 
      LineBox[{{25.6103482701735, -11.512925464970229`}, {
       25.6103482701735, -2.6973639474970756`}}], 
      LineBox[{{31.110503785004997`, -11.512925464970229`}, {
       31.110503785004997`, -4.203012813626039}}], 
      LineBox[{{861.710749840236, -11.512925464970229`}, {
       861.710749840236, -4.796164184885257}}], 
      LineBox[{{862.214378144562, -11.512925464970229`}, {
       862.214378144562, -5.528886173495898}}], 
      LineBox[{{862.711312448301, -11.512925464970229`}, {
       862.711312448301, -6.436336128225572}}], 
      LineBox[{{953.6362761695207, -11.512925464970229`}, {
       953.6362761695207, -8.723799463618931}}], 
      LineBox[{{953.6184799240575, -11.512925464970229`}, {
       953.6184799240575, -9.521936498721043}}], 
      LineBox[{{22.6514911651815, -11.512925464970229`}, {
       22.6514911651815, -2.2113265401522604`}}], 
      LineBox[{{28.4145358656675, -11.512925464970229`}, {
       28.4145358656675, -3.204812252147006}}], 
      LineBox[{{870.1917764701201, -11.512925464970229`}, {
       870.1917764701201, -5.896753611491739}}], 
      LineBox[{{870.17055159021, -11.512925464970229`}, {
       870.17055159021, -5.799207930376616}}], 
      LineBox[{{870.2762133962235, -11.512925464970229`}, {
       870.2762133962235, -6.80052316910995}}], 
      LineBox[{{962.1022821151605, -11.512925464970229`}, {
       962.1022821151605, -7.683841250106662}}], 
      LineBox[{{961.7093769343651, -11.512925464970229`}, {
       961.7093769343651, -8.099763176851365}}], 
      LineBox[{{961.839665043351, -11.512925464970229`}, {
       961.839665043351, -9.13256033646007}}], 
      LineBox[{{18.846768173007003`, -11.512925464970229`}, {
       18.846768173007003`, -2.8059126881482603`}}], 
      LineBox[{{25.030881837246003`, -11.512925464970229`}, {
       25.030881837246003`, -3.6592890443930597`}}], 
      LineBox[{{880.244968050876, -11.512925464970229`}, {
       880.244968050876, -5.775575335488422}}], 
      LineBox[{{879.6998151738029, -11.512925464970229`}, {
       879.6998151738029, -5.090587356649449}}], 
      LineBox[{{879.4068029855069, -11.512925464970229`}, {
       879.4068029855069, -5.430237181491966}}], 
      LineBox[{{972.0951460564801, -11.512925464970229`}, {
       972.0951460564801, -8.471280568756082}}], 
      LineBox[{{971.3255808914356, -11.512925464970229`}, {
       971.3255808914356, -7.947624741389918}}], 
      LineBox[{{970.962825924666, -11.512925464970229`}, {
       970.962825924666, -9.235765845253631}}], 
      LineBox[{{14.4008905392435, -11.512925464970229`}, {
       14.4008905392435, -2.393907658301023}}], 
      LineBox[{{20.945092454571, -11.512925464970229`}, {
       20.945092454571, -2.9348605353468353`}}], 
      LineBox[{{891.8192488137976, -11.512925464970229`}, {
       891.8192488137976, -7.215481191193663}}], 
      LineBox[{{890.758467411834, -11.512925464970229`}, {
       890.758467411834, -5.3516732714553585`}}], 
      LineBox[{{890.06642748123, -11.512925464970229`}, {
       890.06642748123, -5.460131744758049}}], 
      LineBox[{{983.572527079197, -11.512925464970229`}, {
       983.572527079197, -7.795986146593032}}], 
      LineBox[{{982.4290230683536, -11.512925464970229`}, {
       982.4290230683536, -6.752603828521778}}], 
      LineBox[{{981.5774700018104, -11.512925464970229`}, {
       981.5774700018104, -7.5059278195751515`}}], 
      LineBox[{{16.1478070013745, -11.512925464970229`}, {
       16.1478070013745, -3.2166209775290144`}}], 
      LineBox[{{903.2981536740465, -11.512925464970229`}, {
       903.2981536740465, -4.294984991062661}}], 
      LineBox[{{902.211847993422, -11.512925464970229`}, {
       902.211847993422, -3.912201329993115}}], 
      LineBox[{{996.4896896671935, -11.512925464970229`}, {
       996.4896896671935, -9.807993490543746}}], 
      LineBox[{{994.978124469603, -11.512925464970229`}, {
       994.978124469603, -6.711966458967214}}], 
      LineBox[{{993.6469707512476, -11.512925464970229`}, {
       993.6469707512476, -7.464480856229764}}], 
      LineBox[{{906.6337251860565, -11.512925464970229`}, {
       906.6337251860565, -2.8510053009447973`}}], 
      LineBox[{{915.7954173878235, -11.512925464970229`}, {
       915.7954173878235, -1.753315634140967}}], 
      LineBox[{{1008.9291019775236`, -11.512925464970229`}, {
       1008.9291019775236`, -10.520129119704842`}}], 
      LineBox[{{1007.1309192669945`, -11.512925464970229`}, {
       1007.1309192669945`, -9.899576680928586}}], 
      LineBox[{{1021.9867025209246`, -11.512925464970229`}, {
       1021.9867025209246`, -10.31049158992152}}]}}, {
     {GrayLevel[0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Small], {0., 0.}], CompressedData["
1:eJwNz3s4FIgexvGRjDCVkVtYxm3cmRljTIz8JmfPro5txZKWWqm0S6UUUlq3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       "]]}, 
     {RGBColor[1, 0, 0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledSquare]\"\>",
         StripOnInput->False,
         FontSize->Small], {0., 0.}], CompressedData["
1:eJwNkWdUE4YahgMIlmKEKMsYZIRCAhISwgjK+BjlKo1ei6WCyK7UQ2+lF6gM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       
       "]]}, {}}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Omega] [eV]\"", TraditionalForm], 
    FormBox["\"\"", TraditionalForm]},
  AxesOrigin->{801.25, -11.455360837645378`},
  AxesStyle->Arrowheads[Automatic],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{800, 1050}, {-11.512925464970229`, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->FrontEndValueCache[{Automatic, 
     Charting`ScaledTicks[{Log, Exp}]}, {Automatic, {{-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.41431317630212, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.903487552536127, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.721165995742174, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.567015315914915, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.433483923290392, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.315700887634009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.111728083308073, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.824046010856292, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.418580902748128, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.264430222920869, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.013115794639964, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.688632309276692*^9, 3.6886323806413507`*^9}, 
   3.688640553858679*^9, 3.688645280715983*^9, 3.6886456507629843`*^9, 
   3.688646152218131*^9, 3.688646569738264*^9, 3.688647324342894*^9, 
   3.688647726810196*^9, 3.688648125252944*^9, 3.688648534202325*^9, 
   3.688649279722323*^9, 3.688654950456676*^9, 3.688655021267891*^9, 
   3.688655685140053*^9, 3.688655816756122*^9, 3.688658854519195*^9, 
   3.688667636521*^9, 3.688698502197317*^9, 3.688700259352668*^9, 
   3.688721549940586*^9, 3.688721925503859*^9, 3.6887229350196533`*^9, 
   3.6887236507745733`*^9, 3.6887243073506203`*^9, 3.688724923818596*^9, 
   3.688728462126545*^9, 3.688729707976323*^9, 3.688731076343895*^9, 
   3.689245418675445*^9, 3.689245882578308*^9, 3.68924644727769*^9, 
   3.692444864984256*^9, 3.7001425927705936`*^9, 3.700142711654519*^9, 
   3.700146732686001*^9, 3.700147224107727*^9, 3.70014732942463*^9, 
   3.700147361782124*^9, 3.700296497968629*^9, 3.700395584673649*^9, 
   3.7004586089930353`*^9, 3.700459940979485*^9, 3.70046825230622*^9, 
   3.7004868087667227`*^9, 3.700668886866828*^9, 3.701246602178329*^9, 
   3.701253705695929*^9, {3.701256131392959*^9, 3.701256218872099*^9}, {
   3.701256251828487*^9, 3.7012562572555103`*^9}, 3.7012596294902077`*^9, 
   3.701353050094371*^9, 3.702997828863592*^9, 3.7034845946012487`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"spectrumFluorescenceBhallaStates", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"fluorescencetransitions", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"fluorecenceenergy", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", "HartreeToeV"}], ",", 
       RowBox[{"spectrumFluorescenceNorm", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"spectrumFluorescenceBhallaNorm", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "100"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6876292024417973`*^9, 3.687629366685582*^9}, {
   3.687698792323819*^9, 3.687698812458639*^9}, {3.688024727421041*^9, 
   3.688024733217493*^9}, 3.700147199612028*^9, {3.7012542714538527`*^9, 
   3.7012542781404037`*^9}, {3.701254513542816*^9, 3.701254518414255*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{"spectrumFluorescenceBhallaStates", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "20"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.6869202814349823`*^9, 3.686920286098748*^9}, {
   3.686920333065975*^9, 3.68692033877429*^9}, {3.686920394803463*^9, 
   3.686920396952897*^9}, {3.6876287428298273`*^9, 3.6876287448427343`*^9}, {
   3.6876290368608637`*^9, 3.687629037572401*^9}, {3.687698820986309*^9, 
   3.687698822815352*^9}, {3.6879671971895323`*^9, 3.687967199850185*^9}, {
   3.6886406273941917`*^9, 3.688640631086294*^9}, {3.688667709919612*^9, 
   3.688667714535617*^9}, {3.700142617503847*^9, 3.700142644378862*^9}, {
   3.7002987300551577`*^9, 3.7002987302009478`*^9}, {3.7003954217600393`*^9, 
   3.7003954218641043`*^9}, {3.701254004814807*^9, 3.701254068553792*^9}, 
   3.70125428174923*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"90", "\<\"1s(1) 2s(0) 2p(1) ---> 1s(2) 2s(0) 2p(0)\"\>", 
     "915.7954173878235`", "0.17282302089464005`", "0.17319872676174305`"},
    {"4", "\<\"1s(2) 2s(1) 2p(5) ---> 1s(2) 2s(2) 2p(4)\"\>", 
     "27.951098776248003`", "0.11668428946368374`", "0.11125905742889595`"},
    {"27", "\<\"1s(2) 2s(1) 2p(3) ---> 1s(2) 2s(2) 2p(2)\"\>", 
     "22.6514911651815`", "0.11269754814867007`", "0.10955522267845816`"},
    {"59", "\<\"1s(2) 2s(1) 2p(1) ---> 1s(2) 2s(2) 2p(0)\"\>", 
     "14.4008905392435`", "0.0912075936050783`", "0.09127232505549726`"},
    {"13", "\<\"1s(2) 2s(1) 2p(4) ---> 1s(2) 2s(2) 2p(3)\"\>", 
     "25.6103482701735`", "0.06851345257555269`", "0.06738290370304331`"},
    {"43", "\<\"1s(2) 2s(1) 2p(2) ---> 1s(2) 2s(2) 2p(1)\"\>", 
     "18.846768173007003`", "0.06030127271354511`", "0.06045157255303633`"},
    {"60", "\<\"1s(2) 2s(0) 2p(2) ---> 1s(2) 2s(1) 2p(1)\"\>", 
     "20.945092454571`", "0.05599007838279255`", "0.05313812968046986`"},
    {"89", "\<\"1s(1) 2s(1) 2p(0) ---> 1s(2) 2s(0) 2p(0)\"\>", 
     "906.6337251860565`", "0.05176971933557756`", "0.05778619914422215`"},
    {"28", "\<\"1s(2) 2s(0) 2p(4) ---> 1s(2) 2s(1) 2p(3)\"\>", 
     "28.4145358656675`", "0.04456025478400404`", "0.040566517199454595`"},
    {"75", "\<\"1s(2) 2s(0) 2p(1) ---> 1s(2) 2s(1) 2p(0)\"\>", 
     "16.1478070013745`", "0.03933637596317791`", "0.04009029565677037`"},
    {"5", "\<\"1s(2) 2s(0) 2p(6) ---> 1s(2) 2s(1) 2p(5)\"\>", 
     "33.140092109322`", "0.028676778427670555`", "0.026131505415868634`"},
    {"44", "\<\"1s(2) 2s(0) 2p(3) ---> 1s(2) 2s(1) 2p(2)\"\>", 
     "25.030881837246003`", "0.02739324887672328`", "0.025750813905455486`"},
    {"80", "\<\"1s(1) 2s(0) 2p(2) ---> 1s(2) 2s(0) 2p(1)\"\>", 
     "902.211847993422`", "0.01830067571377937`", "0.01999643382667822`"},
    {"2", "\<\"1s(1) 2s(2) 2p(6) ---> 1s(2) 2s(2) 2p(5)\"\>", 
     "849.6498750996856`", "0.01751133454763799`", "0.020259372480399954`"},
    {"1", "\<\"1s(2) 2s(1) 2p(6) ---> 1s(2) 2s(2) 2p(5)\"\>", 
     "29.622530857776002`", "0.01743923525870929`", "0.017636461155700445`"},
    {"14", "\<\"1s(2) 2s(0) 2p(5) ---> 1s(2) 2s(1) 2p(4)\"\>", 
     "31.110503785004997`", "0.016202570084257274`", "0.01495046593177554`"},
    {"77", "\<\"1s(1) 2s(1) 2p(1) ---> 1s(2) 2s(1) 2p(0)\"\>", 
     "903.2981536740465`", "0.01071133984734857`", "0.013636776369267677`"},
    {"15", "\<\"1s(1) 2s(2) 2p(4) ---> 1s(2) 2s(2) 2p(3)\"\>", 
     "861.710749840236`", "0.006878545539510242`", "0.00826137545872686`"},
    {"47", "\<\"1s(1) 2s(1) 2p(3) ---> 1s(2) 2s(1) 2p(2)\"\>", 
     "879.6998151738029`", "0.005547053585906834`", "0.006154403995253761`"},
    {"6", "\<\"1s(1) 2s(2) 2p(5) ---> 1s(2) 2s(2) 2p(4)\"\>", 
     "854.849018279178`", "0.004686990601784815`", "0.005464602579584242`"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7012466022954597`*^9, 3.701253705799576*^9, {3.701254005462428*^9, 
   3.7012540690342607`*^9}, 3.701256137782099*^9, 3.701259629631913*^9, 
   3.7013530501566677`*^9, 3.70299782896348*^9, 3.703484594689191*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["References", "Section",
 CellChangeTimes->{{3.442415617876862*^9, 3.442415621892305*^9}}],

Cell[TextData[{
 "[1] Christian Buth, Ji-Cai Liu, Mau Hsiung Chen, James P. Cryan, Li Fang, \
James M. Glownia, Matthias Hoener, Ryan N. Coffee, Nora Berrah, ",
 StyleBox["Ultrafast absorption of intense x\[NonBreakingSpace]rays by \
nitrogen molecules",
  FontSlant->"Italic"],
 ", J. Chem. Phys. ",
 StyleBox["136",
  FontWeight->"Bold"],
 ", 214310 (2012), ",
 ButtonBox["http://dx.doi.org/10.1063/1.4722756",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1063/1.4722756"], None},
  ButtonNote->"http://dx.doi.org/10.1063/1.4722756"],
 "."
}], "Text",
 CellChangeTimes->{{3.442430543417264*^9, 3.4424305831864843`*^9}, {
   3.442516349978932*^9, 3.442516349979817*^9}, {3.443281393062533*^9, 
   3.443281418439678*^9}, {3.68760958549137*^9, 3.68760958562565*^9}, 
   3.6876096248417892`*^9, {3.687609671024838*^9, 3.6876097105305023`*^9}, {
   3.68760974153335*^9, 3.687609795528467*^9}, {3.6894938114765368`*^9, 
   3.689493813019021*^9}, {3.701186061243457*^9, 3.701186061417035*^9}}],

Cell[TextData[{
 "[2] Y. Hikosaka, T. Kaneyasu, P. Lablanquie, F. Penent, E. Shigemasa, K. \
Ito, ",
 StyleBox["Multiple Auger decay of the neon 1s-core-hole state studied by \
multielectron coincidence spectroscopy",
  FontSlant->"Italic"],
 ", Phys. Rev. A ",
 StyleBox["92",
  FontWeight->"Bold"],
 ", 033413 (2015), ",
 ButtonBox["http://dx.doi.org/10.1103/PhysRevA.92.033413",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.92.033413"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.92.033413"],
 "."
}], "Text",
 CellChangeTimes->{{3.442430543417264*^9, 3.4424305831864843`*^9}, {
   3.442516349978932*^9, 3.442516349979817*^9}, {3.443281393062533*^9, 
   3.443281418439678*^9}, {3.68760958549137*^9, 3.68760958562565*^9}, 
   3.6876096248417892`*^9, {3.687609671024838*^9, 3.6876097105305023`*^9}, {
   3.68760974153335*^9, 3.687609795528467*^9}, {3.688095713965876*^9, 
   3.688095714100421*^9}, {3.6880957529487553`*^9, 3.688095821322711*^9}, {
   3.6880958538922863`*^9, 3.688095937164691*^9}, {3.701186063522019*^9, 
   3.7011860636500998`*^9}}],

Cell[TextData[{
 "[3] N. Saito, I. H. Suzuki, ",
 StyleBox["Shake-off processes in photoionization and Auger transition for \
rare gases irradiated by soft X-rays",
  FontSlant->"Italic"],
 ", Phys. Scr. ",
 StyleBox["49",
  FontWeight->"Bold"],
 ", 80\[Dash]85 (1994), ",
 ButtonBox["http://dx.doi.org/10.1088/0031-8949/49/1/011",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1088/0031-8949/49/1/011"], None},
  ButtonNote->"http://dx.doi.org/10.1088/0031-8949/49/1/011"],
 "."
}], "Text",
 CellChangeTimes->{{3.442430543417264*^9, 3.4424305831864843`*^9}, {
   3.442516349978932*^9, 3.442516349979817*^9}, {3.443281393062533*^9, 
   3.443281418439678*^9}, {3.68760958549137*^9, 3.68760958562565*^9}, 
   3.6876096248417892`*^9, {3.687609671024838*^9, 3.6876097105305023`*^9}, {
   3.68760974153335*^9, 3.687609795528467*^9}, {3.688095713965876*^9, 
   3.688095714100421*^9}, {3.6880957529487553`*^9, 3.688095821322711*^9}, {
   3.6880958538922863`*^9, 3.688095937164691*^9}, {3.6906973140413713`*^9, 
   3.6906973841068163`*^9}, {3.690697418092022*^9, 3.690697450996955*^9}, {
   3.690697489097763*^9, 3.690697501132115*^9}, {3.701186066938335*^9, 
   3.701186067025743*^9}}],

Cell[TextData[{
 "[4] B. Kanngie\[SZ]er, M. Jainz, S. Br\[UDoubleDot]nken, W. Benten, C. \
Gerth, K. Godehusen, K. Tiedtke, P. van Kampen, A. Tutay, P. Zimmermann, V. \
F. Demekhin, A. G. Kochur, Phys. Rev. A ",
 StyleBox["62",
  FontWeight->"Bold"],
 ", 14702 (2000), ",
 ButtonBox["http://dx.doi.org/10.1103/PhysRevA.62.014702",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.62.014702"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.62.014702"],
 ".\n"
}], "Text",
 CellChangeTimes->{{3.702887970594408*^9, 3.7028880841276617`*^9}, {
  3.702994364938748*^9, 3.702994364985157*^9}}]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{1440, 775},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, 9999},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{611.28, 789.57},
"PostScriptOutputFile"->"/home/theo/cbuth/Desktop/Nora/nitrogen_ion_yields.nb.\
ps"},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 318, 7, 72, "Input",
 InitializationCell->True],
Cell[721, 22, 2390, 40, 476, "Input",
 InitializationCell->True],
Cell[3114, 64, 2596, 40, 104, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[5735, 108, 621, 8, 137, "Title"],
Cell[6359, 118, 2234, 31, 76, "Subtitle"],
Cell[8596, 151, 293, 5, 75, "Subsubtitle"],
Cell[CellGroupData[{
Cell[8914, 160, 346, 5, 95, "Section"],
Cell[CellGroupData[{
Cell[9285, 169, 104, 1, 65, "Subsection"],
Cell[9392, 172, 155, 2, 46, "Text"],
Cell[9550, 176, 299, 5, 72, "Input",
 InitializationCell->True],
Cell[9852, 183, 149, 2, 46, "Text"],
Cell[10004, 187, 267, 5, 72, "Input",
 InitializationCell->True],
Cell[10274, 194, 100, 1, 46, "Text"],
Cell[10377, 197, 184, 4, 72, "Input",
 InitializationCell->True],
Cell[10564, 203, 160, 2, 46, "Text"],
Cell[10727, 207, 965, 15, 72, "Input",
 InitializationCell->True],
Cell[11695, 224, 503, 7, 46, "Text"],
Cell[12201, 233, 867, 19, 72, "Input",
 InitializationCell->True],
Cell[13071, 254, 437, 6, 46, "Text"],
Cell[13511, 262, 1510, 33, 104, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[15046, 299, 1982, 42, 111, "Input"],
Cell[17031, 343, 18989, 327, 357, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36069, 676, 36, 0, 65, "Subsection"],
Cell[36108, 678, 43, 0, 46, "Text"],
Cell[36154, 680, 237, 5, 108, "Code"],
Cell[36394, 687, 115, 3, 46, "Text"],
Cell[36512, 692, 1101, 36, 143, "Code"],
Cell[37616, 730, 87, 2, 46, "Text"],
Cell[37706, 734, 58, 1, 78, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37801, 740, 37, 0, 65, "Subsection"],
Cell[37841, 742, 185, 2, 46, "Text"],
Cell[38029, 746, 175, 4, 78, "Code"],
Cell[38207, 752, 74, 0, 46, "Text"],
Cell[38284, 754, 324, 9, 78, "Code"],
Cell[38611, 765, 237, 6, 78, "Code"],
Cell[38851, 773, 64, 0, 46, "Text"],
Cell[38918, 775, 442, 14, 81, "Code"],
Cell[39363, 791, 48, 0, 46, "Text"],
Cell[39414, 793, 551, 17, 78, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40014, 816, 128, 1, 95, "Section"],
Cell[CellGroupData[{
Cell[40167, 821, 506, 14, 72, "Input",
 InitializationCell->True],
Cell[40676, 837, 5463, 97, 204, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46176, 939, 638, 13, 72, "Input",
 InitializationCell->True],
Cell[46817, 954, 1126, 18, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47980, 977, 167, 2, 65, "Subsection"],
Cell[CellGroupData[{
Cell[48172, 983, 739, 19, 48, "Input"],
Cell[48914, 1004, 1507, 22, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50458, 1031, 529, 10, 111, "Input"],
Cell[50990, 1043, 806, 14, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51833, 1062, 222, 5, 48, "Input"],
Cell[52058, 1069, 282, 4, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52377, 1078, 528, 10, 111, "Input"],
Cell[52908, 1090, 732, 13, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53677, 1108, 187, 4, 48, "Input"],
Cell[53867, 1114, 283, 4, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54199, 1124, 292, 3, 65, "Subsection"],
Cell[54494, 1129, 11973, 266, 775, "Code",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[66492, 1399, 868, 23, 111, "Input"],
Cell[67363, 1424, 386, 6, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[67798, 1436, 120, 1, 65, "Subsection"],
Cell[CellGroupData[{
Cell[67943, 1441, 190, 4, 72, "Input",
 InitializationCell->True],
Cell[68136, 1447, 2612, 45, 147, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70785, 1497, 269, 6, 72, "Input",
 InitializationCell->True],
Cell[71057, 1505, 2038, 30, 80, "Output",
 InitializationCell->True]
}, Open  ]],
Cell[73110, 1538, 638, 15, 104, "Input",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[73785, 1558, 121, 1, 65, "Subsection"],
Cell[73909, 1561, 1557, 34, 125, "Input"],
Cell[75469, 1597, 1326, 28, 99, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[76820, 1629, 416, 8, 48, "Input"],
Cell[77239, 1639, 1208, 20, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78484, 1664, 317, 7, 48, "Input"],
Cell[78804, 1673, 1081, 17, 111, "Output"]
}, Open  ]],
Cell[79900, 1693, 193, 4, 72, "Input",
 InitializationCell->True],
Cell[80096, 1699, 757, 17, 104, "Input",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80902, 1722, 147, 2, 95, "Section"],
Cell[81052, 1726, 76, 1, 46, "Text"],
Cell[81131, 1729, 522, 12, 78, "Code"],
Cell[81656, 1743, 1426, 30, 135, "Input",
 InitializationCell->True],
Cell[83085, 1775, 199, 5, 46, "Text"],
Cell[83287, 1782, 1869, 45, 263, "Code"],
Cell[85159, 1829, 927, 22, 166, "Code"],
Cell[86089, 1853, 113, 1, 46, "Text"],
Cell[86205, 1856, 937, 25, 195, "Code"],
Cell[87145, 1883, 162, 2, 46, "Text"],
Cell[87310, 1887, 990, 27, 166, "Code"],
Cell[88303, 1916, 227, 5, 46, "Text"],
Cell[88533, 1923, 2050, 45, 197, "Input",
 InitializationCell->True],
Cell[90586, 1970, 1035, 25, 195, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91658, 2000, 388, 5, 95, "Section"],
Cell[92049, 2007, 1856, 28, 48, "Input"],
Cell[93908, 2037, 187, 2, 46, "Text"],
Cell[CellGroupData[{
Cell[94120, 2043, 201, 5, 48, "Input"],
Cell[94324, 2050, 1363, 21, 147, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95724, 2076, 380, 10, 48, "Input"],
Cell[96107, 2088, 1170, 28, 324, "Output"]
}, Open  ]],
Cell[97292, 2119, 252, 5, 46, "Text"],
Cell[CellGroupData[{
Cell[97569, 2128, 209, 5, 48, "Input"],
Cell[97781, 2135, 2166, 37, 240, "Output"]
}, Open  ]],
Cell[99962, 2175, 315, 6, 48, "Input"],
Cell[100280, 2183, 896, 21, 80, "Input"],
Cell[101179, 2206, 1059, 26, 111, "Input"],
Cell[CellGroupData[{
Cell[102263, 2236, 2279, 50, 111, "Input"],
Cell[104545, 2288, 13724, 282, 377, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118306, 2575, 2045, 42, 142, "Input"],
Cell[120354, 2619, 13513, 278, 327, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133904, 2902, 1577, 34, 111, "Input"],
Cell[135484, 2938, 26906, 611, 333, "Output"]
}, Open  ]],
Cell[162405, 3552, 795, 19, 111, "Input"],
Cell[CellGroupData[{
Cell[163225, 3575, 1054, 21, 48, "Input"],
Cell[164282, 3598, 3014, 58, 554, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[167345, 3662, 110, 1, 95, "Section"],
Cell[CellGroupData[{
Cell[167480, 3667, 306, 9, 48, "Input"],
Cell[167789, 3678, 1710, 28, 64, "Output"]
}, Open  ]],
Cell[169514, 3709, 314, 4, 46, "Text"],
Cell[169831, 3715, 228, 5, 71, "Input"],
Cell[170062, 3722, 273, 4, 46, "Text"],
Cell[170338, 3728, 426, 8, 71, "Input"],
Cell[170767, 3738, 340, 6, 46, "Text"],
Cell[171110, 3746, 725, 13, 142, "Input"],
Cell[171838, 3761, 235, 3, 46, "Text"],
Cell[172076, 3766, 189, 3, 80, "Input"],
Cell[CellGroupData[{
Cell[172290, 3773, 201, 5, 48, "Input"],
Cell[172494, 3780, 332, 5, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172863, 3790, 115, 2, 48, "Input"],
Cell[172981, 3794, 335, 5, 48, "Output"]
}, Open  ]],
Cell[173331, 3802, 160, 2, 46, "Text"],
Cell[CellGroupData[{
Cell[173516, 3808, 428, 8, 48, "Input"],
Cell[173947, 3818, 328, 5, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174312, 3828, 432, 8, 48, "Input"],
Cell[174747, 3838, 360, 5, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175144, 3848, 432, 8, 48, "Input"],
Cell[175579, 3858, 336, 5, 48, "Output"]
}, Open  ]],
Cell[175930, 3866, 430, 7, 48, "Input"],
Cell[CellGroupData[{
Cell[176385, 3877, 137, 1, 65, "Subsection"],
Cell[176525, 3880, 869, 23, 111, "Input"],
Cell[177397, 3905, 846, 23, 111, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178280, 3933, 318, 4, 65, "Subsection"],
Cell[178601, 3939, 1189, 28, 111, "Input"],
Cell[179793, 3969, 1402, 35, 142, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181232, 4009, 160, 2, 65, "Subsection"],
Cell[181395, 4013, 1313, 32, 142, "Input"],
Cell[182711, 4047, 1627, 40, 142, "Input"],
Cell[184341, 4089, 1069, 27, 111, "Input"],
Cell[185413, 4118, 1300, 30, 111, "Input"],
Cell[186716, 4150, 1634, 39, 142, "Input"],
Cell[188353, 4191, 1503, 36, 142, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[189905, 4233, 166, 2, 95, "Section"],
Cell[CellGroupData[{
Cell[190096, 4239, 267, 3, 65, "Subsection"],
Cell[190366, 4244, 627, 15, 54, "Code",
 InitializationCell->False],
Cell[190996, 4261, 1632, 33, 142, "Input"],
Cell[CellGroupData[{
Cell[192653, 4298, 679, 15, 48, "Input"],
Cell[193335, 4315, 166, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193538, 4322, 988, 21, 48, "Input"],
Cell[194529, 4345, 1304, 28, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195870, 4378, 341, 6, 48, "Input"],
Cell[196214, 4386, 11304, 281, 355, "Output"]
}, Open  ]],
Cell[207533, 4670, 1878, 39, 173, "Input"],
Cell[CellGroupData[{
Cell[209436, 4713, 366, 10, 48, "Input"],
Cell[209805, 4725, 138, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209980, 4732, 1044, 22, 48, "Input"],
Cell[211027, 4756, 879, 21, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211943, 4782, 395, 7, 48, "Input"],
Cell[212341, 4791, 10510, 262, 355, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[222900, 5059, 228, 3, 65, "Subsection"],
Cell[223131, 5064, 1321, 27, 75, "Input"],
Cell[224455, 5093, 848, 17, 80, "Input"],
Cell[225306, 5112, 1832, 38, 111, "Input",
 InitializationCell->False],
Cell[227141, 5152, 275, 7, 72, "Input",
 InitializationCell->True],
Cell[227419, 5161, 2649, 56, 235, "Input"],
Cell[CellGroupData[{
Cell[230093, 5221, 642, 14, 48, "Input"],
Cell[230738, 5237, 237, 4, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231012, 5246, 1176, 23, 48, "Input"],
Cell[232191, 5271, 816, 21, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233044, 5297, 400, 7, 48, "Input"],
Cell[233447, 5306, 8313, 204, 357, "Output"]
}, Open  ]],
Cell[241775, 5513, 2931, 62, 266, "Input"],
Cell[CellGroupData[{
Cell[244731, 5579, 647, 14, 48, "Input"],
Cell[245381, 5595, 140, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245558, 5602, 1072, 22, 48, "Input"],
Cell[246633, 5626, 929, 22, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247599, 5653, 395, 7, 48, "Input"],
Cell[247997, 5662, 23560, 595, 363, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[271606, 6263, 173, 2, 65, "Subsection"],
Cell[271782, 6267, 2995, 64, 173, "Input",
 InitializationCell->False],
Cell[274780, 6333, 945, 20, 113, "Code",
 InitializationCell->False],
Cell[275728, 6355, 1333, 23, 48, "Input"],
Cell[CellGroupData[{
Cell[277086, 6382, 970, 18, 48, "Input"],
Cell[278059, 6402, 954, 23, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279050, 6430, 515, 9, 48, "Input"],
Cell[279568, 6441, 4858, 117, 352, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[284475, 6564, 302, 4, 65, "Subsection"],
Cell[284780, 6570, 3075, 62, 204, "Input",
 InitializationCell->False],
Cell[287858, 6634, 1051, 21, 113, "Code",
 InitializationCell->False],
Cell[288912, 6657, 2993, 64, 266, "Input"],
Cell[CellGroupData[{
Cell[291930, 6725, 165, 3, 48, "Input"],
Cell[292098, 6730, 117, 1, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292252, 6736, 970, 18, 48, "Input"],
Cell[293225, 6756, 837, 22, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294099, 6783, 515, 9, 48, "Input"],
Cell[294617, 6794, 4642, 112, 352, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[299308, 6912, 165, 2, 65, "Subsection"],
Cell[299476, 6916, 673, 14, 84, "Code",
 InitializationCell->False],
Cell[300152, 6932, 1885, 44, 204, "Input"],
Cell[CellGroupData[{
Cell[302062, 6980, 727, 16, 48, "Input"],
Cell[302792, 6998, 1695, 34, 489, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[304548, 7039, 340, 4, 95, "Section"],
Cell[304891, 7045, 1856, 28, 48, "Input"],
Cell[306750, 7075, 187, 2, 46, "Text"],
Cell[CellGroupData[{
Cell[306962, 7081, 201, 5, 48, "Input"],
Cell[307166, 7088, 1384, 21, 147, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308587, 7114, 380, 10, 48, "Input"],
Cell[308970, 7126, 1192, 28, 324, "Output"]
}, Open  ]],
Cell[310177, 7157, 252, 5, 46, "Text"],
Cell[CellGroupData[{
Cell[310454, 7166, 209, 5, 48, "Input"],
Cell[310666, 7173, 2181, 36, 240, "Output"]
}, Open  ]],
Cell[312862, 7212, 315, 6, 48, "Input"],
Cell[313180, 7220, 896, 21, 80, "Input"],
Cell[314079, 7243, 1059, 26, 111, "Input"],
Cell[CellGroupData[{
Cell[315163, 7273, 2279, 50, 111, "Input"],
Cell[317445, 7325, 13750, 282, 377, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[331232, 7612, 3715, 83, 204, "Input"],
Cell[334950, 7697, 14093, 290, 372, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349080, 7992, 2045, 42, 142, "Input"],
Cell[351128, 8036, 13536, 278, 327, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[364701, 8319, 3743, 84, 204, "Input"],
Cell[368447, 8405, 13992, 289, 378, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382476, 8699, 1577, 34, 111, "Input"],
Cell[384056, 8735, 26944, 611, 333, "Output"]
}, Open  ]],
Cell[411015, 9349, 795, 19, 111, "Input"],
Cell[CellGroupData[{
Cell[411835, 9372, 1054, 21, 48, "Input"],
Cell[412892, 9395, 3053, 58, 554, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[415994, 9459, 299, 4, 95, "Section"],
Cell[CellGroupData[{
Cell[416318, 9467, 120, 1, 65, "Subsection"],
Cell[CellGroupData[{
Cell[416463, 9472, 101, 1, 52, "Subsubsection"],
Cell[416567, 9475, 1264, 22, 607, "Input"],
Cell[417834, 9499, 1337, 20, 545, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[419208, 9524, 206, 9, 41, "Subsubsection"],
Cell[419417, 9535, 1332, 22, 545, "Input"],
Cell[420752, 9559, 1330, 19, 483, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[422119, 9583, 163, 6, 41, "Subsubsection"],
Cell[422285, 9591, 1223, 19, 421, "Input"],
Cell[423511, 9612, 1165, 17, 390, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[424713, 9634, 206, 9, 41, "Subsubsection"],
Cell[424922, 9645, 758, 11, 204, "Input"],
Cell[425683, 9658, 739, 11, 204, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[426459, 9674, 98, 1, 52, "Subsubsection"],
Cell[426560, 9677, 1731, 41, 607, "Input"],
Cell[428294, 9720, 1385, 21, 70, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429716, 9746, 206, 9, 41, "Subsubsection"],
Cell[429925, 9757, 1857, 39, 545, "Input"],
Cell[431785, 9798, 1380, 20, 70, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[433202, 9823, 163, 6, 41, "Subsubsection"],
Cell[433368, 9831, 1635, 33, 421, "Input"],
Cell[435006, 9866, 1212, 17, 390, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[436255, 9888, 208, 9, 41, "Subsubsection"],
Cell[436466, 9899, 1096, 20, 204, "Input"],
Cell[437565, 9921, 786, 11, 204, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[438400, 9938, 259, 3, 65, "Subsection"],
Cell[438662, 9943, 1884, 28, 48, "Input"],
Cell[440549, 9973, 187, 2, 46, "Text"],
Cell[CellGroupData[{
Cell[440761, 9979, 287, 6, 48, "Input"],
Cell[441051, 9987, 1381, 21, 147, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[442469, 10013, 654, 17, 48, "Input"],
Cell[443126, 10032, 1462, 28, 324, "Output"]
}, Open  ]],
Cell[444603, 10063, 252, 5, 46, "Text"],
Cell[CellGroupData[{
Cell[444880, 10072, 269, 6, 48, "Input"],
Cell[445152, 10080, 2165, 36, 240, "Output"]
}, Open  ]],
Cell[447332, 10119, 377, 7, 48, "Input"],
Cell[447712, 10128, 966, 22, 80, "Input"],
Cell[448681, 10152, 1139, 27, 142, "Input"],
Cell[CellGroupData[{
Cell[449845, 10183, 2556, 59, 142, "Input"],
Cell[452404, 10244, 25750, 526, 377, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[478191, 10775, 2325, 51, 142, "Input"],
Cell[480519, 10828, 25541, 522, 327, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[506097, 11355, 2009, 48, 142, "Input"],
Cell[508109, 11405, 34850, 752, 333, "Output"]
}, Open  ]],
Cell[542974, 12160, 1032, 23, 111, "Input"],
Cell[CellGroupData[{
Cell[544031, 12187, 1093, 22, 48, "Input"],
Cell[545127, 12211, 3538, 58, 554, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[548726, 12276, 95, 1, 95, "Section"],
Cell[548824, 12279, 1015, 22, 105, "Text"],
Cell[549842, 12303, 1106, 24, 76, "Text"],
Cell[550951, 12329, 1204, 25, 76, "Text"],
Cell[552158, 12356, 635, 15, 105, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/neon_trajectory.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    661994,      14821]
NotebookOptionsPosition[    640166,      14085]
NotebookOutlinePosition[    640867,      14110]
CellTagsIndexPosition[    640824,      14107]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\n", 
 RowBox[{"Get", "[", "\"\<NeonRateEquations.m\>\"", "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.687956697126502*^9, 3.687956717480522*^9}, {
  3.7034851920950212`*^9, 3.703485195430748*^9}}],

Cell[BoxData["\<\"/Volumes/Home/cbuth/Desktop/Neon\"\>"], "Output",
 CellChangeTimes->{
  3.687956726174292*^9, 3.6879619576426983`*^9, 3.687967530720343*^9, 
   3.6879726555416327`*^9, 3.688096232886292*^9, 3.6881301152149057`*^9, 
   3.688132736566443*^9, 3.688143925067432*^9, {3.6881442971125593`*^9, 
   3.6881443035372543`*^9}, 3.688196245969771*^9, 3.688196474935363*^9, 
   3.688221190581914*^9, 3.688550789685379*^9, 3.691932989599894*^9, 
   3.698843920535295*^9, 3.698854931332567*^9, 3.69885579713759*^9, 
   3.698914351068478*^9, 3.698914392040477*^9, 3.6989334856547537`*^9, 
   3.698933764032914*^9, {3.698941305167897*^9, 3.6989413318221292`*^9}, 
   3.69894158766105*^9, 3.6989418487946787`*^9, 3.698942128979995*^9, 
   3.6993627876187763`*^9, 3.699582145376071*^9, 3.699693274826579*^9, 
   3.699707961534688*^9, 3.699708344765203*^9, 3.699708635572192*^9, 
   3.699708953475107*^9, 3.6997092046400948`*^9, 3.69971019214657*^9, 
   3.699713994129198*^9, 3.699765717676156*^9, 3.699926837049816*^9, 
   3.6999594093243103`*^9, 3.69996075258171*^9, 3.70188009793088*^9, 
   3.703485216151169*^9, 3.703485485855562*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"HartreeToeV", ":=", "27.2113845"}], "\n", 
 RowBox[{"eVToHartree", ":=", 
  RowBox[{"1", "/", "HartreeToeV"}]}], "\[IndentingNewLine]", 
 RowBox[{"JouleToHartree", ":=", "2.29371269*^17"}], "\[IndentingNewLine]", 
 RowBox[{"MilliJouleToHartree", ":=", 
  RowBox[{"1*^-3", "*", "JouleToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToAngstroem", ":=", "0.5291772083"}], "\[IndentingNewLine]", 
 RowBox[{"AngstroemToBohr", ":=", 
  RowBox[{"1", "/", "BohrToAngstroem"}]}], "\[IndentingNewLine]", 
 RowBox[{"MicrometerToBohr", ":=", 
  RowBox[{"1*^4", "*", "AngstroemToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToMicrometer", ":=", 
  RowBox[{"1", "/", "MicrometerToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"t0ToSecond", ":=", "24.18884326505*^-18"}], "\[IndentingNewLine]", 
 RowBox[{"t0ToFemtoSecond", ":=", 
  "24.18884326505*^-3"}], "\[IndentingNewLine]", 
 RowBox[{"FemtoSecondTot0", ":=", " ", 
  RowBox[{"1", "/", "t0ToFemtoSecond"}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtoBarn", ":=", 
  RowBox[{"1*^8", "*", 
   RowBox[{"BohrToAngstroem", "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtocm2", ":=", 
  RowBox[{"crossSectionAUtoBarn", "*", "1*^-24"}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectioncm2toAU", ":=", 
  RowBox[{"1", "/", "crossSectionAUtocm2"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.4640108723406277`*^9, 3.4640108931263647`*^9}, {
   3.4668031236172457`*^9, 3.466803123847589*^9}, {3.4670640022234497`*^9, 
   3.467064002971446*^9}, {3.469148855458968*^9, 3.469148885540563*^9}, {
   3.686548934853611*^9, 3.686548947101242*^9}}],

Cell[BoxData[{
 RowBox[{"neginfinity", ":=", 
  RowBox[{
   RowBox[{"-", "10000"}], "*", 
   "FemtoSecondTot0"}]}], "\[IndentingNewLine]", 
 RowBox[{"posinfinity", ":=", 
  RowBox[{"10000", "*", "FemtoSecondTot0"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.451659601110139*^9, {3.4524467692229033`*^9, 3.4524467693704367`*^9}, 
   3.4524468177737827`*^9, {3.452524024464074*^9, 3.452524046073859*^9}, {
   3.452527620559833*^9, 3.4525276338850203`*^9}, 3.452536486709964*^9, 
   3.46383750982673*^9, 3.463837592391748*^9, {3.463838017605502*^9, 
   3.463838017715024*^9}, {3.4673015657816477`*^9, 3.4673015662675123`*^9}, {
   3.467301649582906*^9, 3.4673016499304028`*^9}, {3.4673017788082733`*^9, 
   3.467301808646865*^9}, {3.467308478086936*^9, 3.467308497532392*^9}, 
   3.4674886323516273`*^9, {3.469157993427013*^9, 3.4691580010883007`*^9}, {
   3.471799901597529*^9, 3.4717999032068157`*^9}, 3.471800173999176*^9, {
   3.471801380978567*^9, 3.47180138111397*^9}, 3.4718930198589287`*^9, {
   3.471894685906999*^9, 3.4718947105497303`*^9}, 3.685853465238738*^9, {
   3.6868180991093283`*^9, 3.686818101395541*^9}, {3.686822287680689*^9, 
   3.68682228955754*^9}, {3.68760989401101*^9, 3.687609894753462*^9}, {
   3.6876144692830753`*^9, 3.6876144699292727`*^9}, {3.687616660243024*^9, 
   3.6876166610415907`*^9}, {3.687960800339962*^9, 3.6879608026490173`*^9}, {
   3.6879723756341753`*^9, 3.687972375775156*^9}, {3.6879725093592587`*^9, 
   3.6879725094925623`*^9}, 3.6879726442820587`*^9, 3.687973971397542*^9, 
   3.6879740037185163`*^9, {3.698843963333169*^9, 3.6988439650008183`*^9}, {
   3.699363626381226*^9, 3.69936362966792*^9}}],

Cell[CellGroupData[{

Cell["Paths of a neon atom in LCLS radiation", "Title",
 CellChangeTimes->{{3.441568660140831*^9, 3.441568672892127*^9}, {
  3.4418208991591463`*^9, 3.441820920151948*^9}, {3.442422993266732*^9, 
  3.442422999763595*^9}, {3.442451066565802*^9, 3.442451068355088*^9}, {
  3.442451136412777*^9, 3.442451142816945*^9}, {3.452442425560129*^9, 
  3.452442432481497*^9}, {3.452442601564333*^9, 3.452442610984146*^9}, {
  3.4638352503179493`*^9, 3.4638352750362587`*^9}, {3.685775227087719*^9, 
  3.685775232668339*^9}, {3.686815551984131*^9, 3.686815572568405*^9}, {
  3.686832135972034*^9, 3.6868321442223043`*^9}, {3.687609856635867*^9, 
  3.687609860074234*^9}, {3.688550781772066*^9, 3.6885507855479307`*^9}}],

Cell["Christian Buth, 13 May 2017", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.469148231563246*^9, 3.469148232002969*^9}, {3.469639213714448*^9, 
   3.4696392137856693`*^9}, {3.4697238115680017`*^9, 
   3.4697238117580147`*^9}, {3.471208581416031*^9, 3.4712085815404587`*^9}, {
   3.471881798087801*^9, 3.471881804820734*^9}, {3.49216438968835*^9, 
   3.492164392693852*^9}, 3.492233074424202*^9, {3.6857752374390574`*^9, 
   3.685775242987837*^9}, {3.686066916663396*^9, 3.68606691676514*^9}, {
   3.686552447713743*^9, 3.6865524479906597`*^9}, {3.686676752722496*^9, 
   3.6866767545024347`*^9}, {3.68681557557661*^9, 3.686815575856051*^9}, {
   3.687609831998506*^9, 3.68760984592581*^9}, 3.687683742707263*^9, {
   3.6879419254108877`*^9, 3.687941928067544*^9}, 3.6881439294387207`*^9, 
   3.688221205997138*^9, 3.688550768079483*^9, {3.694689028237013*^9, 
   3.6946890382820063`*^9}, {3.698843022864738*^9, 3.698843026873871*^9}, 
   3.698914369790097*^9, {3.6993627914588137`*^9, 3.6993627918075743`*^9}, {
   3.699582127673278*^9, 3.699582128144734*^9}, 3.699693188847802*^9, {
   3.699863023945773*^9, 3.699863025364315*^9}, {3.699926850773538*^9, 
   3.699926850878263*^9}, {3.7000195447932453`*^9, 3.700019550102387*^9}, {
   3.7018801037867603`*^9, 3.701880103957638*^9}, {3.7034851999847383`*^9, 
   3.7034852035021276`*^9}, {3.703551960665797*^9, 3.703551960742279*^9}, {
   3.703677300348916*^9, 3.703677300538104*^9}}],

Cell["\<\
Theoretische Chemie, Physikalisch-Chemisches Institut, \
Ruprecht-Karls-Universit\[ADoubleDot]t Heidelberg, Im Neuenheimer Feld\
\[NonBreakingSpace]229, 69120\[NonBreakingSpace]Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.685775291143866*^9, 3.685775311425185*^9}}],

Cell[CellGroupData[{

Cell["LCLS x-ray pulse", "Section",
 CellChangeTimes->{{3.442415667181641*^9, 3.442415670164723*^9}, {
  3.442451155275302*^9, 3.442451158127194*^9}, {3.442451415831274*^9, 
  3.4424514179067574`*^9}, {3.452443026226218*^9, 3.45244303296311*^9}, {
  3.463835581324669*^9, 3.463835588124807*^9}, {3.463937297232625*^9, 
  3.4639373009790277`*^9}}],

Cell["LCLS x-ray energy:", "Text",
 CellChangeTimes->{{3.698843905132372*^9, 3.698843912843028*^9}}],

Cell[BoxData[
 RowBox[{"omegaX", ":=", 
  RowBox[{"1200", "*", "eVToHartree"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.687633946821035*^9, 3.6876339498752604`*^9}}],

Cell["LCLS FWHM pulse duration:", "Text",
 CellChangeTimes->{{3.4424225559431267`*^9, 3.442422597050584*^9}, {
  3.467301490828766*^9, 3.4673014922777042`*^9}}],

Cell[BoxData[
 RowBox[{"tauX", ":=", 
  RowBox[{"100", "*", "FemtoSecondTot0"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4424225993445873`*^9, 3.442422608915639*^9}, {
   3.442422845150407*^9, 3.442422848106082*^9}, {3.4424537570186253`*^9, 
   3.4424537586395807`*^9}, {3.442454328242887*^9, 3.442454328991581*^9}, {
   3.463837542051949*^9, 3.463837542112968*^9}, 3.467301496417309*^9, {
   3.467302121386594*^9, 3.467302123208178*^9}, {3.467302258110018*^9, 
   3.467302260257143*^9}, {3.46920193270481*^9, 3.46920193864764*^9}, {
   3.686193734330225*^9, 3.686193735095068*^9}, 3.686193892696718*^9, 
   3.686194110710471*^9, 3.6861946618615217`*^9, {3.686822635499415*^9, 
   3.686822643456461*^9}, 3.686822695840809*^9, 3.686822984033245*^9, 
   3.687620294724278*^9, {3.687620347432522*^9, 3.687620347832232*^9}}],

Cell[TextData[{
 "LCLS around 900 eV produces a fluence of 8*^11 photons / shot / \[Micro]",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["m",
     FontSlant->"Plain"], "2"], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.4424170711050034`*^9, 3.4424170869298983`*^9}, {
   3.4424188050755377`*^9, 3.442418956347062*^9}, {3.442419575109618*^9, 
   3.442419580832006*^9}, {3.442420238404047*^9, 3.442420239496159*^9}, {
   3.442420865720931*^9, 3.44242088452022*^9}, {3.4424213161435213`*^9, 
   3.442421350062459*^9}, {3.686740536196862*^9, 3.6867405903544703`*^9}, {
   3.687609600299717*^9, 3.687609600401415*^9}, 3.703505572259677*^9, 
   3.7035059769782267`*^9}],

Cell[BoxData[
 RowBox[{"J0X", ":=", 
  RowBox[{"2", "*", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"Log", "[", "2", "]"}], "/", "Pi"}], "]"}], "*", 
   RowBox[{
    RowBox[{"8*^11", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1*^4", "/", "BohrToAngstroem"}], ")"}], "^", "2"}]}], "/", 
    "tauX"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.442417088967379*^9, 3.442417115323307*^9}, 
   3.44241718006281*^9, {3.442418798943578*^9, 3.442418802716709*^9}, {
   3.442422658387394*^9, 3.442422659496121*^9}, {3.442422756108232*^9, 
   3.442422809555647*^9}, 3.442422915222268*^9, 3.4673021817246943`*^9, 
   3.467302265258547*^9, 3.4674044598580217`*^9, 3.4674078096246367`*^9, 
   3.468936661821686*^9, {3.4689367528980417`*^9, 3.468936755930217*^9}, {
   3.471892328653037*^9, 3.471892330277807*^9}, 3.6867283754089813`*^9, {
   3.687610870440983*^9, 3.687610874591391*^9}, 3.687611916942958*^9, 
   3.687612066978861*^9, {3.687613480268911*^9, 3.687613480594936*^9}, {
   3.6876146787435207`*^9, 3.687614679100176*^9}, {3.687615424506137*^9, 
   3.6876154248238153`*^9}, {3.687616710834556*^9, 3.687616710991239*^9}, 
   3.687616794008251*^9, {3.687620316202373*^9, 3.68762031658535*^9}, {
   3.68768537301377*^9, 3.687685373498816*^9}, {3.687685451009083*^9, 
   3.687685453248782*^9}, {3.698843861710422*^9, 3.698843863068884*^9}}],

Cell["Gaussian x-ray flux pulse shape (See Eq. (7) in \
Ref.\[NonBreakingSpace][1]):", "Text",
 CellChangeTimes->{{3.45244454954631*^9, 3.4524445613321257`*^9}, {
  3.452445079126424*^9, 3.452445104485488*^9}, {3.686728524618878*^9, 
  3.686728525881048*^9}, {3.6867288154620113`*^9, 3.6867288169805403`*^9}, {
  3.686728938545227*^9, 3.6867289524404488`*^9}, {3.68760960692902*^9, 
  3.687609607355118*^9}, {3.703505623050208*^9, 3.7035056231846733`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jxgaussian", "[", 
   RowBox[{"J0Xj_", ",", "tX_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"J0Xj", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "4"}], "*", 
     RowBox[{"Log", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t", "/", "tX"}], ")"}], "^", "2"}]}], "]"}], "*", 
   RowBox[{"UnitStep", "[", 
    RowBox[{"t", "+", 
     RowBox[{"2", "*", "tX"}]}], "]"}], "*", 
   RowBox[{"UnitStep", "[", 
    RowBox[{
     RowBox[{"2", "*", "tX"}], "-", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flux", "[", "t_", "]"}], ":=", 
  RowBox[{"jxgaussian", "[", 
   RowBox[{"J0X", ",", "tauX", ",", "t"}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.452444566267598*^9, 3.452444597809451*^9}, {
   3.452444803036777*^9, 3.4524448418751907`*^9}, {3.452527911750433*^9, 
   3.4525279588486*^9}, {3.452527998787068*^9, 3.452528042771761*^9}, {
   3.467301460836144*^9, 3.467301463910206*^9}, {3.46913150228283*^9, 
   3.469131505160295*^9}, 3.46913154153261*^9, {3.469132898828343*^9, 
   3.469132910173893*^9}, {3.469133759554049*^9, 3.469133760766515*^9}, {
   3.469239143725821*^9, 3.469239171684535*^9}, {3.471895119596675*^9, 
   3.471895122468704*^9}, {3.471896175700838*^9, 3.471896179325142*^9}, {
   3.471896283263504*^9, 3.4718962858747*^9}, {3.472224507792996*^9, 
   3.472224510742922*^9}, {3.685850631454183*^9, 3.685850638334231*^9}, {
   3.6858528837295322`*^9, 3.685852885065292*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"flux", "[", 
      RowBox[{"t", "/", "t0ToFemtoSecond"}], "]"}], ",", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"flux", "[", "0", "]"}], "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"t", "/", "t0ToFemtoSecond"}], "+", 
        RowBox[{"tauX", "/", "2"}]}], "]"}], "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"tauX", "/", "2"}], "-", 
        RowBox[{"t", "/", "t0ToFemtoSecond"}]}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "100"}], ",", "100"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.452444604564884*^9, 3.452444637597797*^9}, {
   3.4524449258775787`*^9, 3.452444940137343*^9}, 3.452444987240169*^9, {
   3.452445030978622*^9, 3.452445044337262*^9}, {3.452445326865694*^9, 
   3.452445327102243*^9}, {3.452445366091799*^9, 3.452445376777338*^9}, {
   3.467301513710969*^9, 3.467301519981711*^9}, {3.467302272947633*^9, 
   3.467302303085635*^9}, {3.468949846584897*^9, 3.4689498742574053`*^9}, {
   3.468949935961134*^9, 3.468949960660233*^9}, {3.468949993377009*^9, 
   3.468949998260022*^9}, {3.469131924786953*^9, 3.4691319266364193`*^9}, {
   3.469132981842738*^9, 3.4691329922546463`*^9}, {3.469133764319179*^9, 
   3.469133767855822*^9}, {3.4718950398748093`*^9, 3.471895044758636*^9}, {
   3.4718961817551937`*^9, 3.471896184120397*^9}, {3.4718962780039883`*^9, 
   3.4718962807148438`*^9}, {3.472224512170808*^9, 3.472224514783319*^9}, {
   3.68585067144814*^9, 3.685850676704947*^9}, {3.685852894883301*^9, 
   3.685852909823979*^9}, {3.698843876021448*^9, 3.698843887213296*^9}}],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJw12Hk4VVvcB3A6XGMaiMg8z5nvMf4WkSEyxkkquZpLVIYQEYrI1ECpjpmb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        "]]},
      Annotation[#, "Charting`Private`Tag$114486#1"]& ], 
     TagBox[
      {RGBColor[0, 1, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBmIQHZP48N3//xEHGKDgvlTMJ6E/CH7SlWtfVX8g+Bnu
Z/54f0Dwi3W3c814gOB3/exRMziI4O+caBGX0ITgix3qP3uABcF3t7tZF/8l
DM6X9PvOzv0tFM7XKGncs/lPCJy/busyZ6t3wXD+1a4Fi85+DEK4p9r0it2D
QDjfr8nMcO3lADh/iqXEmYBN/nB+5dKft5gm+8L5CyxaZp6b7g3nzzt8cyPn
BAR/rp/+KZcOBH9Wyq1fuyoQ/CkTDGKWRyL4HS/uyDVII/iFM0yXGM73gvML
lLv35ExH8PPWPbiyvB/BzznSzSrXgOCnfXiYxpWI4Ed59Gk+VkLwnX48Wzdl
mSecLxNzcavaPAT/2/7de3ZMRfBXt084dacFwRcRt3qmkozgv6tSebstCsE/
cY/vi0cQgl+77DFjriOCH8F1juO/BYJvlLeDf6IBgv/MtFd2qzyCf2BmuYq7
OII/62+i9k0+BD/O7+BpTQ4EHwBqQLWp
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBWIQvWijncm17x4HsjKnRLl7XbBn6eV2V3yL4O8IeRDi
egfBV3zSWdC7C8HvKjbuuToDwdfbePPXV0EE/9K7+kyxbnc4f/ffBXIp/W5w
/hKeQ5c3TnaF85MTrR5zFDnD+XMfdXlGRTnC+cZinPu7ztrB+RxXM0xvTLSC
8xMeSXFHzjOD86fEWmoHhhnB+TXJAp+qXXTg/Gsrgnz25KjA+ecm3y67dl0c
zv9sn+PJfuf/fhj/g/2EXIaMf/YwfltF4X2VWgkHGL/pspTwPnkVOJ+Df4ni
75U6cH6gT1qWepsRnD/bacUT2XwzOJ/zdK3I3DVWcP4XFsanLxbawflfP71k
XuDoiLBPR/ZDf4wznH/ObrlOWrArnF+rE1jxOdkNzteR+n24ocQdzjc+/vTv
gc8IvlXJBXPGYg84f9+poyELNyH4joq7Cx0/IfiLIekHzgcAEQ4KhA==
        "]], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAGIQHe938LQmh6cDAxQ0nTFtEBRC8IPKrzSzSiH4ykrF
7T8VEfwj5Rv6Hhoi+FOU/CddtUTwU8++nXrSEcFnU9aeuzEQwfc4t3R1YyGC
nybx8qhvJYLfmqTzQLIRwT/0bZPIpgkIvo38gdpH6xF8g4Jb/s7vEHwJIf4v
LNlecP7L0AqbjhRvOH/OMhGNy42+cD7fBfYUlmp/hPsSk/7anA+A832OhMz9
dTsQzl8/uSh19bUgOH+2+9eoumfBcP6z9MUVLk9C4PwvhU+zeO+GwvndCT1d
P16FwfmNu+MuXXsWjnD/sQtl1q8R/A0XnKQXvEfw7z1VS8n8geDbCLz/+psz
As7/kVIvqaiL4OfxLUjILkbw2SSFWC+UI/hzlVtWmtQg+GcsMj79bUHwtZIN
WiZMQ/Cfbj+wfOtOBL/mkJGP1D4EX+Tskg91hxB8p0cdlh6nEfwFPIGnb91B
8C3ED+fbP0Twzyuaiix5iuD/M5OMzX2H4E9z7Ga89AnB1/X5u9TsO4J/JCzf
a/ZvBD8m8eG7//8RfAAml6/s
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$114486#2"]& ], {}}, {{}, {}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.471897616797262*^9, 3.471897657567828*^9}, 
   3.471897887748748*^9, 3.471898055856594*^9, 3.485576081884411*^9, 
   3.485605177424074*^9, 3.486201934797712*^9, 3.532114354933469*^9, 
   3.685850329880143*^9, 3.685850680045765*^9, 3.685850782911022*^9, 
   3.6858508554365177`*^9, {3.685852912241604*^9, 3.685852933103101*^9}, 
   3.685853079062057*^9, 3.685853397639777*^9, 3.6858534666343412`*^9, 
   3.6858538168905478`*^9, 3.685853914798368*^9, 3.685853973256521*^9, 
   3.68585454412955*^9, 3.686193896885089*^9, 3.686194115367004*^9, 
   3.686548901730528*^9, 3.686666760917089*^9, {3.686818089280645*^9, 
   3.6868181030380993`*^9}, 3.686821809336523*^9, 3.686821871071988*^9, 
   3.686822308581211*^9, 3.686822644993533*^9, 3.686822697503237*^9, {
   3.686822997466742*^9, 3.686823014184334*^9}, 3.686823093894003*^9, 
   3.686823178168439*^9, 3.686823461236599*^9, 3.686824262118721*^9, {
   3.6876098918930073`*^9, 3.6876098962521753`*^9}, 3.687610194482848*^9, 
   3.687610825109487*^9, 3.6876108756795063`*^9, 3.6876109236346703`*^9, 
   3.6876110790404882`*^9, 3.687611195713114*^9, 3.687611675498097*^9, 
   3.687611917978239*^9, 3.6876120679923*^9, 3.68761240045652*^9, {
   3.687612983672217*^9, 3.687613002827026*^9}, 3.6876134816587343`*^9, 
   3.687614471616249*^9, 3.687614680243136*^9, 3.687614884568*^9, 
   3.687615155455142*^9, 3.6876154264453297`*^9, 3.687615528100657*^9, 
   3.68761580181917*^9, 3.687616543415786*^9, 3.6876165774020433`*^9, {
   3.687616622350604*^9, 3.6876166624732018`*^9}, 3.687616712160898*^9, 
   3.687616795483182*^9, {3.687620295664282*^9, 3.687620317487261*^9}, 
   3.687620349168857*^9, 3.687685101594913*^9, 3.687685220146348*^9, 
   3.687685374573819*^9, 3.687685454511492*^9, 3.687785933010046*^9, 
   3.687816594293829*^9, 3.687816719401091*^9, 3.6878366050443783`*^9, 
   3.687967623665073*^9, 3.687972744700334*^9, 3.6988440901281967`*^9, 
   3.703485694517249*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Path probabilities", "Section",
 CellChangeTimes->{{3.6858573847282352`*^9, 3.6858573880390787`*^9}, {
  3.686815620559013*^9, 3.6868156488972263`*^9}, {3.694689020165792*^9, 
  3.6946890243144417`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"idxconfig", "=", 
  RowBox[{"<|", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"configurations", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", "i"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "configurations", "]"}]}], "}"}]}], "]"}], 
   "|>"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.687791854179472*^9, 3.6877919535163517`*^9}}],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"226\"\>", "\[Rule]", "1"}], ",", 
   RowBox[{"\<\"225\"\>", "\[Rule]", "2"}], ",", 
   RowBox[{"\<\"216\"\>", "\[Rule]", "3"}], ",", 
   RowBox[{"\<\"126\"\>", "\[Rule]", "4"}], ",", 
   RowBox[{"\<\"224\"\>", "\[Rule]", "5"}], ",", 
   RowBox[{"\<\"215\"\>", "\[Rule]", "6"}], ",", 
   RowBox[{"\<\"206\"\>", "\[Rule]", "7"}], ",", 
   RowBox[{"\<\"125\"\>", "\[Rule]", "8"}], ",", 
   RowBox[{"\<\"116\"\>", "\[Rule]", "9"}], ",", 
   RowBox[{"\<\"026\"\>", "\[Rule]", "10"}], ",", 
   RowBox[{"\<\"223\"\>", "\[Rule]", "11"}], ",", 
   RowBox[{"\<\"214\"\>", "\[Rule]", "12"}], ",", 
   RowBox[{"\<\"205\"\>", "\[Rule]", "13"}], ",", 
   RowBox[{"\<\"124\"\>", "\[Rule]", "14"}], ",", 
   RowBox[{"\<\"115\"\>", "\[Rule]", "15"}], ",", 
   RowBox[{"\<\"106\"\>", "\[Rule]", "16"}], ",", 
   RowBox[{"\<\"025\"\>", "\[Rule]", "17"}], ",", 
   RowBox[{"\<\"016\"\>", "\[Rule]", "18"}], ",", 
   RowBox[{"\<\"222\"\>", "\[Rule]", "19"}], ",", 
   RowBox[{"\<\"213\"\>", "\[Rule]", "20"}], ",", 
   RowBox[{"\<\"204\"\>", "\[Rule]", "21"}], ",", 
   RowBox[{"\<\"123\"\>", "\[Rule]", "22"}], ",", 
   RowBox[{"\<\"114\"\>", "\[Rule]", "23"}], ",", 
   RowBox[{"\<\"105\"\>", "\[Rule]", "24"}], ",", 
   RowBox[{"\<\"024\"\>", "\[Rule]", "25"}], ",", 
   RowBox[{"\<\"015\"\>", "\[Rule]", "26"}], ",", 
   RowBox[{"\<\"006\"\>", "\[Rule]", "27"}], ",", 
   RowBox[{"\<\"221\"\>", "\[Rule]", "28"}], ",", 
   RowBox[{"\<\"212\"\>", "\[Rule]", "29"}], ",", 
   RowBox[{"\<\"203\"\>", "\[Rule]", "30"}], ",", 
   RowBox[{"\<\"122\"\>", "\[Rule]", "31"}], ",", 
   RowBox[{"\<\"113\"\>", "\[Rule]", "32"}], ",", 
   RowBox[{"\<\"104\"\>", "\[Rule]", "33"}], ",", 
   RowBox[{"\<\"023\"\>", "\[Rule]", "34"}], ",", 
   RowBox[{"\<\"014\"\>", "\[Rule]", "35"}], ",", 
   RowBox[{"\<\"005\"\>", "\[Rule]", "36"}], ",", 
   RowBox[{"\<\"220\"\>", "\[Rule]", "37"}], ",", 
   RowBox[{"\<\"211\"\>", "\[Rule]", "38"}], ",", 
   RowBox[{"\<\"202\"\>", "\[Rule]", "39"}], ",", 
   RowBox[{"\<\"121\"\>", "\[Rule]", "40"}], ",", 
   RowBox[{"\<\"112\"\>", "\[Rule]", "41"}], ",", 
   RowBox[{"\<\"103\"\>", "\[Rule]", "42"}], ",", 
   RowBox[{"\<\"022\"\>", "\[Rule]", "43"}], ",", 
   RowBox[{"\<\"013\"\>", "\[Rule]", "44"}], ",", 
   RowBox[{"\<\"004\"\>", "\[Rule]", "45"}], ",", 
   RowBox[{"\<\"210\"\>", "\[Rule]", "46"}], ",", 
   RowBox[{"\<\"201\"\>", "\[Rule]", "47"}], ",", 
   RowBox[{"\<\"120\"\>", "\[Rule]", "48"}], ",", 
   RowBox[{"\<\"111\"\>", "\[Rule]", "49"}], ",", 
   RowBox[{"\<\"102\"\>", "\[Rule]", "50"}], ",", 
   RowBox[{"\<\"021\"\>", "\[Rule]", "51"}], ",", 
   RowBox[{"\<\"012\"\>", "\[Rule]", "52"}], ",", 
   RowBox[{"\<\"003\"\>", "\[Rule]", "53"}], ",", 
   RowBox[{"\<\"200\"\>", "\[Rule]", "54"}], ",", 
   RowBox[{"\<\"110\"\>", "\[Rule]", "55"}], ",", 
   RowBox[{"\<\"101\"\>", "\[Rule]", "56"}], ",", 
   RowBox[{"\<\"020\"\>", "\[Rule]", "57"}], ",", 
   RowBox[{"\<\"011\"\>", "\[Rule]", "58"}], ",", 
   RowBox[{"\<\"002\"\>", "\[Rule]", "59"}], ",", 
   RowBox[{"\<\"100\"\>", "\[Rule]", "60"}], ",", 
   RowBox[{"\<\"010\"\>", "\[Rule]", "61"}], ",", 
   RowBox[{"\<\"001\"\>", "\[Rule]", "62"}], ",", 
   RowBox[{"\<\"000\"\>", "\[Rule]", "63"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{{3.687791899441372*^9, 3.6877919539560127`*^9}, 
   3.687816606105082*^9, 3.68781672544825*^9, 3.687836613457052*^9, 
   3.687883878998598*^9, 3.687931248164835*^9, 3.6879421894515133`*^9, 
   3.6879523631094*^9, 3.687952524886017*^9, 3.6879676280896997`*^9, 
   3.687972750385571*^9, 3.687974101377082*^9, 3.6880966213008757`*^9, 
   3.688130224530233*^9, 3.688132834136154*^9, 3.6881440254518747`*^9, 
   3.688144395534374*^9, 3.68819634329322*^9, 3.688196570237905*^9, 
   3.688221285469573*^9, 3.6885508850011177`*^9, 3.6919331614038477`*^9, 
   3.6988440896607924`*^9, {3.6988551216075163`*^9, 3.698855122024295*^9}, {
   3.6988559755614643`*^9, 3.698855975946891*^9}, {3.698914542266988*^9, 
   3.698914542645659*^9}, {3.698933917697377*^9, 3.698933918085251*^9}, 
   3.698941486431406*^9, 3.69894174493572*^9, 3.698942001130225*^9, 
   3.698942276210511*^9, 3.6993629383050117`*^9, 3.69953954195046*^9, 
   3.699582298713176*^9, 3.699693432026868*^9, 3.699708114713854*^9, 
   3.699708495157134*^9, 3.699708780360186*^9, 3.6997090964456882`*^9, 
   3.69970934323252*^9, 3.699710329930945*^9, 3.699714151959591*^9, 
   3.699765866474687*^9, 3.699926991143202*^9, 3.699959583502054*^9, 
   3.699960931337144*^9, 3.701880331608747*^9, 3.703485397379722*^9, 
   3.7034856945388947`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Radiative decay of certain configurations", "Subsection",
 CellChangeTimes->{{3.699708220278537*^9, 3.6997082369172153`*^9}}],

Cell[CellGroupData[{

Cell["Configurations which decay exclusively radiatively", "Subsubsection",
 CellChangeTimes->{{3.6993682102260647`*^9, 3.69936822475241*^9}, 
   3.6999579057151957`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"!", 
       RowBox[{"existsGamAtot", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "&&", 
      RowBox[{"existsGamRtot", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"configurations", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", "\"\<\>\""}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "existsGamAtot", "]"}]}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.699367847748176*^9, 3.6993678547013197`*^9}, {
  3.699368003984776*^9, 3.69936805397392*^9}, {3.699368104543696*^9, 
  3.699368138459778*^9}, {3.699368186405696*^9, 3.699368186770378*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"216\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"215\"\>", ",", "\<\"206\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"214\"\>", 
   ",", "\<\"205\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"213\"\>", 
   ",", "\<\"204\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", 
   ",", "\<\"212\"\>", ",", "\<\"203\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"211\"\>", ",", "\<\"202\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"201\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"110\"\>", ",", "\<\"101\"\>", 
   ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", ",", "\<\"\"\>", 
   ",", "\<\"010\"\>", ",", "\<\"001\"\>", ",", "\<\"\"\>"}], "}"}]], "Output",\

 CellChangeTimes->{3.699368138985539*^9, 3.6993681940940523`*^9, 
  3.6997082915531883`*^9, 3.6997084959002*^9, 3.699928955291403*^9, 
  3.703485694557558*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "GamRTot216", ",", "GamRTot215", ",", "GamRTot206", ",", "GamRTot214", ",",
     "GamRTot205", ",", "GamRTot213", ",", "GamRTot204", ",", "GamRTot212", 
    ",", "GamRTot203", ",", "GamRTot211", ",", "GamRTot202", ",", 
    "GamRTot201", ",", "GamRTot110", ",", "GamRTot101", ",", "GamRTot010", 
    ",", "GamRTot001"}], "}"}], "*", "posinfinity"}]], "Input",
 CellChangeTimes->{{3.699780608290126*^9, 3.699780720585095*^9}, {
  3.699780778379999*^9, 3.699780792219664*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2017008397854826`", ",", "0.1615393492439467`", ",", 
   "0.1910752800105196`", ",", "0.11562768708502846`", ",", 
   "0.14727905592523322`", ",", "0.0717810265242715`", ",", 
   "0.09895264414972646`", ",", "0.03606389898190928`", ",", 
   "0.0556177897908761`", ",", "0.01195778553073369`", ",", 
   "0.02377819367786999`", ",", "0.005855178705657186`", ",", 
   "7.442274028047777`*^-8", ",", "23.30236161868962`", ",", 
   "2.510041482129323`*^-7", ",", "62.56272715779292`"}], "}"}]], "Output",
 CellChangeTimes->{{3.699780709048214*^9, 3.699780721318363*^9}, {
   3.6997807796016817`*^9, 3.6997807926621637`*^9}, 3.6999289554151897`*^9, 
   3.703485694568219*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", "GamRTot110"}], "*", "t0ToSecond", "*", "1*^6"}]], "Input",\

 CellChangeTimes->{{3.699780814722555*^9, 3.699780829378389*^9}, {
  3.6999273980528173`*^9, 3.699927400626932*^9}}],

Cell[BoxData["134.36753285773804`"], "Output",
 CellChangeTimes->{{3.699780821388319*^9, 3.6997808300621347`*^9}, 
   3.699927401396068*^9, 3.699928955513034*^9, 3.703485694579419*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "GamATot126", ",", "GamATot125", ",", "GamATot124", ",", "GamATot123", ",",
     "GamATot122", ",", "GamATot121", ",", "\[IndentingNewLine]", 
    "GamATot116", ",", "GamATot115", ",", "GamATot114", ",", "GamATot113", 
    ",", "GamATot112", ",", "GamATot111", ",", "\[IndentingNewLine]", 
    "GamATot106", ",", "GamATot105", ",", "GamATot104", ",", "GamATot103", 
    ",", "GamATot102"}], "}"}], "*", "posinfinity"}]], "Input",
 CellChangeTimes->{3.6997819273870792`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4193.801203655462`", ",", "3754.425087834487`", ",", "3179.2053533669064`",
    ",", "2509.355215331936`", ",", "1817.7516600610008`", ",", 
   "1222.3197147554415`", ",", "3521.0737060362667`", ",", 
   "2972.3703284267563`", ",", "2306.88997355346`", ",", 
   "1555.0557580547556`", ",", "822.5556626243604`", ",", 
   "239.90771019566586`", ",", "3625.3201130417397`", ",", 
   "2902.1520058146066`", ",", "2077.780216659571`", ",", 
   "1228.8144445066152`", ",", "469.1088315246291`"}], "}"}]], "Output",
 CellChangeTimes->{3.699781928037088*^9, 3.6999289556124*^9, 
  3.703485694587514*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", "GamATot111"}], "*", "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{{3.699780877434993*^9, 3.699780887528055*^9}, 
   3.699781980713113*^9}],

Cell[BoxData["41.68269536583096`"], "Output",
 CellChangeTimes->{{3.699780881298361*^9, 3.6997808883328857`*^9}, 
   3.699781981590399*^9, 3.699928955707631*^9, 3.7034856945953627`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Decay matrix with exclusively radiative decay widths", "Subsubsection",
 CellChangeTimes->{{3.688887875160098*^9, 3.688887877142603*^9}, {
   3.6888950961355753`*^9, 3.688895126073649*^9}, 3.6993634523595448`*^9, {
   3.6999275416173067`*^9, 3.699927586494277*^9}, 3.6999579142281713`*^9}],

Cell[BoxData[
 RowBox[{"matRad", ":=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"No", " ", "core", " ", "holes"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<216\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<216\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot216"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<225\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<216\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR225v216"}], ",", "\n", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<215\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<215\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot215"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<224\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<215\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR224v215"}], ",", "\n", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<206\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<206\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot206"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<215\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<206\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR215v206"}], ",", "\n", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<214\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<214\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot214"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<223\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<214\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR223v214"}], ",", "\n", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<205\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<205\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot205"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<214\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<205\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR214v205"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<213\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<213\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot213"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<222\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<213\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR222v213"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<204\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<204\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot204"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<213\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<204\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR213v204"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<212\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<212\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot212"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<221\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<212\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR221v212"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<203\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<203\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot203"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<212\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<203\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR212v203"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<211\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<211\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot211"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<220\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<211\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR220v211"}], ",", "\n", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<202\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<202\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot202"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<211\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<202\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR211v202"}], ",", "\n", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<201\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<201\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot201"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<210\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<201\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR210v201"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Single", " ", "core", " ", "holes"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<110\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<110\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot110"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<200\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<110\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR200v110"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<101\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<101\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot101"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<200\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<101\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR200v101"}], ",", "\n", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<110\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<101\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR110v101"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Double", " ", "core", " ", "holes"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<010\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<010\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot010"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<100\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<010\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR100v010"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<001\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<001\>\"", "]"}]}], "}"}], "\[Rule]", 
       RowBox[{"-", "GamRTot001"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<100\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<001\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR100v001"}], ",", "\n", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idxconfig", "[", "\"\<010\>\"", "]"}], ",", 
         RowBox[{"idxconfig", "[", "\"\<001\>\"", "]"}]}], "}"}], "\[Rule]", 
       "GamR010v001"}]}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Length", "[", "configurations", "]"}], ",", 
      RowBox[{"Length", "[", "configurations", "]"}]}], "}"}]}], 
   "]"}]}]], "Code",
 InitializationCell->True,
 CellChangeTimes->{{3.685784129025916*^9, 3.685784131655621*^9}, {
   3.685786603172147*^9, 3.6857866155520887`*^9}, {3.6857866510684767`*^9, 
   3.685786651506967*^9}, {3.68578672530145*^9, 3.685786751870747*^9}, {
   3.685786784694442*^9, 3.685786798274028*^9}, {3.6857868964484243`*^9, 
   3.685786908375442*^9}, {3.6857869428119802`*^9, 3.6857871090093803`*^9}, {
   3.6857871487235107`*^9, 3.6857871880411587`*^9}, {3.68578726753726*^9, 
   3.685787279043827*^9}, {3.685787327262166*^9, 3.68578739289585*^9}, {
   3.6857875361415052`*^9, 3.685787565296411*^9}, {3.685787645926179*^9, 
   3.685787668579782*^9}, {3.685787701795475*^9, 3.685787751020637*^9}, 
   3.685788124836172*^9, 3.685788192943603*^9, 3.685788561344447*^9, 
   3.6857886671652117`*^9, {3.685789417756687*^9, 3.685789444338169*^9}, {
   3.685789525827229*^9, 3.685789723358486*^9}, {3.68578975428965*^9, 
   3.685789839909851*^9}, {3.685790226473277*^9, 3.685790226726795*^9}, {
   3.68579027040912*^9, 3.68579033670428*^9}, {3.6857903796496267`*^9, 
   3.685790424637617*^9}, {3.6857904576773643`*^9, 3.685790464681394*^9}, {
   3.6857905012536573`*^9, 3.685790570717013*^9}, {3.685790601448866*^9, 
   3.685790623205599*^9}, {3.68579065827302*^9, 3.68579072750931*^9}, {
   3.685791102913307*^9, 3.685791134353507*^9}, {3.685797840848963*^9, 
   3.6857978721681623`*^9}, {3.6857979092939787`*^9, 3.68579820322911*^9}, {
   3.685798547440226*^9, 3.685798907211224*^9}, {3.685799137976472*^9, 
   3.6857992915228643`*^9}, 3.685850265479354*^9, 3.685857440147407*^9, {
   3.685857592068336*^9, 3.6858576106414013`*^9}, {3.6858576589154377`*^9, 
   3.6858576828629503`*^9}, {3.685857737359243*^9, 3.6858578607852716`*^9}, {
   3.685857908449774*^9, 3.6858579848927107`*^9}, {3.6858587378464727`*^9, 
   3.6858589052960863`*^9}, {3.685891003107029*^9, 3.685891149489379*^9}, {
   3.685891180688727*^9, 3.685891191765826*^9}, {3.685891234392729*^9, 
   3.685891526040255*^9}, {3.686066073321574*^9, 3.686066096077434*^9}, {
   3.686066136254354*^9, 3.686066142411119*^9}, {3.686066207261204*^9, 
   3.686066248460701*^9}, {3.6860663176663637`*^9, 3.686066355213385*^9}, {
   3.686066436574842*^9, 3.686066636345625*^9}, {3.686066710593358*^9, 
   3.686066766862217*^9}, {3.6995388184318666`*^9, 3.699538834335292*^9}, {
   3.699538912916157*^9, 3.699538922830007*^9}, {3.699539003009021*^9, 
   3.699539163484201*^9}, {3.699539197822803*^9, 3.699539239050543*^9}, {
   3.699539269227355*^9, 3.6995394663742657`*^9}, {3.699539559772735*^9, 
   3.6995395616916122`*^9}, {3.699582154596187*^9, 3.6995821883777933`*^9}, {
   3.699582282399605*^9, 3.6995823957744007`*^9}, {3.699612715332325*^9, 
   3.6996127800395393`*^9}, {3.699613007851954*^9, 3.699613058497231*^9}, {
   3.6996131984530354`*^9, 3.699613397558752*^9}, {3.699619183848811*^9, 
   3.699619324476149*^9}, {3.699619400925851*^9, 3.699619437137567*^9}, {
   3.699620080447796*^9, 3.699620132893421*^9}, {3.6996201680333033`*^9, 
   3.699620184008905*^9}, 3.6997806046349897`*^9, {3.6999278546378613`*^9, 
   3.699928001593479*^9}, {3.699928039976934*^9, 3.699928112782642*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Chop", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Eigenvectors", "[", "matRad", "]"}], "]"}], ".", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"Eigenvalues", "[", "matRad", "]"}], "]"}], ".", 
     RowBox[{"Inverse", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Eigenvectors", "[", "matRad", "]"}], "]"}], "]"}]}], "-", 
    "matRad"}], "]"}], "\[Equal]", 
  RowBox[{"SparseArray", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Length", "[", "configurations", "]"}], ",", 
      RowBox[{"Length", "[", "configurations", "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6996936891223173`*^9, 3.699693712030225*^9}, {
  3.699693749910922*^9, 3.699693751750846*^9}, {3.69992843459892*^9, 
  3.699928487403665*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.6996937127595987`*^9, 3.699693752374915*^9, 3.699708292217327*^9, 
   3.699708496600697*^9, 3.699928395292727*^9, 3.699928436863092*^9, {
   3.699928472697864*^9, 3.699928488258078*^9}, 3.6999289557929907`*^9, 
   3.70348569462917*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Probabilities at infinite time", "Subsubsection",
 CellChangeTimes->{{3.7001310616993113`*^9, 3.700131068393659*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eigval", "=", 
  RowBox[{"Eigenvalues", "[", "matRad", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.699693850624751*^9, 3.699693852903801*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.000151332000145394`"}], ",", 
   RowBox[{"-", "0.000056365717290000006`"}], ",", 
   RowBox[{"-", "4.87891`*^-7"}], ",", 
   RowBox[{"-", "4.62189`*^-7"}], ",", 
   RowBox[{"-", "3.90745`*^-7"}], ",", 
   RowBox[{"-", "3.56251`*^-7"}], ",", 
   RowBox[{"-", "2.7969`*^-7"}], ",", 
   RowBox[{"-", "2.39355`*^-7"}], ",", 
   RowBox[{"-", "1.7363`*^-7"}], ",", 
   RowBox[{"-", "1.34533`*^-7"}], ",", 
   RowBox[{"-", "8.72344`*^-8"}], ",", 
   RowBox[{"-", "5.75167`*^-8"}], ",", 
   RowBox[{"-", "2.89245`*^-8"}], ",", 
   RowBox[{"-", "1.4163`*^-8"}], ",", 
   RowBox[{"-", "6.0715`*^-13"}], ",", 
   RowBox[{"-", "1.8002`*^-13"}], ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{3.699693853462832*^9, 3.699708292317349*^9, 
  3.69970849670061*^9, 3.6997088173156*^9, 3.699709095365355*^9, 
  3.699709342221652*^9, 3.6997103288678207`*^9, 3.6997141509023237`*^9, 
  3.699765865136051*^9, 3.699780543245983*^9, 3.699926991285716*^9, 
  3.699928508332322*^9, 3.699928955871887*^9, 3.699959583673851*^9, 
  3.699960931548339*^9, 3.701880332074606*^9, 3.70348539751023*^9, 
  3.703485694634632*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"diagelem", "=", 
  RowBox[{"Map", "[", 
   RowBox[{"DiscreteDelta", ",", "eigval"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.699700809596414*^9, 3.699700827855062*^9}, {
  3.699700895426755*^9, 3.699700913945929*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1"}], "}"}]], "Output",
 InitializationCell->True,
 CellChangeTimes->{{3.6997008108698177`*^9, 3.699700828518504*^9}, {
   3.6997009011333237`*^9, 3.6997009146804457`*^9}, 3.699701420189904*^9, 
   3.69970829246765*^9, 3.699708496829237*^9, 3.6997088332185297`*^9, 
   3.699766739558669*^9, 3.699926991350853*^9, 3.699928512682383*^9, 
   3.699928955955079*^9, 3.699959583797163*^9, 3.699960931712681*^9, 
   3.701880332222986*^9, 3.703485397585232*^9, 3.703485694641067*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"expGamInf", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"Eigenvectors", "[", "matRad", "]"}], "]"}], ".", 
    RowBox[{"DiagonalMatrix", "[", "diagelem", "]"}], ".", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Eigenvectors", "[", "matRad", "]"}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.699693794986998*^9, 3.699693795137347*^9}, 
   3.699693846699945*^9, 3.6996942577875347`*^9, {3.699695130906027*^9, 
   3.699695141718586*^9}, {3.69969776914745*^9, 3.6996977910753202`*^9}, 
   3.6997009342851477`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integral over the probabilities", "Subsubsection",
 CellChangeTimes->{{3.700130981863052*^9, 3.7001309952835283`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagelemintexp", "[", "t_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"eigval", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[NotEqual]", "0"}], ",", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"eigval", "[", 
           RowBox[{"[", "i", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", "posinfinity"}], ")"}]}]], "-", "1"}], 
       RowBox[{"eigval", "[", 
        RowBox[{"[", "i", "]"}], "]"}]], ",", 
      RowBox[{"t", "-", "posinfinity"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "eigval", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.69969385650667*^9, 3.6996938826959867`*^9}, {
   3.699694177557828*^9, 3.6996942006260757`*^9}, {3.699694250228918*^9, 
   3.699694253649808*^9}, {3.699694609016355*^9, 3.699694609116777*^9}, {
   3.699694653952587*^9, 3.699694708016094*^9}, {3.699695092236505*^9, 
   3.6996951150855913`*^9}, {3.699697500178886*^9, 3.699697503729699*^9}, {
   3.699697635263434*^9, 3.699697638108025*^9}, {3.699697678536893*^9, 
   3.6996976962685747`*^9}, 3.699700786858117*^9, {3.6997009670219193`*^9, 
   3.699700969087776*^9}, {3.6997010362179003`*^9, 3.699701069802464*^9}, {
   3.699701145471843*^9, 3.699701149253091*^9}, {3.69970122996276*^9, 
   3.699701238890387*^9}, 3.699708970754281*^9, {3.699765676689097*^9, 
   3.699765681021298*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagelemint", "[", "t_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"eigval", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[NotEqual]", "0"}], ",", 
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"eigval", "[", 
        RowBox[{"[", "i", "]"}], "]"}]], ",", 
      RowBox[{"t", "-", "posinfinity"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "eigval", "]"}]}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.69969385650667*^9, 3.6996938826959867`*^9}, {
   3.699694177557828*^9, 3.6996942006260757`*^9}, {3.699694250228918*^9, 
   3.699694253649808*^9}, {3.699694609016355*^9, 3.699694609116777*^9}, {
   3.699694653952587*^9, 3.699694708016094*^9}, {3.699695092236505*^9, 
   3.6996951150855913`*^9}, {3.699697500178886*^9, 3.699697503729699*^9}, {
   3.699697635263434*^9, 3.699697638108025*^9}, {3.699697678536893*^9, 
   3.6996976962685747`*^9}, 3.699700786858117*^9, {3.6997009670219193`*^9, 
   3.699700969087776*^9}, {3.6997010362179003`*^9, 3.699701069802464*^9}, {
   3.699701145471843*^9, 3.699701149253091*^9}, {3.69970122996276*^9, 
   3.699701238890387*^9}, 3.699708970754281*^9, 3.6997656326538*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"diagelemintexp", "[", 
   RowBox[{"10000", "*", "posinfinity"}], "]"}], "-", 
  RowBox[{"diagelemint", "[", 
   RowBox[{"10000", "*", "posinfinity"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.699766340641794*^9, 3.6997663444745817`*^9}, {
  3.699766392268279*^9, 3.699766392618145*^9}, {3.699928679094317*^9, 
  3.699928699372734*^9}, {3.699928988113126*^9, 3.699928992485407*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", 
   RowBox[{"-", "1.6429109057282568`*^12"}], ",", 
   RowBox[{"-", "5.550806153944541`*^12"}], ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6997663461595783`*^9, 3.699766394141962*^9, {3.699928681089877*^9, 
   3.699928699894397*^9}, 3.699928956692415*^9, 3.699928993221867*^9, 
   3.703485694658803*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"diagelemintexp", "[", 
   RowBox[{"1*^9", "*", "posinfinity"}], "]"}], "-", 
  RowBox[{"diagelemint", "[", 
   RowBox[{"1*^9", "*", "posinfinity"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.699766420523416*^9, 3.699766439514091*^9}, {
  3.699766476486258*^9, 3.699766476663066*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{3.699766431008082*^9, 3.6997664640309277`*^9, 
  3.699766499049486*^9, 3.699928981279565*^9, 3.7034857175208063`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"posinfinityrad", ":=", 
  RowBox[{"1*^10", "*", "posinfinity"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.699766530550335*^9, 3.699766532859997*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"expIntGam", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"Eigenvectors", "[", "matRad", "]"}], "]"}], ".", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"diagelemint", "[", "posinfinityrad", "]"}], "]"}], ".", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Eigenvectors", "[", "matRad", "]"}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.699693794986998*^9, 3.699693795137347*^9}, 
   3.699693846699945*^9, 3.6996942577875347`*^9, {3.699695130906027*^9, 
   3.699695141718586*^9}, {3.69969776914745*^9, 3.6996977910753202`*^9}, 
   3.6997009342851477`*^9, 3.699766760559143*^9, {3.699766803070174*^9, 
   3.699766862215283*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Branching ratios", "Subsection",
 CellChangeTimes->{{3.699708270555372*^9, 3.699708274322386*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"solveRateEquations", "[", 
    RowBox[{
    "omegaX", ",", "flux", ",", "neginfinity", ",", "posinfinity", ",", 
     RowBox[{"1", "/", "3000"}]}], "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.469133000359177*^9, 3.4691330354318533`*^9}, {
   3.469133561654883*^9, 3.469133565089061*^9}, {3.469133771100692*^9, 
   3.469133771776222*^9}, {3.471892072581613*^9, 3.4718921053598547`*^9}, 
   3.471892866784161*^9, {3.471892966036886*^9, 3.471893010244357*^9}, {
   3.471896203521682*^9, 3.471896206249021*^9}, {3.4718964226006804`*^9, 
   3.471896422723008*^9}, {3.471972490649446*^9, 3.471972492446741*^9}, {
   3.685852488961076*^9, 3.685852493559189*^9}, {3.68585259890849*^9, 
   3.6858526127884417`*^9}, {3.685852990241209*^9, 3.685852990886091*^9}, {
   3.6858530768312483`*^9, 3.68585307755899*^9}, {3.685853956406034*^9, 
   3.68585396389574*^9}, {3.686817674627376*^9, 3.686817712488497*^9}, 
   3.6868180667842216`*^9, 3.686818114406115*^9, {3.6868181808506327`*^9, 
   3.686818181544847*^9}, {3.686822294957856*^9, 3.686822295077157*^9}, {
   3.6868229945589533`*^9, 3.686823012662403*^9}, {3.686823092207233*^9, 
   3.6868230928600817`*^9}, {3.6868231755330887`*^9, 3.686823176330043*^9}, {
   3.687609888091653*^9, 3.6876098881536827`*^9}, {3.687612982640593*^9, 
   3.687612982752318*^9}, 3.6876339672871027`*^9, {3.687960631509901*^9, 
   3.687960680685774*^9}, {3.68796072412331*^9, 3.687960729283058*^9}, {
   3.6879738077564983`*^9, 3.687973807889614*^9}, {3.687973843450247*^9, 
   3.687973843856868*^9}, {3.6879738886642637`*^9, 3.687973889583694*^9}, {
   3.687973924263123*^9, 3.687973980149803*^9}, {3.687974022038431*^9, 
   3.68797402345278*^9}, {3.69894023215145*^9, 3.698940233805517*^9}, {
   3.698940849617549*^9, 3.69894084975007*^9}, {3.698941176350923*^9, 
   3.6989411764779387`*^9}, {3.6989415820525923`*^9, 3.69894158215442*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solProb", "[", 
   RowBox[{"sol_", ",", "Pxxx_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Pxxx", "[", "t", "]"}], ",", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.687610178037961*^9, 3.687610180969803*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"timePvec", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Values", "[", 
    RowBox[{"sol", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", "t1"}], "}"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.686832606658514*^9, 3.6868326319042873`*^9}, {
   3.686832731920308*^9, 3.686832733309265*^9}, 3.686837797916147*^9, {
   3.686837930926297*^9, 3.6868379653745537`*^9}, {3.686838239680558*^9, 
   3.6868382474483347`*^9}, {3.686839065699123*^9, 3.6868390963918858`*^9}, 
   3.6869124924639683`*^9, {3.68691261633033*^9, 3.686912623487007*^9}, 
   3.686913190225705*^9, {3.6878163860136433`*^9, 3.687816409472041*^9}, {
   3.6878166319528*^9, 3.687816681012051*^9}, {3.688132500860043*^9, 
   3.688132511867507*^9}}],

Cell[CellGroupData[{

Cell["\<\
Probabilities at posinfinity, radiative decay has not fully taken place\
\>", "Subsubsection",
 CellChangeTimes->{{3.698928102898355*^9, 3.698928110624671*^9}, {
   3.698928438791342*^9, 3.698928468900395*^9}, 3.6999578784827957`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pvec", "[", "sol_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Values", "[", 
    RowBox[{"sol", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", "posinfinity"}], "}"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.686832606658514*^9, 3.6868326319042873`*^9}, {
   3.686832731920308*^9, 3.686832733309265*^9}, 3.686837797916147*^9, {
   3.686837930926297*^9, 3.6868379653745537`*^9}, {3.686838239680558*^9, 
   3.6868382474483347`*^9}, {3.686839065699123*^9, 3.6868390963918858`*^9}, 
   3.6869124924639683`*^9, {3.68691261633033*^9, 3.686912623487007*^9}, 
   3.686913190225705*^9, {3.6878163860136433`*^9, 3.687816409472041*^9}, {
   3.6878166319528*^9, 3.687816681012051*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pvecsol", "=", 
  RowBox[{"Pvec", "[", "sol", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.687816475732235*^9, 3.687816500282682*^9}, 
   3.687816801228661*^9, {3.698928530604412*^9, 3.6989285399465322`*^9}, {
   3.699700251437709*^9, 3.6997002517861223`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.782439449807465`*^-7", ",", "7.542471381048515`*^-7", ",", 
   "2.0033828932899715`*^-7", ",", "0.`", ",", "0.00003528467634969984`", ",",
    "6.184500649637255`*^-6", ",", "6.439777914973128`*^-7", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.00002567876548796855`", ",", 
   "0.000046076514407389485`", ",", "5.362514923780605`*^-6", ",", "0.`", ",",
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.00015598080113506154`",
    ",", "0.0003008378603628097`", ",", "0.0001610071947985736`", ",", 
   "3.7109168024479665`*^-292", ",", "1.0100989313414543`*^-288", ",", 
   RowBox[{"-", "4.7384210824873484`*^-307"}], ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.0000502566823675212`", ",", "0.0004126817684913466`", ",", 
   "0.00033774470556711283`", ",", 
   RowBox[{"-", "1.5136920302609486`*^-270"}], ",", 
   RowBox[{"-", "9.563464459429182`*^-267"}], ",", "2.401014915848224`*^-282",
    ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.00006834336134206039`", ",", 
   "0.001103026517887353`", ",", "0.002319379593869456`", ",", 
   RowBox[{"-", "4.709136697724963`*^-252"}], ",", 
   RowBox[{"-", "1.0592260374749096`*^-247"}], ",", 
   "2.218468416776799`*^-259", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.003053600447104934`", ",", "0.004854122072523501`", ",", 
   "1.6966971610388822`*^-118", ",", "2.412926006754745`*^-113", ",", 
   RowBox[{"-", "8.82326956753831`*^-204"}], ",", 
   RowBox[{"-", "9.553508393761227`*^-291"}], ",", 
   RowBox[{"-", "1.0397960091972883`*^-285"}], ",", "0.`", ",", 
   "0.24581685345378412`", ",", "0.06104614981714309`", ",", 
   "1.778199674290475`*^-11", ",", "3.9226494924326983`*^-224", ",", 
   "7.055975867162365`*^-218", ",", "2.672307041864806`*^-264", ",", 
   "0.680193083957792`", ",", "3.3944055572250475`*^-6", ",", 
   "2.2365228820284115`*^-32", ",", "3.0735634997956828`*^-6"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.68781650145743*^9, {3.687816850367133*^9, 3.687816852959627*^9}, 
   3.687816964045339*^9, 3.687836851153165*^9, 3.687884034568994*^9, 
   3.6879313941523542`*^9, 3.687956156336542*^9, 3.68797130132283*^9, 
   3.68797246496102*^9, 3.6879725665092287`*^9, 3.687979424118658*^9, 
   3.6880965441581097`*^9, 3.698851183701518*^9, 3.698899531182136*^9, 
   3.698919366784698*^9, 3.698929475276936*^9, 3.698938882283304*^9, 
   3.699697906865691*^9, 3.699700253252618*^9, 3.699956908359477*^9, 
   3.6999570230858183`*^9, 3.6999595847742558`*^9, 3.699960932736475*^9, 
   3.7018803336782703`*^9, 3.70348539852739*^9, 3.7034857184398727`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", "pvecsol", "]"}]], "Input",
 CellChangeTimes->{{3.687960359659802*^9, 3.6879603670355988`*^9}, {
  3.6989287556370077`*^9, 3.69892875752309*^9}, {3.699700255634494*^9, 
  3.699700255985983*^9}}],

Cell[BoxData["0.9999999999999902`"], "Output",
 CellChangeTimes->{3.687960367461376*^9, 3.68797130145163*^9, 
  3.687972467383265*^9, 3.6879725690961437`*^9, 3.687979427669725*^9, 
  3.688096547512364*^9, 3.698851187629901*^9, 3.6988995312742233`*^9, 
  3.69891936689087*^9, 3.698929475409144*^9, 3.6989388823886213`*^9, 
  3.6996979100845957`*^9, 3.699700256659504*^9, 3.6999570232316723`*^9, 
  3.703485718459157*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"expGamInf", ".", 
   RowBox[{"timePvec", "[", 
    RowBox[{"sol", ",", "posinfinity"}], "]"}]}], "-", 
  RowBox[{"expGamInf", ".", 
   RowBox[{"timePvec", "[", 
    RowBox[{"sol", ",", 
     RowBox[{"posinfinity", "/", "10"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.699698334535149*^9, 3.699698385231636*^9}, {
  3.69969842731805*^9, 3.69969847797268*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", ",", 
   RowBox[{"-", "2.117582368135751`*^-21"}], ",", "0.`", ",", 
   "1.951810771170817`*^-27", ",", "4.743384504624082`*^-20", ",", "0.`", ",",
    "0.`", ",", 
   RowBox[{"-", "1.3112864324237228`*^-26"}], ",", "1.085635854083977`*^-26", 
   ",", "4.341154898321421`*^-33", ",", "4.0657581468206416`*^-20", ",", 
   "0.`", ",", "0.`", ",", 
   RowBox[{"-", "6.351030100245629`*^-25"}], ",", 
   RowBox[{"-", "4.529014556598654`*^-25"}], ",", "4.9430645489786295`*^-27", 
   ",", "7.786571916166595`*^-33", ",", 
   RowBox[{"-", "2.5899711530589043`*^-32"}], ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "4.0925786387490536`*^-25", ",", 
   RowBox[{"-", "2.091471637456252`*^-24"}], ",", 
   RowBox[{"-", "2.9692974274110984`*^-25"}], ",", 
   RowBox[{"-", "1.5225674192632784`*^-30"}], ",", 
   RowBox[{"-", "7.469236010410311`*^-31"}], ",", "6.918115221356298`*^-32", 
   ",", "2.168404344971009`*^-18", ",", "0.`", ",", "0.`", ",", 
   RowBox[{"-", "4.856831795159103`*^-25"}], ",", 
   RowBox[{"-", "4.154769424874211`*^-25"}], ",", "1.894119073926489`*^-24", 
   ",", "4.044018682892733`*^-30", ",", 
   RowBox[{"-", "1.9193781734439484`*^-30"}], ",", "3.8111419733844833`*^-31",
    ",", "2.949029909160572`*^-17", ",", "0.`", ",", "0.`", ",", 
   "3.0953377485546154`*^-27", ",", 
   RowBox[{"-", "4.755622166762152`*^-25"}], ",", 
   RowBox[{"-", "2.0315479276359646`*^-26"}], ",", 
   RowBox[{"-", "1.5056854556060718`*^-27"}], ",", 
   RowBox[{"-", "1.4143766295677728`*^-27"}], ",", 
   RowBox[{"-", "3.749088577140161`*^-28"}], ",", "7.503199450642484`*^-14", 
   ",", "0.`", ",", 
   RowBox[{"-", "7.127714556468387`*^-18"}], ",", 
   RowBox[{"-", "1.0136545249632107`*^-12"}], ",", 
   RowBox[{"-", "3.594418788775569`*^-23"}], ",", 
   RowBox[{"-", "6.3072584986223054`*^-30"}], ",", "1.3514166482006304`*^-27",
    ",", "1.1739618741381026`*^-27", ",", "9.394152122865762`*^-13", ",", 
   "0.`", ",", "0.`", ",", "3.5091301053598386`*^-33", ",", 
   "1.2395825855394905`*^-27", ",", 
   RowBox[{"-", "2.829695397290842`*^-31"}], ",", 
   RowBox[{"-", "1.1324274851176597`*^-14"}], ",", "0.`", ",", "0.`", ",", 
   "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.699698366247549*^9, 3.699698386063014*^9}, {
   3.699698427995202*^9, 3.699698478875265*^9}, 3.6999570235402117`*^9, 
   3.703485718731394*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pvec", "=", 
  RowBox[{"expGamInf", ".", "pvecsol"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.699697898890923*^9, 3.699697899097865*^9}, {
  3.699698049315086*^9, 3.69969805149895*^9}, {3.6997002619792767`*^9, 
  3.699700264113298*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.782439449807465`*^-7", ",", "9.545854274338487`*^-7", ",", "0.`", ",", 
   "0.`", ",", "0.00004211315479083441`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.00007711779481913863`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.0006178258562964448`", ",", "0.`", ",", "0.`", ",", 
   "3.7109168024479665`*^-292", ",", "1.0100989313414543`*^-288", ",", 
   RowBox[{"-", "4.7384210824873484`*^-307"}], ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.0008006831564259806`", ",", "0.`", ",", "0.`", ",", 
   RowBox[{"-", "1.5136920302609486`*^-270"}], ",", 
   RowBox[{"-", "9.563464459429182`*^-267"}], ",", "2.401014915848224`*^-282",
    ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.0034907494730988696`", ",", 
   "0.`", ",", "0.`", ",", 
   RowBox[{"-", "4.709136697724963`*^-252"}], ",", 
   RowBox[{"-", "1.0592260374749096`*^-247"}], ",", 
   "2.218468416776799`*^-259", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.007907722519628435`", ",", "0.`", ",", "1.6966971610388822`*^-118", ",",
    "2.412926006754745`*^-113", ",", 
   RowBox[{"-", "8.82326956753831`*^-204"}], ",", 
   RowBox[{"-", "9.553508393761227`*^-291"}], ",", 
   RowBox[{"-", "1.0397960091972883`*^-285"}], ",", "0.`", ",", 
   "0.3068630032887092`", ",", "0.`", ",", "0.`", ",", 
   "3.9226494924326983`*^-224", ",", "7.055975867162365`*^-218", ",", 
   "2.672307041864806`*^-264", ",", "0.6801964783633492`", ",", "0.`", ",", 
   "0.`", ",", "3.0735634997956828`*^-6"}], "}"}]], "Output",
 CellChangeTimes->{3.699698052170587*^9, 3.699700264804153*^9, 
  3.699957023641078*^9, 3.699959584911656*^9, 3.6999609328861923`*^9, 
  3.7018803337999887`*^9, 3.703485398606119*^9, 3.703485718755224*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", "pvec", "]"}]], "Input",
 CellChangeTimes->{{3.6997002738664427`*^9, 3.69970027424902*^9}}],

Cell[BoxData["0.9999999999999903`"], "Output",
 CellChangeTimes->{3.699700274875613*^9, 3.699957023740543*^9, 
  3.703485718764224*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", "pvec", "]"}]], "Input",
 CellChangeTimes->{{3.699697961121529*^9, 3.699697963970189*^9}, {
  3.6996980601325617`*^9, 3.699698060274815*^9}, {3.699700284970481*^9, 
  3.6997002853044233`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.782439449807465`*^-7", ",", "9.545854274338487`*^-7", ",", "0", ",", "0",
    ",", "0.00004211315479083441`", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0.00007711779481913863`", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0.0006178258562964448`", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0.0008006831564259806`", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0.0034907494730988696`", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0.007907722519628435`", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0.3068630032887092`", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0.6801964783633492`", ",", "0", ",", 
   "0", ",", "3.0735634997956828`*^-6"}], "}"}]], "Output",
 CellChangeTimes->{
  3.699697964418106*^9, 3.6996980232683783`*^9, {3.6996980551918383`*^9, 
   3.6996980608527718`*^9}, 3.699700285944803*^9, 3.69995702384088*^9, 
   3.7034857187723207`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pvecsol", "-", "pvec"}]], "Input",
 CellChangeTimes->{{3.6996981404278173`*^9, 3.699698145141378*^9}, {
  3.699700280835918*^9, 3.6997002823286467`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", ",", 
   RowBox[{"-", "2.0033828932899722`*^-7"}], ",", "2.0033828932899715`*^-7", 
   ",", "0.`", ",", 
   RowBox[{"-", "6.828478441134566`*^-6"}], ",", "6.184500649637255`*^-6", 
   ",", "6.439777914973128`*^-7", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   RowBox[{"-", "0.00005143902933117008`"}], ",", "0.000046076514407389485`", 
   ",", "5.362514923780605`*^-6", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", 
   RowBox[{"-", "0.0004618450551613833`"}], ",", "0.0003008378603628097`", 
   ",", "0.0001610071947985736`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", 
   RowBox[{"-", "0.0007504264740584594`"}], ",", "0.0004126817684913466`", 
   ",", "0.00033774470556711283`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", 
   RowBox[{"-", "0.0034224061117568093`"}], ",", "0.001103026517887353`", ",",
    "0.002319379593869456`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", 
   RowBox[{"-", "0.004854122072523501`"}], ",", "0.004854122072523501`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   RowBox[{"-", "0.06104614983492507`"}], ",", "0.06104614981714309`", ",", 
   "1.778199674290475`*^-11", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   RowBox[{"-", "3.39440555718884`*^-6"}], ",", "3.3944055572250475`*^-6", 
   ",", "2.2365228820284115`*^-32", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.699698145715652*^9, {3.699700283108767*^9, 3.699700287525138*^9}, 
   3.69995702394527*^9, 3.7034857187798223`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"intProb", "[", 
   RowBox[{"sol_", ",", "Pxxx_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"solProb", "[", 
     RowBox[{"sol", ",", "Pxxx", ",", "t1"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "neginfinity", ",", "posinfinity"}], "}"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ",", 
    RowBox[{"MinRecursion", "\[Rule]", "5"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
    RowBox[{"Method", "\[Rule]", "\"\<LocalAdaptive\>\""}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6868378246516743`*^9, 3.686837894420912*^9}, {
   3.686838058650399*^9, 3.6868380592149754`*^9}, {3.686840860375702*^9, 
   3.686840867383613*^9}, {3.6876101062632713`*^9, 3.687610109278799*^9}, {
   3.6876101854201202`*^9, 3.687610186890069*^9}, {3.687612996880898*^9, 
   3.687612996976348*^9}, {3.6876165019988317`*^9, 3.687616508046164*^9}, {
   3.6876166152515078`*^9, 3.687616621219494*^9}, {3.687788197481617*^9, 
   3.68778819758424*^9}, {3.687974042237282*^9, 3.687974044388812*^9}, {
   3.6879740779883747`*^9, 3.687974078139597*^9}, {3.6882229922154284`*^9, 
   3.688222992867888*^9}, {3.6989412427735653`*^9, 3.698941258987422*^9}, 
   3.698941856773913*^9, {3.698942069082836*^9, 3.6989420959191628`*^9}, {
   3.6989421321025763`*^9, 3.698942163269511*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"intProbSol", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Values", "[", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "\[Rule]", "t1"}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "neginfinity", ",", "posinfinity"}], "}"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ",", 
    RowBox[{"MinRecursion", "\[Rule]", "5"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
    RowBox[{"Method", "\[Rule]", "\"\<LocalAdaptive\>\""}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6868378246516743`*^9, 3.686837894420912*^9}, {
   3.686838058650399*^9, 3.6868380592149754`*^9}, {3.686840860375702*^9, 
   3.686840867383613*^9}, {3.6876101062632713`*^9, 3.687610109278799*^9}, {
   3.6876101854201202`*^9, 3.687610186890069*^9}, {3.687612996880898*^9, 
   3.687612996976348*^9}, {3.6876165019988317`*^9, 3.687616508046164*^9}, {
   3.6876166152515078`*^9, 3.687616621219494*^9}, {3.687788197481617*^9, 
   3.68778819758424*^9}, {3.687974042237282*^9, 3.687974044388812*^9}, {
   3.6879740779883747`*^9, 3.687974078139597*^9}, {3.6882229922154284`*^9, 
   3.688222992867888*^9}, {3.6989412427735653`*^9, 3.698941258987422*^9}, 
   3.698941856773913*^9, {3.698942069082836*^9, 3.6989420959191628`*^9}, {
   3.6989421321025763`*^9, 3.698942163269511*^9}, {3.699766993915251*^9, 
   3.6997669982028427`*^9}, {3.6997670446665697`*^9, 3.699767058949087*^9}, {
   3.699956743574391*^9, 3.699956744996519*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "410395.69648955535`", ",", "32.71070602927475`", ",", "46.90859292287672`",
    ",", "85.13032792253156`", ",", "550.7611835233947`", ",", 
   "245.62395815657874`", ",", "80.50406704740864`", ",", 
   "3.4180206955154526`", ",", "5.738938770889307`", ",", 
   "1.439889635739404`", ",", "31.54942829566461`", ",", "81.41168991371842`",
    ",", "19.0621852546686`", ",", "59.84780634216788`", ",", 
   "30.892309302669627`", ",", "9.4137453025878`", ",", 
   "0.10037234883690589`", ",", "0.21715425882366948`", ",", 
   "193.82966255417404`", ",", "351.97968244889677`", ",", 
   "220.92311187133322`", ",", "4.927354636590558`", ",", 
   "14.212854966481661`", ",", "3.537452143075078`", ",", 
   "1.7604894275298015`", ",", "1.1225393721888046`", ",", 
   "0.3546476985778263`", ",", "24.854789132008296`", ",", 
   "222.0103098095503`", ",", "188.79746460543524`", ",", 
   "41.18264469888114`", ",", "72.15922703782748`", ",", 
   "38.504833490780356`", ",", "0.24386524590271214`", ",", 
   "0.8513769918626617`", ",", "0.19401232975891097`", ",", 
   "37.93070232245714`", ",", "563.8802179840345`", ",", 
   "1173.7867051560188`", ",", "5.268271066308192`", ",", 
   "39.76411697255741`", ",", "24.84498303437571`", ",", "2.776482677211517`",
    ",", "6.153252004547409`", ",", "2.51494363785271`", ",", 
   "1268.0624936953488`", ",", "2082.2865533681515`", ",", 
   "16.94445098418237`", ",", "409.99813949476743`", ",", 
   "340.28775724717104`", ",", "0.22772805127148565`", ",", 
   "4.734417687462437`", ",", "1.7710112526661623`", ",", "97663.8393212461`",
    ",", "25256.495661692305`", ",", "4077.074706108504`", ",", 
   "0.0011233723666803856`", ",", "0.1702113895787785`", ",", 
   "0.19262701058635304`", ",", "280783.7286425911`", ",", 
   "1.4035819828435205`", ",", "0.18864479031985681`", ",", 
   "1.2667479256115899`"}], "}"}]], "Output",
 CellChangeTimes->{3.699767000879054*^9, 3.6997670614990253`*^9, 
  3.6999269946094*^9, 3.699956747768655*^9, 3.699959586777219*^9, 
  3.6999609347627897`*^9, 3.701880336234586*^9, 3.703485400412047*^9, 
  3.7034857204813967`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"intProbRad", "=", 
  RowBox[{"intProbSol", "+", 
   RowBox[{"expIntGam", " ", ".", "pvecsol"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6868378246516743`*^9, 3.686837894420912*^9}, {
   3.686838058650399*^9, 3.6868380592149754`*^9}, {3.686840860375702*^9, 
   3.686840867383613*^9}, {3.6876101062632713`*^9, 3.687610109278799*^9}, {
   3.6876101854201202`*^9, 3.687610186890069*^9}, {3.687612996880898*^9, 
   3.687612996976348*^9}, {3.6876165019988317`*^9, 3.687616508046164*^9}, {
   3.6876166152515078`*^9, 3.687616621219494*^9}, {3.687788197481617*^9, 
   3.68778819758424*^9}, {3.687974042237282*^9, 3.687974044388812*^9}, {
   3.6879740779883747`*^9, 3.687974078139597*^9}, {3.6882229922154284`*^9, 
   3.688222992867888*^9}, {3.6989412427735653`*^9, 3.698941258987422*^9}, 
   3.698941856773913*^9, {3.698942069082836*^9, 3.6989420959191628`*^9}, {
   3.6989421321025763`*^9, 3.698942163269511*^9}, {3.6997666738571978`*^9, 
   3.699766690839231*^9}, 3.699766938758153*^9, {3.699767063949317*^9, 
   3.6997671216568747`*^9}, {3.699956748716146*^9, 3.6999567500421143`*^9}, {
   3.699956939105968*^9, 3.699956972079521*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.150709076390128`*^9", ",", "3.9463872856238203`*^9", ",", 
   "47.31921392086397`", ",", "85.13032792253156`", ",", 
   "1.7410156597331046`*^11", ",", "263.09949448112434`", ",", 
   "81.89738837590697`", ",", "3.4180206955154526`", ",", 
   "5.738938770889307`", ",", "1.439889635739404`", ",", 
   "3.188155544517356`*^11", ",", "265.3261285106296`", ",", 
   "34.11481647193003`", ",", "59.84780634216788`", ",", 
   "30.892309302669627`", ",", "9.4137453025878`", ",", 
   "0.10037234883690589`", ",", "0.21715425882366948`", ",", 
   "2.5541769348190063`*^12", ",", "3011.9177989113937`", ",", 
   "893.5942271543795`", ",", "4.927354636590558`", ",", 
   "14.212854966481661`", ",", "3.537452143075078`", ",", 
   "1.7604894275298015`", ",", "1.1225393721888046`", ",", 
   "0.3546476985778263`", ",", "3.3101341179912124`*^12", ",", 
   "8824.424885463874`", ",", "2699.294558754178`", ",", "41.18264469888114`",
    ",", "72.15922703782748`", ",", "38.504833490780356`", ",", 
   "0.24386524590271214`", ",", "0.8513769918626617`", ",", 
   "0.19401232975891097`", ",", "1.4431237559125959`*^13", ",", 
   "118885.92940662376`", ",", "41499.1112434111`", ",", "5.268271066308192`",
    ",", "39.76411697255741`", ",", "24.84498303437571`", ",", 
   "2.776482677211517`", ",", "6.153252004547409`", ",", "2.51494363785271`", 
   ",", "3.2691610547855562`*^13", ",", "344814.90482093155`", ",", 
   "16.94445098418237`", ",", "409.99813949476743`", ",", 
   "340.28775724717104`", ",", "0.22772805127148565`", ",", 
   "4.734417687462437`", ",", "1.7710112526661623`", ",", 
   "1.268274690586361`*^15", ",", "3.391076233963901`*^11", ",", 
   "4077.0747064239795`", ",", "0.0011233723666803856`", ",", 
   "0.1702113895787785`", ",", "0.19262701058635304`", ",", 
   "2.8120256498322115`*^15", ",", "5.590721254072054`*^6", ",", 
   "0.18864479031985681`", ",", "1.270653361186424`*^10"}], "}"}]], "Output",
 CellChangeTimes->{3.6997670741490726`*^9, 3.6997671224964247`*^9, 
  3.699927183218595*^9, 3.6999567512604218`*^9, 3.699956940679145*^9, 
  3.699956972834285*^9, 3.699957151131359*^9, 3.699959586974205*^9, 
  3.699960934994607*^9, 3.701880336435863*^9, 3.7034854005141068`*^9, 
  3.7034857205018044`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"intProbRad", "-", "intProbSol"}]], "Input",
 CellChangeTimes->{{3.6997671759444923`*^9, 3.699767188228962*^9}, {
  3.6999567664531317`*^9, 3.6999567679465437`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1502986806936383`*^9", ",", "3.946387252913114`*^9", ",", 
   "0.4106209979872517`", ",", "0.`", ",", "1.741015654225493`*^11", ",", 
   "17.4755363245456`", ",", "1.393321328498331`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "3.1881555442018616`*^11", ",", "183.91443859691117`", 
   ",", "15.052631217261428`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`",
    ",", "0.`", ",", "2.554176934625177`*^12", ",", "2659.938116462497`", ",",
    "672.6711152830462`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",",
    "0.`", ",", "0.`", ",", "3.3101341179663574`*^12", ",", 
   "8602.414575654324`", ",", "2510.4970941487427`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "1.4431237559088027`*^13", ",", "118322.04918863974`", ",", 
   "40325.32453825508`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "3.26916105465875`*^13", ",", "342732.6182675634`",
    ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "1.2682746904886972`*^15", ",", "3.391075981398944`*^11", ",", 
   "3.1547551770927384`*^-7", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "2.812025649551428`*^15", ",", "5.590719850490072`*^6", ",", "0.`", ",", 
   "1.2706533610597492`*^10"}], "}"}]], "Output",
 CellChangeTimes->{3.69976718935902*^9, 3.699957151242087*^9, 
  3.703485720510067*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"intProbFlux", "[", 
   RowBox[{"sol_", ",", "Pxxx_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"solProb", "[", 
      RowBox[{"sol", ",", "Pxxx", ",", "t1"}], "]"}], "*", 
     RowBox[{"flux", "[", "t1", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "neginfinity", ",", "posinfinity"}], "}"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ",", 
    RowBox[{"MinRecursion", "\[Rule]", "5"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
    RowBox[{"Method", "\[Rule]", "\"\<LocalAdaptive\>\""}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6868378246516743`*^9, 3.686837894420912*^9}, {
   3.686838058650399*^9, 3.6868380592149754`*^9}, {3.686840860375702*^9, 
   3.686840867383613*^9}, {3.6876101062632713`*^9, 3.687610109278799*^9}, {
   3.6876101854201202`*^9, 3.687610186890069*^9}, {3.687610262496025*^9, 
   3.687610280015758*^9}, {3.687613001744398*^9, 3.687613001880192*^9}, 
   3.6876166418736677`*^9, {3.6877882014162292`*^9, 3.68778820155193*^9}, {
   3.688222999412039*^9, 3.688223000467617*^9}, {3.698941245021467*^9, 
   3.698941265134214*^9}, 3.698941860532257*^9, {3.698942073369535*^9, 
   3.6989420985753393`*^9}, 3.69894213055305*^9, {3.698942167701716*^9, 
   3.698942170518244*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"intProbFluxSol", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Values", "[", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"t", "\[Rule]", "t1"}], "}"}]}], ")"}], "*", 
     RowBox[{"flux", "[", "t1", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "neginfinity", ",", "posinfinity"}], "}"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ",", 
    RowBox[{"MinRecursion", "\[Rule]", "5"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
    RowBox[{"Method", "\[Rule]", "\"\<LocalAdaptive\>\""}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6868378246516743`*^9, 3.686837894420912*^9}, {
   3.686838058650399*^9, 3.6868380592149754`*^9}, {3.686840860375702*^9, 
   3.686840867383613*^9}, {3.6876101062632713`*^9, 3.687610109278799*^9}, {
   3.6876101854201202`*^9, 3.687610186890069*^9}, {3.687612996880898*^9, 
   3.687612996976348*^9}, {3.6876165019988317`*^9, 3.687616508046164*^9}, {
   3.6876166152515078`*^9, 3.687616621219494*^9}, {3.687788197481617*^9, 
   3.68778819758424*^9}, {3.687974042237282*^9, 3.687974044388812*^9}, {
   3.6879740779883747`*^9, 3.687974078139597*^9}, {3.6882229922154284`*^9, 
   3.688222992867888*^9}, {3.6989412427735653`*^9, 3.698941258987422*^9}, 
   3.698941856773913*^9, {3.698942069082836*^9, 3.6989420959191628`*^9}, {
   3.6989421321025763`*^9, 3.698942163269511*^9}, {3.699766993915251*^9, 
   3.6997669982028427`*^9}, {3.6997670446665697`*^9, 3.699767058949087*^9}, {
   3.699956743574391*^9, 3.699956744996519*^9}, {3.699957173201311*^9, 
   3.699957188592613*^9}, {3.6999572847755938`*^9, 3.699957288366539*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "148.3947995057463`", ",", "6.030323896215878`", ",", "8.047399307897045`", 
   ",", "12.892567209908696`", ",", "106.30795429145438`", ",", 
   "46.429294257495435`", ",", "14.526391635577095`", ",", 
   "0.9320490546907972`", ",", "1.475481651742277`", ",", 
   "0.3381681408268801`", ",", "7.090876444995295`", ",", 
   "19.405218203962093`", ",", "5.081372414292608`", ",", 
   "17.30752951291685`", ",", "8.706277115033158`", ",", 
   "2.5231616348315806`", ",", "0.03305707982163754`", ",", 
   "0.06835044384185032`", ",", "43.68969171729393`", ",", 
   "75.04298250073204`", ",", "49.36159677045696`", ",", 
   "1.8576841194807077`", ",", "5.291975183417649`", ",", 
   "1.2785053171952543`", ",", "0.6108928739813884`", ",", 
   "0.38138249005821595`", ",", "0.11554881470285376`", ",", 
   "2.8857157338403256`", ",", "21.53365543720656`", ",", 
   "18.593793239744972`", ",", "15.89841938326411`", ",", 
   "28.120766149460277`", ",", "14.769259174598375`", ",", 
   "0.10042949611468337`", ",", "0.3476266481401212`", ",", 
   "0.0772424347979305`", ",", "4.9826267770936195`", ",", 
   "48.9020518202315`", ",", "86.40887699863929`", ",", "2.299503057871733`", 
   ",", "17.345725334397503`", ",", "10.824289842820855`", ",", 
   "1.1707831654350542`", ",", "2.613267162173556`", ",", 
   "1.0523511553528415`", ",", "9.776293372859229`", ",", 
   "36.03173947330804`", ",", "7.4496658146189505`", ",", "154.912812622144`",
    ",", "144.48641484414426`", ",", "0.10375910723425455`", ",", 
   "2.1573265869881006`", ",", "0.8057748568088092`", ",", "104.37389880812`",
    ",", "77.2040965468865`", ",", "236.51844210816978`", ",", 
   "0.000523831657620622`", ",", "0.07423084270816527`", ",", 
   "0.08865909359952812`", ",", "605.0620933580428`", ",", 
   "0.003852758793746238`", ",", "0.024200283589650835`", ",", 
   "0.0018841348030623065`"}], "}"}]], "Output",
 CellChangeTimes->{3.699957197650942*^9, 3.699957477571665*^9, 
  3.699959763534778*^9, 3.699961106546029*^9, 3.70188057354202*^9, 
  3.703485485631649*^9, 3.70348580507129*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Determine the probabilities for branching into photoionization, Auger decay, \
or radiative decay\
\>", "Subsubsection",
 CellChangeTimes->{{3.6988443801759663`*^9, 3.698844405493862*^9}, 
   3.699957864147634*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"totprobrad", "[", "lmn_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "slmn", ",", "xscTotlmn", ",", "GamATotlmn", ",", "GamRTotlmn", ",", 
      "px", ",", "pa", ",", "pr"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"slmn", "=", 
      RowBox[{"ToString", "[", "lmn", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"xscTotlmn", "=", 
      RowBox[{"Symbol", "[", 
       RowBox[{"\"\<xscTot\>\"", "<>", "slmn"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"GamATotlmn", "=", 
      RowBox[{"Symbol", "[", 
       RowBox[{"\"\<GamATot\>\"", "<>", "slmn"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"GamRTotlmn", "=", 
      RowBox[{"Symbol", "[", 
       RowBox[{"\"\<GamRTot\>\"", "<>", "slmn"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"existsxsctot", "[", 
        RowBox[{"[", 
         RowBox[{"idxconfig", "[", "slmn", "]"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"px", "=", 
        RowBox[{
         RowBox[{"xscTotlmn", "[", "omegaX", "]"}], "*", 
         RowBox[{"intProbFluxSol", "[", 
          RowBox[{"[", 
           RowBox[{"idxconfig", "[", "slmn", "]"}], "]"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"px", "=", "0"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"existsGamAtot", "[", 
        RowBox[{"[", 
         RowBox[{"idxconfig", "[", "slmn", "]"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"pa", "=", 
        RowBox[{"GamATotlmn", "*", 
         RowBox[{"intProbRad", "[", 
          RowBox[{"[", 
           RowBox[{"idxconfig", "[", "slmn", "]"}], "]"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"pa", "=", "0"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"existsGamRtot", "[", 
        RowBox[{"[", 
         RowBox[{"idxconfig", "[", "slmn", "]"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"pr", "=", 
        RowBox[{"GamRTotlmn", "*", 
         RowBox[{"intProbRad", "[", 
          RowBox[{"[", 
           RowBox[{"idxconfig", "[", "slmn", "]"}], "]"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"pr", "=", "0"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"px", "+", "pa", "+", "pr"}], "\[NotEqual]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"px", "/", 
          RowBox[{"(", 
           RowBox[{"px", "+", "pa", "+", "pr"}], ")"}]}], ",", 
         RowBox[{"pa", "/", 
          RowBox[{"(", 
           RowBox[{"px", "+", "pa", "+", "pr"}], ")"}]}], ",", 
         RowBox[{"pr", "/", 
          RowBox[{"(", 
           RowBox[{"px", "+", "pa", "+", "pr"}], ")"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.687634026281044*^9, 3.68763409357934*^9}, {
   3.6876341242145557`*^9, 3.6876341254953547`*^9}, {3.687634268700735*^9, 
   3.687634317937982*^9}, {3.687634515077115*^9, 3.687634604788169*^9}, {
   3.687634731612365*^9, 3.687634732857293*^9}, {3.687634786948719*^9, 
   3.687634830798882*^9}, {3.6876348634056473`*^9, 3.687634948730369*^9}, {
   3.687635002810442*^9, 3.6876350256715593`*^9}, {3.687635087828663*^9, 
   3.687635200194334*^9}, {3.6876352534348392`*^9, 3.687635281019335*^9}, {
   3.68768502081586*^9, 3.68768503013286*^9}, {3.6876850736838207`*^9, 
   3.687685097706905*^9}, {3.687786349677137*^9, 3.687786406955627*^9}, 
   3.6877865227934237`*^9, {3.687786718321969*^9, 3.687786754584568*^9}, {
   3.6877919801693*^9, 3.687792055530903*^9}, {3.6879515297842493`*^9, 
   3.687951667763505*^9}, {3.687951717004471*^9, 3.6879517425217543`*^9}, {
   3.687952244725677*^9, 3.687952267620393*^9}, {3.6882233574196672`*^9, 
   3.68822335810618*^9}, {3.688560627401142*^9, 3.6885606275420713`*^9}, {
   3.699767409894815*^9, 3.69976744717528*^9}, 3.699957422208514*^9, {
   3.69995745895076*^9, 3.699957474924738*^9}, {3.6999575577183943`*^9, 
   3.69995756112333*^9}, 3.700026404561173*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"branching", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"totprobrad", "[", 
     RowBox[{"configurations", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "configurations", "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.68778682794033*^9, 3.687786831204627*^9}, {
   3.687786864126135*^9, 3.6877868724760647`*^9}, {3.687787945697954*^9, 
   3.68778794849479*^9}, {3.687788156897649*^9, 3.687788166736759*^9}, {
   3.687791879801281*^9, 3.687791889024431*^9}, 3.7000264004776087`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9995697070780251`", ",", "0.`", ",", "0.0004302929219748007`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0.052971303640744406`", ",", "0.9312635365183611`", ",", 
     "0.015765159840894268`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9995964617373259`", ",", "0.`", ",", "0.0004035382626741917`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9995893442975446`", ",", "0.`", ",", "0.0004106557024552454`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0.08320731257541328`", ",", "0.9008876296712375`", ",", 
     "0.01590505775334922`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.10931929292530687`", ",", "0.8745790741487407`", ",", 
     "0.01610163292595244`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.006100506061809508`", ",", "0.9764222358846542`", ",", 
     "0.017477258053536233`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9991583582775612`", ",", "0.`", ",", "0.0008416417224389607`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9995385334092622`", ",", "0.`", ",", "0.00046146659073769623`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.08463840275577596`", ",", "0.8986267288778916`", ",", 
     "0.01673486836633231`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.10453859481158473`", ",", "0.8774431614349841`", ",", 
     "0.018018243753431036`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.09935184098494126`", ",", "0.8805041699624999`", ",", 
     "0.02014398905255882`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00817302789734367`", ",", "0.9733190273804353`", ",", 
     "0.018507944722220865`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0070153138704372306`", ",", "0.9730172584637298`", ",", 
     "0.019967427665833024`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9984467758314338`", ",", "0.`", ",", "0.0015532241685663416`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9990306924169646`", ",", "0.`", ",", "0.0009693075830354923`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0.12786516541892134`", ",", "0.8552927242219546`", ",", 
     "0.016842110359124102`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.15347044288133643`", ",", "0.8268335330091556`", ",", 
     "0.01969602410950794`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.12988696903665714`", ",", "0.8475690999714115`", ",", 
     "0.022543930991931412`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.009191273602139291`", ",", "0.9709491750698744`", ",", 
     "0.0198595513279862`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.007320725952770353`", ",", "0.9700673199125561`", ",", 
     "0.022611954134673543`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00474326695002922`", ",", "0.9717491183241503`", ",", 
     "0.023507614725820407`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9919521558312929`", ",", "0.`", ",", "0.008047844168707062`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9953374027384965`", ",", "0.`", ",", "0.0046625972615036`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.16446526851380827`", ",", "0.81906969501875`", ",", 
     "0.016465036467441622`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.2025881034796632`", ",", "0.7744038720680085`", ",", 
     "0.023008024452328232`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.15166135659039953`", ",", "0.8211634619800704`", ",", 
     "0.027175181429529988`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.01333672603654958`", ",", "0.9651360552148769`", ",", 
     "0.02152721874857353`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00948565556755838`", ",", "0.9638454989155858`", ",", 
     "0.026668845516855746`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.005241283080530735`", ",", "0.9670265642563644`", ",", 
     "0.02773215266310499`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9999999999999999`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9865432832875068`", ",", "0.`", ",", "0.013456716712493062`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9935686501581874`", ",", "0.`", ",", "0.0064313498418125834`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0.1389621377385471`", ",", "0.8470368063771084`", ",", 
     "0.014001055884344523`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.2600726346313744`", ",", "0.7102258957620262`", ",", 
     "0.029701469606599473`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.15651797393264053`", ",", "0.8059366927991348`", ",", 
     "0.037545333268224734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.020576905604270557`", ",", "0.9567047054830717`", ",", 
     "0.022718388912657806`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.01418481073904257`", ",", "0.9521340419984455`", ",", 
     "0.033681147262511944`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.006098995010077665`", ",", "0.959431384085491`", ",", 
     "0.034469620904431494`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9721448280621068`", ",", "0.`", ",", "0.027855171937893265`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.10380052791068885`", ",", "0.896199471116709`", ",", 
     "9.726022885050034`*^-10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.13355088638949172`", ",", "0.8024280877564751`", ",", 
     "0.0640210258540331`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0249001184371934`", ",", "0.8945603159789729`", ",", 
     "0.08053956558383374`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.03772136673659322`", ",", "0.9427255189231658`", ",", 
     "0.01955311434024099`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.02734392125672063`", ",", "0.9247892906214065`", ",", 
     "0.04786678812187304`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00860578316236749`", ",", "0.9431077531863321`", ",", 
     "0.0482864636513004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2642687245670023`", ",", "0.`", ",", "0.7357312754329977`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04074417233707736`", ",", "0.`", ",", "0.9592558276629226`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.062005052032816976`", ",", "0.9379949477327729`", ",", 
     "2.344099484329141`*^-10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.09241469567295917`", ",", "0.8185265400317524`", ",", 
     "0.08905876429528838`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.016477031420153356`", ",", "0.8942175710936049`", ",", 
     "0.08930539748624182`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2508905213161301`", ",", "0.`", ",", "0.7491094786838699`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06353069368394797`", ",", "0.`", ",", "0.9364693063160521`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.698942778337125*^9, 3.69976780346384*^9, 
  3.699957909097618*^9, 3.699961106922577*^9, 3.7018808424255877`*^9, 
  3.703485933141683*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert symbolic representation of path weights into numbers", \
"Subsubsection",
 CellChangeTimes->{{3.698928322849983*^9, 3.6989283416042023`*^9}, 
   3.6999582079442377`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"numpathset", "=", "pathset"}], ";"}]], "Input",
 CellChangeTimes->{{3.687809423846685*^9, 3.687809424902178*^9}, {
   3.6878100705894203`*^9, 3.6878100749954453`*^9}, 3.6879422080361567`*^9}],

Cell[BoxData[{
 RowBox[{"DeleteFile", "[", "\"\<numpathset.m\>\"", "]"}], "\n", 
 RowBox[{"Save", "[", 
  RowBox[{"\"\<numpathset.m\>\"", ",", "numpathset"}], "]"}]}], "Input",
 CellChangeTimes->{3.68795437093048*^9, 3.6879551035707893`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<numpathset.m\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.687979388679372*^9, 3.6879794131041*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Length", "[", 
    RowBox[{"numpathset", "[", 
     RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "numpathset", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.699533773556674*^9, 3.699533774539743*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "1", ",", "1", ",", "9", ",", "6", ",", "2", ",", "3", 
   ",", "2", ",", "1", ",", "45", ",", "33", ",", "13", ",", "13", ",", "12", 
   ",", "5", ",", "4", ",", "3", ",", "237", ",", "179", ",", "76", ",", "62",
    ",", "65", ",", "37", ",", "17", ",", "19", ",", "8", ",", "1261", ",", 
   "962", ",", "419", ",", "316", ",", "342", ",", "222", ",", "79", ",", 
   "101", ",", "64", ",", "6719", ",", "5142", ",", "2261", ",", "1656", ",", 
   "1800", ",", "1227", ",", "395", ",", "522", ",", "387", ",", "27403", ",",
    "12086", ",", "8770", ",", "9515", ",", "6592", ",", "2051", ",", "2717", 
   ",", "2136", ",", "185016", ",", "85553", ",", "35097", ",", "10821", ",", 
   "14283", ",", "11445", ",", "574522", ",", "171482", ",", "60825", ",", 
   "806829"}], "}"}]], "Output",
 CellChangeTimes->{3.69953379357937*^9, 3.6999669431727943`*^9, 
  3.7018808458654346`*^9, 3.7034919855260277`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sum over all path weights for each configuration", "Subsubsection",
 CellChangeTimes->{{3.6989282493645573`*^9, 3.698928264139299*^9}, 
   3.699958252661614*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"totalpathset", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"numpathset", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "numpathset", "]"}]}], "}"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.687809902821988*^9, 3.687809934435135*^9}, {
  3.6878101017193213`*^9, 3.687810116485484*^9}, {3.6878101991860723`*^9, 
  3.68781020505615*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "0.019038510273410577`", ",", "0.05365324373391159`", ",", 
   "0.9273313326036975`", ",", "0.5225723512190242`", ",", 
   "0.25305547025069486`", ",", "0.09217469486913704`", ",", 
   "0.020160177568606573`", ",", "0.05588854238465813`", ",", 
   "0.04166920665280752`", ",", "0.017814997745825154`", ",", 
   "0.0794474980871939`", ",", "0.022698065674540354`", ",", 
   "0.5113490675887997`", ",", "0.25126772358239885`", ",", 
   "0.09375459505130515`", ",", "0.0015130709419394846`", ",", 
   "0.005663986311799192`", ",", "0.21781054545541179`", ",", 
   "0.33219318798766034`", ",", "0.21911098483389174`", ",", 
   "0.019211590210952048`", ",", "0.08680728526817072`", ",", 
   "0.02541705512429493`", ",", "0.03606618728365695`", ",", 
   "0.02369535633532312`", ",", "0.008733375150765959`", ",", 
   "0.00855709600781313`", ",", "0.07679429575464175`", ",", 
   "0.06246673412405997`", ",", "0.22040811690959045`", ",", 
   "0.34537710917807707`", ",", "0.23388938608541757`", ",", 
   "0.002129164246779465`", ",", "0.012306462751857527`", ",", 
   "0.0032344520439963886`", ",", "0.038860516685647224`", ",", 
   "0.24870192215161724`", ",", "0.36360529420162446`", ",", 
   "0.009765039711854627`", ",", "0.0899033285111388`", ",", 
   "0.07416986437747512`", ",", "0.029719001843876266`", ",", 
   "0.06313649227312912`", ",", "0.03368206414718344`", ",", 
   "0.04030025011521948`", ",", "0.11338076678909542`", ",", 
   "0.04312991698528186`", ",", "0.2875144335429305`", ",", 
   "0.42214432023343473`", ",", "0.0008752712003701612`", ",", 
   "0.020648012779778048`", ",", "0.011469209406361367`", ",", 
   "0.859005077875005`", ",", "0.05890627155475194`", ",", 
   "0.1735192075524476`", ",", "3.055406152593978`*^-6", ",", 
   "0.00020513261632836634`", ",", "0.00048812756821512435`", ",", 
   "0.8822741502650749`", ",", "3.39609060902007`*^-6", ",", 
   "0.000023793521618968024`", ",", "2.3636658769709117`*^-6"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.687810008120391*^9, {3.687810111947187*^9, 3.6878101172675734`*^9}, 
   3.687810205713212*^9, 3.687816850095108*^9, 3.687836850778913*^9, 
   3.687884034249735*^9, 3.687931393739703*^9, 3.6879561562562037`*^9, 
   3.6879713012021437`*^9, 3.687979418347147*^9, 3.688096542840056*^9, 
   3.688221288368037*^9, 3.68822695391823*^9, 3.6988511168724117`*^9, 
   3.698899530761856*^9, 3.6989193662951*^9, 3.69893888176812*^9, 
   3.699967023108079*^9, 3.701880846222149*^9, 3.7034919857908792`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", "totalpathset", "]"}]], "Input",
 CellChangeTimes->{{3.68822126508118*^9, 3.688221271857472*^9}, {
  3.6988511323751373`*^9, 3.698851157621767*^9}}],

Cell[BoxData["9.76869720036421`"], "Output",
 CellChangeTimes->{
  3.688226954030686*^9, {3.69885112000673*^9, 3.698851158739085*^9}, 
   3.698899530840302*^9, 3.698919366402811*^9, 3.6989388818909407`*^9, 
   3.69996702345105*^9, 3.701880846329096*^9, 3.703491985909823*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"totalpathset", "[", 
   RowBox[{"[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"idxconfig", "[", "\"\<225\>\"", "]"}], ",", 
      RowBox[{"idxconfig", "[", "\"\<216\>\"", "]"}], ",", 
      RowBox[{"idxconfig", "[", "\"\<126\>\"", "]"}]}], "}"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.68822126508118*^9, 3.688221271857472*^9}, {
  3.688221338421969*^9, 3.688221344660323*^9}, {3.6882220446445932`*^9, 
  3.688222065057316*^9}, {3.6882223171499147`*^9, 3.688222323172872*^9}}],

Cell[BoxData["1.0000230866110196`"], "Output",
 CellChangeTimes->{3.688226954135696*^9, 3.698851164544087*^9, 
  3.698899530924408*^9, 3.69891936649959*^9, 3.698938881992477*^9, 
  3.6999670235231333`*^9, 3.7018808464356413`*^9, 3.703491986034017*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"totalpathset", "[", 
   RowBox[{"[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"idxconfig", "[", "\"\<224\>\"", "]"}], ",", 
      RowBox[{"idxconfig", "[", "\"\<215\>\"", "]"}], ",", 
      RowBox[{"idxconfig", "[", "\"\<125\>\"", "]"}], ",", 
      RowBox[{"idxconfig", "[", "\"\<206\>\"", "]"}], ",", 
      RowBox[{"idxconfig", "[", "\"\<116\>\"", "]"}], ",", 
      RowBox[{"idxconfig", "[", "\"\<026\>\"", "]"}]}], "}"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.68822126508118*^9, 3.688221271857472*^9}, {
  3.688221338421969*^9, 3.688221344660323*^9}, {3.6882220446445932`*^9, 
  3.688222065057316*^9}, {3.6882223171499147`*^9, 3.688222323172872*^9}, {
  3.6882223593483667`*^9, 3.688222361362955*^9}, {3.6882224279463987`*^9, 
  3.6882224734746113`*^9}}],

Cell[BoxData["0.9855204429449284`"], "Output",
 CellChangeTimes->{3.688226954242915*^9, 3.698851172708551*^9, 
  3.698899531011035*^9, 3.698919366590439*^9, 3.69893888208731*^9, 
  3.69996702360331*^9, 3.70188084654438*^9, 3.703491986168722*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"totalpathset", "[", 
   RowBox[{"[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"idxconfig", "[", "\"\<100\>\"", "]"}], ",", 
      RowBox[{"idxconfig", "[", "\"\<010\>\"", "]"}], ",", 
      RowBox[{"idxconfig", "[", "\"\<001\>\"", "]"}]}], "}"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.68822126508118*^9, 3.688221271857472*^9}, {
  3.688221338421969*^9, 3.688221344660323*^9}, {3.6882220446445932`*^9, 
  3.688222065057316*^9}, {3.688222203835734*^9, 3.6882222137379*^9}}],

Cell[BoxData["0.882301339877303`"], "Output",
 CellChangeTimes->{3.688226954335944*^9, 3.698851178530426*^9, 
  3.698899531098095*^9, 3.698919366687738*^9, 3.698938882187354*^9, 
  3.69996702368909*^9, 3.7018808466418467`*^9, 3.703491986291768*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"totalpathset", "[", 
   RowBox[{"[", 
    RowBox[{"{", 
     RowBox[{"idxconfig", "[", "\"\<000\>\"", "]"}], "}"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7018806208961*^9, 3.7018806283453817`*^9}}],

Cell[BoxData["2.3636658769709117`*^-6"], "Output",
 CellChangeTimes->{3.701880846845244*^9, 3.703491986414329*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Determine terminal probabilities as the sum over all configurations of a \
charge state\
\>", "Subsubsection",
 CellChangeTimes->{{3.69892840557522*^9, 3.698928428085546*^9}, 
   3.699958243460204*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"terminalcfg", "=", 
  RowBox[{"Map", "[", 
   RowBox[{"idxconfig", ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<226\>\"", ",", "\"\<225\>\"", ",", "\"\<224\>\"", ",", 
      "\"\<223\>\"", ",", "\"\<222\>\"", ",", "\"\<221\>\"", ",", 
      "\"\<220\>\"", ",", "\"\<210\>\"", ",", "\"\<200\>\"", ",", 
      "\"\<100\>\"", ",", "\"\<000\>\""}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.687979646531653*^9, 3.687979768954427*^9}, {
  3.698901656508782*^9, 3.6989016656405478`*^9}, {3.698901722801952*^9, 
  3.698901741679078*^9}, {3.698932357375805*^9, 3.698932359366228*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "5", ",", "11", ",", "19", ",", "28", ",", "37", ",", 
   "46", ",", "54", ",", "60", ",", "63"}], "}"}]], "Output",
 CellChangeTimes->{{3.6879796579158688`*^9, 3.687979701551324*^9}, {
   3.687979756185452*^9, 3.687979769613139*^9}, 3.688096583684678*^9, 
   3.68809665539287*^9, 3.6988998306515617`*^9, {3.698901658965193*^9, 
   3.6989016661647253`*^9}, {3.698901724323722*^9, 3.6989017424362583`*^9}, 
   3.698920451689933*^9, 3.698927013169298*^9, 3.6989274678866034`*^9, 
   3.698932360046323*^9, 3.698938882491679*^9, 3.699697992122221*^9, 
   3.699708114921014*^9, 3.6997084952683973`*^9, 3.699708780473827*^9, 
   3.699709096563177*^9, 3.699709343362513*^9, 3.6997103300449953`*^9, 
   3.6997141521026697`*^9, 3.69976586654681*^9, 3.699927183596538*^9, 
   3.699959763733696*^9, 3.6999611067672453`*^9, 3.699967084276778*^9, 
   3.7018805737526827`*^9, 3.7034854857468767`*^9, 3.703491986682329*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"totalPvec", "[", "cfgs_", "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"pvec", "[", 
    RowBox[{"[", 
     RowBox[{"Map", "[", 
      RowBox[{"idxconfig", ",", "cfgs"}], "]"}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.698931636256255*^9, 3.698931659730895*^9}, {
  3.698931690812845*^9, 3.6989317566619062`*^9}, {3.698931797735115*^9, 
  3.698931855131567*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pstayvec", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"SparseArray", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"terminalcfg", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"totalPvec", "[", 
         RowBox[{"{", "\"\<226\>\"", "}"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"totalPvec", "[", 
         RowBox[{"{", 
          RowBox[{"\"\<225\>\"", ",", "\"\<216\>\"", ",", "\"\<126\>\""}], 
          "}"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"totalPvec", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\<224\>\"", ",", "\"\<215\>\"", ",", "\"\<206\>\"", ",", 
           "\"\<125\>\"", ",", "\"\<116\>\"", ",", "\"\<026\>\""}], "}"}], 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"totalPvec", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\<223\>\"", ",", "\"\<214\>\"", ",", "\"\<205\>\"", ",", 
           "\"\<124\>\"", ",", "\"\<115\>\"", ",", "\"\<106\>\"", ",", 
           "\"\<025\>\"", ",", "\"\<016\>\""}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"totalPvec", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\<222\>\"", ",", "\"\<213\>\"", ",", "\"\<204\>\"", ",", 
           "\"\<123\>\"", ",", "\"\<114\>\"", ",", "\"\<105\>\"", ",", 
           "\"\<024\>\"", ",", "\"\<015\>\"", ",", "\"\<006\>\""}], "}"}], 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"totalPvec", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\<221\>\"", ",", "\"\<212\>\"", ",", "\"\<203\>\"", ",", 
           "\"\<122\>\"", ",", "\"\<113\>\"", ",", "\"\<104\>\"", ",", 
           "\"\<023\>\"", ",", "\"\<014\>\"", ",", "\"\<005\>\""}], "}"}], 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"totalPvec", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\<220\>\"", ",", "\"\<211\>\"", ",", "\"\<202\>\"", ",", 
           "\"\<121\>\"", ",", "\"\<112\>\"", ",", "\"\<103\>\"", ",", 
           "\"\<022\>\"", ",", "\"\<013\>\"", ",", "\"\<004\>\""}], "}"}], 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"totalPvec", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\<210\>\"", ",", "\"\<201\>\"", ",", "\"\<120\>\"", ",", 
           "\"\<111\>\"", ",", "\"\<102\>\"", ",", "\"\<021\>\"", ",", 
           "\"\<012\>\"", ",", "\"\<003\>\""}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"totalPvec", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\<200\>\"", ",", "\"\<110\>\"", ",", "\"\<101\>\"", ",", 
           "\"\<020\>\"", ",", "\"\<011\>\"", ",", "\"\<002\>\""}], "}"}], 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"totalPvec", "[", 
         RowBox[{"{", 
          RowBox[{"\"\<100\>\"", ",", "\"\<010\>\"", ",", "\"\<001\>\""}], 
          "}"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"totalPvec", "[", 
         RowBox[{"{", "\"\<000\>\"", "}"}], "]"}]}], "\[IndentingNewLine]", 
       "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Length", "[", "pvec", "]"}], ",", "0"}], "\[IndentingNewLine]", 
    "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6989287763719482`*^9, 3.698928776563179*^9}, {
  3.698928868719717*^9, 3.698928885169127*^9}, {3.698928972806501*^9, 
  3.69892897522784*^9}, {3.698929033451871*^9, 3.6989290617138367`*^9}, {
  3.698929099978655*^9, 3.6989291235840282`*^9}, {3.698929175892701*^9, 
  3.6989292284680223`*^9}, {3.698929853525194*^9, 3.698929854586678*^9}, {
  3.698929933730494*^9, 3.698929972111142*^9}, {3.698931665609672*^9, 
  3.698931762729506*^9}, {3.698931900664016*^9, 3.698931994578919*^9}, {
  3.6989323827533827`*^9, 3.698932388751793*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.782439449807465`*^-7", ",", "9.545854274338487`*^-7", ",", "0", ",", "0",
    ",", "0.00004211315479083441`", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0.00007711779481913863`", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0.0006178258562964448`", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0.0008006831564259806`", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0.0034907494730988696`", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0.007907722519628435`", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0.3068630032887092`", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0.6801964783633492`", ",", "0", ",", 
   "0", ",", "3.0735634997956828`*^-6"}], "}"}]], "Output",
 CellChangeTimes->{
  3.698929802623884*^9, {3.6989319744856787`*^9, 3.698931995368593*^9}, 
   3.698932392142301*^9, 3.698932639539427*^9, 3.698938882637548*^9, 
   3.699967084420899*^9, 3.703491986836388*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", "pstayvec", "]"}]], "Input",
 CellChangeTimes->{{3.6989324199049063`*^9, 3.698932425486526*^9}}],

Cell[BoxData["0.9999999999999902`"], "Output",
 CellChangeTimes->{3.698932426195148*^9, 3.698932643171694*^9, 
  3.698938882739314*^9, 3.699967084511092*^9, 3.703491986959898*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of the probability of the paths", "Subsubsection",
 CellChangeTimes->{{3.698915135856969*^9, 3.698915151216104*^9}, 
   3.703678012664846*^9, {3.703684198932753*^9, 3.7036842076096363`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"pathprob", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"numpathset", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"{", "0", "}"}], ",", 
        RowBox[{
         RowBox[{"numpathset", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "/", 
         RowBox[{"safeTot", "[", 
          RowBox[{"totalpathset", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "numpathset", "]"}]}], "}"}]}], "]"}], "*", 
    "pstayvec"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.687816521505789*^9, 3.687816525042386*^9}, {
   3.687816908068033*^9, 3.68781691118591*^9}, {3.687816969343047*^9, 
   3.687816983155883*^9}, {3.687817161699213*^9, 3.687817172032489*^9}, {
   3.687866088556119*^9, 3.6878660935143948`*^9}, 3.6879534435624447`*^9, {
   3.698926570745064*^9, 3.698926575395568*^9}, {3.69892663728295*^9, 
   3.698926668768478*^9}, {3.698926720064267*^9, 3.698926742508449*^9}, {
   3.698926856959235*^9, 3.69892687949375*^9}, {3.698926990953041*^9, 
   3.698926998835987*^9}, {3.6989270448577547`*^9, 3.698927067509429*^9}, {
   3.698927121027156*^9, 3.698927127571303*^9}, 3.6989271838517437`*^9, {
   3.6989272466780767`*^9, 3.698927250805162*^9}, {3.6989273282121677`*^9, 
   3.698927331242086*^9}, {3.6989273713606253`*^9, 3.698927372568232*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"pathprob", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "pathprob", "]"}]}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.687972240429119*^9, 3.687972274825348*^9}, {
  3.687972309139463*^9, 3.687972318255837*^9}}],

Cell[BoxData["0.9999999999998781`"], "Output",
 CellChangeTimes->{{3.687972265091012*^9, 3.687972275340949*^9}, 
   3.687972319244617*^9, 3.687972473122065*^9, 3.6879725763115997`*^9, 
   3.687979431317761*^9, 3.688096550689897*^9, 3.698851193202673*^9, 
   3.698899531742117*^9, 3.698919367473679*^9, 3.698926738104344*^9, 
   3.6989268825879803`*^9, {3.698927062640576*^9, 3.698927080939847*^9}, 
   3.6989271381587067`*^9, 3.698927202514811*^9, 3.6989272669820623`*^9, 
   3.69892733877947*^9, 3.698927383354535*^9, 3.698932021018201*^9, 
   3.69893240565065*^9, 3.6989326490233927`*^9, 3.698938882842767*^9, 
   3.699967084651161*^9, 3.700026500633727*^9, 3.7034919870825233`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Find path with maximum probability", "Section",
 CellChangeTimes->{{3.6946889616431637`*^9, 3.694688972419754*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tabmaxval", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"pathprob", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "pathprob", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6878661232039957`*^9, 3.687866166448421*^9}, {
  3.6879343515971212`*^9, 3.687934353817993*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.782439449807465`*^-7", ",", "9.534278713996978`*^-7", ",", "0.`", ",", 
   "0.`", ",", "0.0000420788934211349`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.00003786123935525893`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.0005830698286978395`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.00023319775171915734`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.002755604403594899`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.0012346894709353612`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.020033299483248074`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.043234904840559814`", ",", "0.`", ",", "0.`", ",", 
   "2.1984087600216689`*^-7"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6878661669404297`*^9, 3.6878840349073563`*^9, 3.687931394477667*^9, 
   3.68793435445502*^9, 3.687956156573347*^9, 3.687971301742359*^9, 
   3.68797247454731*^9, 3.6879725776775007`*^9, 3.687979432963846*^9, 
   3.688096552110346*^9, 3.698899829954156*^9, 3.69892027499087*^9, 
   3.698926764577293*^9, 3.698926799664742*^9, 3.698926898472475*^9, 
   3.6989269286984367`*^9, 3.69892738765807*^9, {3.698932027692769*^9, 
   3.698932042239599*^9}, {3.698932631262333*^9, 3.698932654209917*^9}, 
   3.698939754164385*^9, 3.699967101353413*^9, 3.700026455607995*^9, 
   3.7000265041546583`*^9, 3.703491987212926*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tabmaxpos", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"FirstPosition", "[", 
      RowBox[{
       RowBox[{"pathprob", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"Max", "[", 
        RowBox[{"pathprob", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "pathprob", "]"}]}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6878661232039957`*^9, 3.687866166448421*^9}, {
   3.6878839483031*^9, 3.687883951589573*^9}, {3.687883984182876*^9, 
   3.687884000910368*^9}, 3.687884054137863*^9, {3.687884142124173*^9, 
   3.6878841430439043`*^9}, {3.687884188627878*^9, 3.68788419460398*^9}, {
   3.6878845039405127`*^9, 3.6878845094970293`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "7", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "7", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "189", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "189", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "5419", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "10936", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "158362", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "491943", ",", "1", ",", "1", ",", "321145"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.687884054954752*^9, 3.687884148703185*^9, 3.6878841953645067`*^9, 
   3.687884510571364*^9, 3.687931394593175*^9, 3.687956156735421*^9, 
   3.687971301865471*^9, 3.687972477148725*^9, 3.6879725801543083`*^9, 
   3.687979434778434*^9, 3.6880965536854362`*^9, 3.698899830212935*^9, 
   3.698920283561371*^9, {3.6989269182166853`*^9, 3.6989269289451857`*^9}, 
   3.698927387936513*^9, {3.6989320303266287`*^9, 3.6989320424740067`*^9}, 
   3.698932654504477*^9, 3.69893975456249*^9, 3.6999671016373377`*^9, 
   3.700026455862955*^9, 3.7000265044317303`*^9, 3.703491987378479*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"configurations", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"pathstr", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", 
         RowBox[{"tabmaxpos", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"ScientificForm", "[", 
       RowBox[{"tabmaxval", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
      RowBox[{"ScientificForm", "[", 
       RowBox[{"pstayvec", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "terminalcfg"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.6878841831606627`*^9, 3.68788433029196*^9}, {
   3.68788451801749*^9, 3.687884518224558*^9}, {3.687884612529243*^9, 
   3.687884624836319*^9}, {3.687884654957753*^9, 3.687884669572504*^9}, {
   3.687931198064405*^9, 3.687931230852324*^9}, {3.687931451922914*^9, 
   3.68793148524739*^9}, {3.687934363244112*^9, 3.687934378785459*^9}, {
   3.6879602066923857`*^9, 3.687960236984303*^9}, 3.687979777028819*^9, {
   3.6879798678269787`*^9, 3.687979873207197*^9}, {3.7000266090602922`*^9, 
   3.700026611040592*^9}, {3.70002708205597*^9, 3.700027103420431*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"226\"\>", "\<\"\"\>", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"2.78244\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       2.782439449807465*^-7,
       AutoDelete->True],
      ScientificForm], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"2.78244\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       2.782439449807465*^-7,
       AutoDelete->True],
      ScientificForm]},
    {"\<\"225\"\>", "\<\"V\"\>", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"9.53428\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       9.534278713996978*^-7,
       AutoDelete->True],
      ScientificForm], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"9.54585\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       9.545854274338487*^-7,
       AutoDelete->True],
      ScientificForm]},
    {"\<\"224\"\>", "\<\"CA\"\>", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"4.20789\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.0000420788934211349,
       AutoDelete->True],
      ScientificForm], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"4.21132\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.00004211315479083441,
       AutoDelete->True],
      ScientificForm]},
    {"\<\"223\"\>", "\<\"VCA\"\>", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"3.78612\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.00003786123935525893,
       AutoDelete->True],
      ScientificForm], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"7.71178\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.00007711779481913863,
       AutoDelete->True],
      ScientificForm]},
    {"\<\"222\"\>", "\<\"CACA\"\>", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"5.8307\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0005830698286978395,
       AutoDelete->True],
      ScientificForm], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"6.17826\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0006178258562964448,
       AutoDelete->True],
      ScientificForm]},
    {"\<\"221\"\>", "\<\"VCACA\"\>", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"2.33198\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.00023319775171915734`,
       AutoDelete->True],
      ScientificForm], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"8.00683\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0008006831564259806,
       AutoDelete->True],
      ScientificForm]},
    {"\<\"220\"\>", "\<\"CACACA\"\>", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"2.7556\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.002755604403594899,
       AutoDelete->True],
      ScientificForm], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"3.49075\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.0034907494730988696`,
       AutoDelete->True],
      ScientificForm]},
    {"\<\"210\"\>", "\<\"VCACACA\"\>", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"1.23469\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.0012346894709353612`,
       AutoDelete->True],
      ScientificForm], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"7.90772\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.007907722519628435,
       AutoDelete->True],
      ScientificForm]},
    {"\<\"200\"\>", "\<\"CACACACA\"\>", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"2.00333\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.020033299483248074`,
       AutoDelete->True],
      ScientificForm], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"3.06863\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.3068630032887092,
       AutoDelete->True],
      ScientificForm]},
    {"\<\"100\"\>", "\<\"CACACACAC\"\>", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"4.32349\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.043234904840559814`,
       AutoDelete->True],
      ScientificForm], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"6.80196\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.6801964783633492,
       AutoDelete->True],
      ScientificForm]},
    {"\<\"000\"\>", "\<\"VCACACDVVV\"\>", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"2.19841\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       2.1984087600216689`*^-7,
       AutoDelete->True],
      ScientificForm], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"3.07356\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-6\"\>"]}],
       3.0735634997956828`*^-6,
       AutoDelete->True],
      ScientificForm]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.698920452032091*^9, 3.698927023689333*^9, 3.69892746907724*^9, 
   3.698932043128645*^9, 3.698932654923472*^9, 3.6989397551933327`*^9, 
   3.699967101962679*^9, 3.700026456306491*^9, 3.7000265049028997`*^9, 
   3.700026612004657*^9, {3.700027089437639*^9, 3.700027103977126*^9}, 
   3.703491987887694*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find ",
 StyleBox["n",
  FontSlant->"Italic"],
 " paths with highest probability"
}], "Section",
 CellChangeTimes->{{3.6885607443091097`*^9, 3.688560746315584*^9}, {
  3.6946907667443647`*^9, 3.6946907830034*^9}, {3.694690814725519*^9, 
  3.694690815498686*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cfgana", "[", 
   RowBox[{"cfg_", ",", "rm_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ind", ",", "tabmaxval", ",", "tabmaxpos"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ind", "=", 
      RowBox[{"idxconfig", "[", "cfg", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tabmaxval", "=", 
      RowBox[{"TakeLargest", "[", 
       RowBox[{
        RowBox[{"pathprob", "[", 
         RowBox[{"[", "ind", "]"}], "]"}], ",", "rm"}], "]"}]}], ";", "\n", 
     RowBox[{"tabmaxpos", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"FirstPosition", "[", 
          RowBox[{
           RowBox[{"pathprob", "[", 
            RowBox[{"[", "ind", "]"}], "]"}], ",", 
           RowBox[{"tabmaxval", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "rm"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"pathstr", "[", 
             RowBox[{"[", 
              RowBox[{"ind", ",", 
               RowBox[{"tabmaxpos", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], ",", 
            RowBox[{"ScientificForm", "[", 
             RowBox[{"tabmaxval", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "rm"}], "}"}]}], "]"}], "//", 
        "TableForm"}], ",", 
       RowBox[{"ScientificForm", "[", 
        RowBox[{"Total", "[", "tabmaxval", "]"}], "]"}], ",", 
       RowBox[{"ScientificForm", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"pstayvec", "[", 
          RowBox[{"[", "ind", "]"}], "]"}], "]"}], "]"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.68798008966578*^9, 3.6879801693454657`*^9}, {
   3.687980200943305*^9, 3.687980254716474*^9}, {3.687980497273663*^9, 
   3.687980513040152*^9}, {3.687980627583529*^9, 3.687980700974094*^9}, {
   3.687981001720302*^9, 3.687981076129218*^9}, {3.687981112446262*^9, 
   3.687981160982997*^9}, {3.6879811916226263`*^9, 3.687981191765313*^9}, {
   3.687981230255127*^9, 3.687981230448194*^9}, {3.687981288861108*^9, 
   3.6879813515997353`*^9}, {3.687981470328608*^9, 3.6879814977138033`*^9}, 
   3.687981551808673*^9, {3.687981590350131*^9, 3.687981668920382*^9}, {
   3.687981700116317*^9, 3.687981700378724*^9}, {3.703679075159625*^9, 
   3.703679106053876*^9}, {3.703679227252099*^9, 3.703679277624093*^9}, {
   3.7036795999303493`*^9, 3.7036796022795057`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cfgana", "[", 
  RowBox[{"\"\<226\>\"", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.699967424713574*^9, 3.699967426632152*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {"1", "\<\"\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"2.78244\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-7\"\>"]}],
         2.782439449807465*^-7,
         AutoDelete->True],
        ScientificForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"2.78244\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-7\"\>"]}],
     2.782439449807465*^-7,
     AutoDelete->True],
    ScientificForm], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"2.78244\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-7\"\>"]}],
     2.782439449807465*^-7,
     AutoDelete->True],
    ScientificForm]}], "}"}]], "Output",
 CellChangeTimes->{3.699967427032288*^9, 3.700025690951828*^9, 
  3.703491988047316*^9, 3.703679110423604*^9, 3.703679281075362*^9, 
  3.703679604786768*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cfgana", "[", 
  RowBox[{"\"\<225\>\"", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.699967406457752*^9, 3.699967415136499*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {"1", "\<\"V\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"9.53428\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-7\"\>"]}],
         9.534278713996978*^-7,
         AutoDelete->True],
        ScientificForm]},
      {"2", "\<\"VR\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.15756\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-9\"\>"]}],
         1.1575560341509213`*^-9,
         AutoDelete->True],
        ScientificForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"9.54585\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-7\"\>"]}],
     9.545854274338487*^-7,
     AutoDelete->True],
    ScientificForm], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"9.54585\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-7\"\>"]}],
     9.545854274338487*^-7,
     AutoDelete->True],
    ScientificForm]}], "}"}]], "Output",
 CellChangeTimes->{{3.699967413590399*^9, 3.699967415491248*^9}, 
   3.700025691041836*^9, 3.7034919881716633`*^9, 3.7036791136936626`*^9, 
   3.703679281147401*^9, 3.7036796048741302`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cfgana", "[", 
  RowBox[{"\"\<224\>\"", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.6999673961059837`*^9, 3.69996740049649*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {"1", "\<\"CA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"4.20789\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-5\"\>"]}],
         0.0000420788934211349,
         AutoDelete->True],
        ScientificForm]},
      {"2", "\<\"VV\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"2.60003\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-8\"\>"]}],
         2.6000334001853618`*^-8,
         AutoDelete->True],
        ScientificForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"4.21049\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-5\"\>"]}],
     0.00004210489375513675,
     AutoDelete->True],
    ScientificForm], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"4.21132\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-5\"\>"]}],
     0.00004211315479083441,
     AutoDelete->True],
    ScientificForm]}], "}"}]], "Output",
 CellChangeTimes->{{3.699967396645484*^9, 3.699967400866803*^9}, 
   3.700025691128487*^9, 3.7034919882995167`*^9, 3.70367911899924*^9, 
   3.703679281230311*^9, 3.703679604953868*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cfgana", "[", 
  RowBox[{"\"\<223\>\"", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.68798212036985*^9, 3.6879821401003313`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {"1", "\<\"VCA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"3.78612\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-5\"\>"]}],
         0.00003786123935525893,
         AutoDelete->True],
        ScientificForm]},
      {"2", "\<\"CAV\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"3.35438\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-5\"\>"]}],
         0.00003354381763513731,
         AutoDelete->True],
        ScientificForm]},
      {"3", "\<\"CVA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"5.35001\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-6\"\>"]}],
         5.350006727128244*^-6,
         AutoDelete->True],
        ScientificForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"7.67551\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-5\"\>"]}],
     0.00007675506371752448,
     AutoDelete->True],
    ScientificForm], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"7.71178\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-5\"\>"]}],
     0.00007711779481913863,
     AutoDelete->True],
    ScientificForm]}], "}"}]], "Output",
 CellChangeTimes->{{3.687982123399116*^9, 3.6879821404387617`*^9}, 
   3.688096662537964*^9, 3.698899933647683*^9, 3.698927909704867*^9, 
   3.698932223860907*^9, 3.698932699065836*^9, 3.698939765450241*^9, 
   3.699967315846355*^9, 3.700025691225601*^9, 3.703491988426746*^9, 
   3.70367912166678*^9, 3.703679281308813*^9, 3.703679605036798*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cfgana", "[", 
  RowBox[{"\"\<222\>\"", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.6879821638213587`*^9, 3.6879821648373117`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {"1", "\<\"CACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"5.8307\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-4\"\>"]}],
         0.0005830698286978395,
         AutoDelete->True],
        ScientificForm]},
      {"2", "\<\"CDAA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"3.20995\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-5\"\>"]}],
         0.00003209949413709787,
         AutoDelete->True],
        ScientificForm]},
      {"3", "\<\"CACAR\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"7.01489\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-7\"\>"]}],
         7.014892752883886*^-7,
         AutoDelete->True],
        ScientificForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"6.15871\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-4\"\>"]}],
     0.0006158708121102257,
     AutoDelete->True],
    ScientificForm], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"6.17826\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-4\"\>"]}],
     0.0006178258562964448,
     AutoDelete->True],
    ScientificForm]}], "}"}]], "Output",
 CellChangeTimes->{3.6879821653443604`*^9, 3.688096662616412*^9, 
  3.6988999337312202`*^9, 3.698927909787949*^9, 3.698932223954135*^9, 
  3.698932699167508*^9, 3.698939765548421*^9, 3.69996731593075*^9, 
  3.700025691327791*^9, 3.7034919885591908`*^9, 3.7036791253774443`*^9, 
  3.70367928139676*^9, 3.7036796051249743`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cfgana", "[", 
  RowBox[{"\"\<221\>\"", ",", "9"}], "]"}]], "Input",
 CellChangeTimes->{{3.687982184655067*^9, 3.687982199365943*^9}, {
   3.700025673651503*^9, 3.7000256811415377`*^9}, 3.703682595312372*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {"1", "\<\"VCACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"2.33198\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-4\"\>"]}],
         0.00023319775171915734`,
         AutoDelete->True],
        ScientificForm]},
      {"2", "\<\"CAVCA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"2.06606\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-4\"\>"]}],
         0.00020660556785246704`,
         AutoDelete->True],
        ScientificForm]},
      {"3", "\<\"CACAV\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.79113\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-4\"\>"]}],
         0.0001791125883584854,
         AutoDelete->True],
        ScientificForm]},
      {"4", "\<\"CACVA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"4.97668\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-5\"\>"]}],
         0.000049766767702373044`,
         AutoDelete->True],
        ScientificForm]},
      {"5", "\<\"CVACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"3.29522\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-5\"\>"]}],
         0.00003295215797724225,
         AutoDelete->True],
        ScientificForm]},
      {"6", "\<\"VCDAA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"2.08786\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-5\"\>"]}],
         0.00002087862443146906,
         AutoDelete->True],
        ScientificForm]},
      {"7", "\<\"VCACAR\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.48294\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-5\"\>"]}],
         0.000014829362935404782`,
         AutoDelete->True],
        ScientificForm]},
      {"8", "\<\"CAVCAR\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.2745\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-5\"\>"]}],
         0.000012745048143686582`,
         AutoDelete->True],
        ScientificForm]},
      {"9", "\<\"CDAAV\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"9.86061\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-6\"\>"]}],
         9.860608793176141*^-6,
         AutoDelete->True],
        ScientificForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"7.59948\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-4\"\>"]}],
     0.0007599484779134617,
     AutoDelete->True],
    ScientificForm], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"8.00683\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-4\"\>"]}],
     0.0008006831564259806,
     AutoDelete->True],
    ScientificForm]}], "}"}]], "Output",
 CellChangeTimes->{{3.687982185291349*^9, 3.6879822001803102`*^9}, 
   3.688096662702817*^9, 3.698899933815036*^9, 3.698927909892351*^9, 
   3.698932224045968*^9, 3.6989326992673264`*^9, 3.698939765647469*^9, 
   3.699967316010633*^9, {3.700025674624072*^9, 3.700025691429243*^9}, 
   3.703491988697941*^9, 3.703679128016251*^9, 3.703679281480032*^9, 
   3.703679605207209*^9, 3.703682596192217*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cfgana", "[", 
  RowBox[{"\"\<220\>\"", ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.687982246494123*^9, 3.687982254532445*^9}, {
  3.700025664251845*^9, 3.700025667368744*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {"1", "\<\"CACACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"2.7556\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-3\"\>"]}],
         0.002755604403594899,
         AutoDelete->True],
        ScientificForm]},
      {"2", "\<\"CACDAA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"2.51287\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-4\"\>"]}],
         0.0002512871244527674,
         AutoDelete->True],
        ScientificForm]},
      {"3", "\<\"CDAACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.51703\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-4\"\>"]}],
         0.00015170311177804775`,
         AutoDelete->True],
        ScientificForm]},
      {"4", "\<\"CACACAR\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"8.99957\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-5\"\>"]}],
         0.00008999569599847574,
         AutoDelete->True],
        ScientificForm]},
      {"5", "\<\"CACACAR\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"8.64075\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-5\"\>"]}],
         0.00008640750378204314,
         AutoDelete->True],
        ScientificForm]},
      {"6", "\<\"CACACAR\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"7.78194\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-5\"\>"]}],
         0.0000778193647702185,
         AutoDelete->True],
        ScientificForm]},
      {"7", "\<\"CDADAA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.3834\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-5\"\>"]}],
         0.00001383400268903277,
         AutoDelete->True],
        ScientificForm]},
      {"8", "\<\"CACDAAR\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.03939\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-5\"\>"]}],
         0.000010393899898136848`,
         AutoDelete->True],
        ScientificForm]},
      {"9", "\<\"CACDAAR\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"7.09645\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-6\"\>"]}],
         7.096448377836158*^-6,
         AutoDelete->True],
        ScientificForm]},
      {"10", "\<\"CACDAAR\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"6.47788\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-6\"\>"]}],
         6.477879167995987*^-6,
         AutoDelete->True],
        ScientificForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"3.45062\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-3\"\>"]}],
     0.003450619434509453,
     AutoDelete->True],
    ScientificForm], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"3.49075\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-3\"\>"]}],
     0.0034907494730988696`,
     AutoDelete->True],
    ScientificForm]}], "}"}]], "Output",
 CellChangeTimes->{{3.6879822474935627`*^9, 3.687982255089944*^9}, 
   3.688096662783813*^9, 3.698899933902624*^9, 3.6989279099716587`*^9, 
   3.698932224141974*^9, 3.698932699367477*^9, 3.698939765766574*^9, 
   3.6999673160800056`*^9, {3.7000256648338537`*^9, 3.700025691508877*^9}, 
   3.703491988823421*^9, 3.70367913049717*^9, 3.703679281559019*^9, 
   3.703679605286854*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cfgana", "[", 
  RowBox[{"\"\<210\>\"", ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.687982279172389*^9, 3.687982317482151*^9}, {
  3.700025653380774*^9, 3.700025653537163*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {"1", "\<\"VCACACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.23469\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-3\"\>"]}],
         0.0012346894709353612`,
         AutoDelete->True],
        ScientificForm]},
      {"2", "\<\"CAVCACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.06115\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-3\"\>"]}],
         0.0010611498833846943`,
         AutoDelete->True],
        ScientificForm]},
      {"3", "\<\"CACAVCA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"8.17686\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-4\"\>"]}],
         0.0008176862709229835,
         AutoDelete->True],
        ScientificForm]},
      {"4", "\<\"CACACAV\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"3.64647\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-4\"\>"]}],
         0.00036464655513417397`,
         AutoDelete->True],
        ScientificForm]},
      {"5", "\<\"CACACVA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"3.19984\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-4\"\>"]}],
         0.0003199835180122021,
         AutoDelete->True],
        ScientificForm]},
      {"6", "\<\"VCACDAA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"2.22954\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-4\"\>"]}],
         0.00022295449135168537`,
         AutoDelete->True],
        ScientificForm]},
      {"7", "\<\"CAVCDAA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.91618\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-4\"\>"]}],
         0.0001916175184669739,
         AutoDelete->True],
        ScientificForm]},
      {"8", "\<\"CACVACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.89389\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-4\"\>"]}],
         0.000189389323092738,
         AutoDelete->True],
        ScientificForm]},
      {"9", "\<\"VCACACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.77668\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-4\"\>"]}],
         0.00017766848361648268`,
         AutoDelete->True],
        ScientificForm]},
      {"10", "\<\"CAVCACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.71994\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-4\"\>"]}],
         0.00017199376369987355`,
         AutoDelete->True],
        ScientificForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"4.75178\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-3\"\>"]}],
     0.004751779278617169,
     AutoDelete->True],
    ScientificForm], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"7.90772\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-3\"\>"]}],
     0.007907722519628435,
     AutoDelete->True],
    ScientificForm]}], "}"}]], "Output",
 CellChangeTimes->{{3.687982279897832*^9, 3.687982318240285*^9}, 
   3.688096662867334*^9, 3.698899933974839*^9, 3.6989279101710463`*^9, 
   3.6989322243307056`*^9, 3.6989326997607117`*^9, 3.69893976593826*^9, 
   3.6999673162783127`*^9, 3.700025654881735*^9, 3.700025691591715*^9, 
   3.703491988908517*^9, 3.703679132482836*^9, 3.703679281633705*^9, 
   3.7036796053608103`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cfgana", "[", 
  RowBox[{"\"\<200\>\"", ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.687982399559746*^9, 3.687982423365513*^9}, 
   3.688097407417697*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {"1", "\<\"CACACACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"2.00333\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.020033299483248074`,
         AutoDelete->True],
        ScientificForm]},
      {"2", "\<\"CACACACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.96674\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.019667419463367627`,
         AutoDelete->True],
        ScientificForm]},
      {"3", "\<\"CACACACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.93517\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.01935173655200564,
         AutoDelete->True],
        ScientificForm]},
      {"4", "\<\"CACACACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.92346\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.01923455762701005,
         AutoDelete->True],
        ScientificForm]},
      {"5", "\<\"CACACACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.9153\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.01915299126109511,
         AutoDelete->True],
        ScientificForm]},
      {"6", "\<\"CACACACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.73228\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.01732281330503089,
         AutoDelete->True],
        ScientificForm]},
      {"7", "\<\"CACACACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.32802\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.013280201560355885`,
         AutoDelete->True],
        ScientificForm]},
      {"8", "\<\"CACACACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.27507\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.012750710507002258`,
         AutoDelete->True],
        ScientificForm]},
      {"9", "\<\"CACACACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.25228\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.012522778574191156`,
         AutoDelete->True],
        ScientificForm]},
      {"10", "\<\"CACACACA\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"9.22615\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-3\"\>"]}],
         0.009226150498642805,
         AutoDelete->True],
        ScientificForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"1.62543\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-1\"\>"]}],
     0.16254265883194952`,
     AutoDelete->True],
    ScientificForm], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"3.06863\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-1\"\>"]}],
     0.3068630032887092,
     AutoDelete->True],
    ScientificForm]}], "}"}]], "Output",
 CellChangeTimes->{{3.68798240104976*^9, 3.6879824252772923`*^9}, 
   3.688096663966857*^9, 3.6880974080141287`*^9, 3.6988999341189127`*^9, 
   3.698927910448955*^9, 3.698932224618401*^9, 3.698932700017096*^9, 
   3.698939766210518*^9, 3.699967316543935*^9, 3.700025691850281*^9, 
   3.703491989160542*^9, 3.703679134573897*^9, 3.703679281876052*^9, 
   3.703679605608897*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cfgana", "[", 
  RowBox[{"\"\<100\>\"", ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.687981365303817*^9, 3.6879813797832203`*^9}, {
   3.687981509080186*^9, 3.687981509589726*^9}, 3.6880973978050613`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {"1", "\<\"CACACACAC\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"4.32349\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.043234904840559814`,
         AutoDelete->True],
        ScientificForm]},
      {"2", "\<\"CACACACAC\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"4.24453\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.04244528015313272,
         AutoDelete->True],
        ScientificForm]},
      {"3", "\<\"CACACACAC\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"4.1764\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.041763988454581534`,
         AutoDelete->True],
        ScientificForm]},
      {"4", "\<\"CACACACAC\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"4.15111\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.04151109852620306,
         AutoDelete->True],
        ScientificForm]},
      {"5", "\<\"CACACACAC\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"4.13351\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.04133506591253041,
         AutoDelete->True],
        ScientificForm]},
      {"6", "\<\"CACACACAC\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"3.73853\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.037385263742503776`,
         AutoDelete->True],
        ScientificForm]},
      {"7", "\<\"CACACACAC\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"2.86607\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.028660693222579848`,
         AutoDelete->True],
        ScientificForm]},
      {"8", "\<\"CACACACAC\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"2.7518\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.027517971060171478`,
         AutoDelete->True],
        ScientificForm]},
      {"9", "\<\"CACACACAC\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"2.70261\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.027026059309266274`,
         AutoDelete->True],
        ScientificForm]},
      {"10", "\<\"CACACACAC\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.99114\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-2\"\>"]}],
         0.019911434918000393`,
         AutoDelete->True],
        ScientificForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"3.50792\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-1\"\>"]}],
     0.3507917601395293,
     AutoDelete->True],
    ScientificForm], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"6.80196\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-1\"\>"]}],
     0.6801964783633492,
     AutoDelete->True],
    ScientificForm]}], "}"}]], "Output",
 CellChangeTimes->{{3.687981370098488*^9, 3.687981382659451*^9}, {
   3.687981501679269*^9, 3.6879815141577177`*^9}, {3.687981603646393*^9, 
   3.687981643545573*^9}, 3.687981674001544*^9, 3.687981705304247*^9, 
   3.688096667264574*^9, 3.688097398761092*^9, 3.698899934497468*^9, 
   3.698927911083687*^9, 3.69893222528308*^9, 3.698932700733759*^9, 
   3.69893976681723*^9, 3.699967317186425*^9, 3.700025692463624*^9, 
   3.7034919897679*^9, 3.703679138474104*^9, 3.703679282481846*^9, 
   3.703679606260521*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cfgana", "[", 
  RowBox[{"\"\<000\>\"", ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.687981365303817*^9, 3.6879813797832203`*^9}, {
   3.687981509080186*^9, 3.687981509589726*^9}, 3.6880973978050613`*^9, {
   3.699967330499899*^9, 3.699967361265476*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {"1", "\<\"VCACACDVVV\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"2.19841\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-7\"\>"]}],
         2.1984087600216689`*^-7,
         AutoDelete->True],
        ScientificForm]},
      {"2", "\<\"CAVCACDVVV\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.88942\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-7\"\>"]}],
         1.8894153179759433`*^-7,
         AutoDelete->True],
        ScientificForm]},
      {"3", "\<\"VCACACDVVV\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.76751\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-7\"\>"]}],
         1.7675081309295218`*^-7,
         AutoDelete->True],
        ScientificForm]},
      {"4", "\<\"CAVCACDVVV\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.51908\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-7\"\>"]}],
         1.519079162144692*^-7,
         AutoDelete->True],
        ScientificForm]},
      {"5", "\<\"CACAVCDVVV\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.45592\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-7\"\>"]}],
         1.4559196488366646`*^-7,
         AutoDelete->True],
        ScientificForm]},
      {"6", "\<\"CACAVCDVVV\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.17055\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-7\"\>"]}],
         1.1705511113745266`*^-7,
         AutoDelete->True],
        ScientificForm]},
      {"7", "\<\"VCACACDVVV\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"1.04878\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-7\"\>"]}],
         1.0487827853983163`*^-7,
         AutoDelete->True],
        ScientificForm]},
      {"8", "\<\"CAVCACDVVV\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"9.01373\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-8\"\>"]}],
         9.013729821298218*^-8,
         AutoDelete->True],
        ScientificForm]},
      {"9", "\<\"CACAVCDVVV\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"6.94568\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-8\"\>"]}],
         6.945675856058751*^-8,
         AutoDelete->True],
        ScientificForm]},
      {"10", "\<\"CACACVDVVV\"\>", 
       TagBox[
        InterpretationBox[
         RowBox[{"\<\"5.69742\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-8\"\>"]}],
         5.697420976042354*^-8,
         AutoDelete->True],
        ScientificForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"1.32153\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-6\"\>"]}],
     1.3215347582021267`*^-6,
     AutoDelete->True],
    ScientificForm], ",", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"3.07356\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"-6\"\>"]}],
     3.0735634997956828`*^-6,
     AutoDelete->True],
    ScientificForm]}], "}"}]], "Output",
 CellChangeTimes->{{3.699967331897897*^9, 3.6999673624055843`*^9}, 
   3.700025692965727*^9, 3.7034919902968607`*^9, 3.7036791413253393`*^9, 
   3.7036792829735413`*^9, 3.703679606793662*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sum of path probabilities of duplicate strings", "Section",
 CellChangeTimes->{{3.688560816316581*^9, 3.688560844994505*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"uniquestrings", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"pathstr", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "terminalcfg"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.687982995888176*^9, 3.687983040513751*^9}, {
   3.687983099909217*^9, 3.687983125883484*^9}, {3.68809679099338*^9, 
   3.688096796146777*^9}, {3.688097235504162*^9, 3.688097236543861*^9}, 
   3.688097386211433*^9, {3.6880974772119703`*^9, 3.6880974781861753`*^9}, {
   3.6999694343271646`*^9, 3.6999695145813*^9}, {3.6999695554936666`*^9, 
   3.699969579429386*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"configurations", "[", 
       RowBox[{"[", 
        RowBox[{"terminalcfg", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"Length", "[", 
       RowBox[{"pathstr", "[", 
        RowBox[{"[", 
         RowBox[{"terminalcfg", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"Length", "[", 
       RowBox[{"uniquestrings", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "terminalcfg", "]"}]}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.687983045456435*^9, 3.68798305411265*^9}, {
  3.688096804430414*^9, 3.688096806497271*^9}, {3.699969502567409*^9, 
  3.699969504141523*^9}, {3.699969594995582*^9, 3.699969626370466*^9}, {
  3.7000196990793257`*^9, 3.7000197393308973`*^9}, {3.7000199137539263`*^9, 
  3.700019938887835*^9}, {3.7036804630275583`*^9, 3.703680472015267*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", "\<\"226\"\>", "1", "1"},
    {"2", "\<\"225\"\>", "2", "2"},
    {"3", "\<\"224\"\>", "9", "8"},
    {"4", "\<\"223\"\>", "45", "30"},
    {"5", "\<\"222\"\>", "237", "115"},
    {"6", "\<\"221\"\>", "1261", "441"},
    {"7", "\<\"220\"\>", "6719", "1693"},
    {"8", "\<\"210\"\>", "27403", "4128"},
    {"9", "\<\"200\"\>", "185016", "19067"},
    {"10", "\<\"100\"\>", "574522", "58364"},
    {"11", "\<\"000\"\>", "806829", "81803"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.687983054929512*^9, {3.687983103468851*^9, 3.687983129218755*^9}, 
   3.688096667602483*^9, 3.688096807473056*^9, 3.688097253759223*^9, 
   3.688097482192204*^9, 3.698927943567082*^9, 3.6999674601569433`*^9, 
   3.699969582203863*^9, 3.699969626700082*^9, 3.700019709404812*^9, 
   3.7000197401098557`*^9, {3.7000199148134336`*^9, 3.700019939517768*^9}, 
   3.7034919906259823`*^9, 3.703680472857335*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"strProb", "[", 
   RowBox[{"cfg_", ",", "str_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "pos", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pos", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Position", "[", 
        RowBox[{
         RowBox[{"pathstr", "[", 
          RowBox[{"[", "cfg", "]"}], "]"}], ",", "str"}], "]"}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Total", "[", 
      RowBox[{"pathprob", "[", 
       RowBox[{"[", 
        RowBox[{"cfg", ",", "pos"}], "]"}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.688096839763114*^9, 3.6880968867112417`*^9}, {
  3.688097159089017*^9, 3.688097170248067*^9}, {3.699969745826748*^9, 
  3.69996975151178*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabstrProb", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"str", ",", 
         RowBox[{"strProb", "[", 
          RowBox[{
           RowBox[{"terminalcfg", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "str"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"str", ",", 
         RowBox[{"uniquestrings", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "terminalcfg", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6880969088814096`*^9, 3.688096961412942*^9}, {
  3.688097192698097*^9, 3.688097217176177*^9}, {3.688097493578792*^9, 
  3.688097497075059*^9}, {3.6881123776334763`*^9, 3.688112388485935*^9}, {
  3.6999698707680397`*^9, 3.699969899780323*^9}, {3.699970081057754*^9, 
  3.69997010869475*^9}}],

Cell[BoxData[{
 RowBox[{"DeleteFile", "[", "\"\<duplstrprob.m\>\"", "]"}], "\n", 
 RowBox[{"Save", "[", 
  RowBox[{"\"\<duplstrprob.m\>\"", ",", "tabstrProb"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.68795437093048*^9, 3.6879551035707893`*^9, {3.6999739492968884`*^9, 
   3.699973986729725*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<duplstrprob.m\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.687979388679372*^9, 3.6879794131041*^9}, 
   3.6999739676162653`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.700022819073759*^9, 3.700022819200296*^9}}],

Cell[BoxData["\<\"224\"\>"], "Output",
 CellChangeTimes->{3.7000228223143053`*^9, 3.703496484984399*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrProb", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "2"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.688096987286792*^9, 3.688096992523728*^9}, {
  3.68809702378275*^9, 3.68809702785091*^9}, {3.688112389822646*^9, 
  3.6881124122785263`*^9}, {3.699970117728979*^9, 3.699970119917341*^9}, {
  3.7000194875868597`*^9, 3.700019507881083*^9}, {3.700019630062746*^9, 
  3.700019640949088*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"CA\"\>", "0.0000420788934211349`"},
    {"\<\"VV\"\>", "2.6000334001853618`*^-8"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.700019630993186*^9, 3.7000196414412117`*^9}, 
   3.703496485067513*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000228450412903`*^9, 3.700022845167595*^9}}],

Cell[BoxData["\<\"223\"\>"], "Output",
 CellChangeTimes->{3.7000228456996326`*^9, 3.7034964851439447`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrProb", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "3"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.688096987286792*^9, 3.688096992523728*^9}, {
  3.68809702378275*^9, 3.68809702785091*^9}, {3.688112389822646*^9, 
  3.6881124122785263`*^9}, {3.699970117728979*^9, 3.699970119917341*^9}, {
  3.7000194875868597`*^9, 3.700019507881083*^9}, {3.700039300831653*^9, 
  3.700039318932678*^9}, {3.7000404575541058`*^9, 3.700040510388324*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"VCA\"\>", "0.00003786123935525893`"},
    {"\<\"CAV\"\>", "0.00003354381763513731`"},
    {"\<\"CVA\"\>", "5.350006727128244`*^-6"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.688112414613811*^9, 3.688112416245225*^9}, 
   3.698929460462261*^9, 3.699968970056628*^9, 3.699969951711145*^9, 
   3.6999748026885777`*^9, {3.700019492972885*^9, 3.700019508340807*^9}, {
   3.700039303431213*^9, 3.7000393204615583`*^9}, {3.700040466500692*^9, 
   3.700040511190628*^9}, 3.703496485236938*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrProb", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "2"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.700039337666621*^9, 3.700039366002182*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"CAV\"\>", "+", "\<\"VCA\"\>"}], ",", 
   "0.00007140505699039623`"}], "}"}]], "Output",
 CellChangeTimes->{{3.700039351232501*^9, 3.70003936688787*^9}, 
   3.703496485325399*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "5", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.700022938406671*^9, 3.70002293853353*^9}}],

Cell[BoxData["\<\"222\"\>"], "Output",
 CellChangeTimes->{3.700022939038413*^9, 3.7034964854130497`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrProb", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "3"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.699975228617785*^9, 3.6999752287683*^9}, {
  3.7000195841547747`*^9, 3.700019593453622*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"CACA\"\>", "0.0005830698286978395`"},
    {"\<\"CDAA\"\>", "0.00003209949413709787`"},
    {"\<\"CACAR\"\>", "1.3750096757369913`*^-6"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.699975229637354*^9, 3.700019594702455*^9, 
  3.7034964854908133`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrProb", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "2"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000407303199472`*^9, 3.700040730398481*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"CACA\"\>", "+", "\<\"CDAA\"\>"}], ",", 
   "0.0006151693228349373`"}], "}"}]], "Output",
 CellChangeTimes->{3.700040731694758*^9, 3.70349648557577*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "6", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.700022946078252*^9, 3.700022946557061*^9}}],

Cell[BoxData["\<\"221\"\>"], "Output",
 CellChangeTimes->{3.7000229470513372`*^9, 3.7034964856427794`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrProb", "[", 
      RowBox[{"[", "6", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "10"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.699975228617785*^9, 3.6999752287683*^9}, {
  3.7000195841547747`*^9, 3.700019593453622*^9}, {3.700019847217206*^9, 
  3.700019864208261*^9}, {3.7036825736061707`*^9, 3.7036825738696203`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"VCACA\"\>", "0.00023319775171915734`"},
    {"\<\"CAVCA\"\>", "0.00020660556785246704`"},
    {"\<\"CACAV\"\>", "0.0001791125883584854`"},
    {"\<\"CACVA\"\>", "0.000049766767702373044`"},
    {"\<\"CVACA\"\>", "0.00003295215797724225`"},
    {"\<\"VCDAA\"\>", "0.00002087862443146906`"},
    {"\<\"VCACAR\"\>", "0.000018991379809348348`"},
    {"\<\"CAVCAR\"\>", "0.00001660763705550006`"},
    {"\<\"CACAVR\"\>", "0.000013318672025902513`"},
    {"\<\"CDAAV\"\>", "9.860608793176141`*^-6"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.700019851540098*^9, 3.700019865003343*^9}, 
   3.703496485711012*^9, 3.703682574708246*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrProb", "[", 
      RowBox[{"[", "6", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "9"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.70004099284899*^9, 3.700040995879767*^9}, 
   3.703680065278022*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"CACAV\"\>", "+", "\<\"CACAVR\"\>", "+", "\<\"CACVA\"\>", 
    "+", "\<\"CAVCA\"\>", "+", "\<\"CAVCAR\"\>", "+", "\<\"CVACA\"\>", 
    "+", "\<\"VCACA\"\>", "+", "\<\"VCACAR\"\>", "+", "\<\"VCDAA\"\>"}], ",", 
   "0.0007714311469319451`"}], "}"}]], "Output",
 CellChangeTimes->{3.700040996463402*^9, 3.703496485779031*^9, 
  3.703680066381836*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "7", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.700022952862265*^9, 3.700022953204782*^9}}],

Cell[BoxData["\<\"220\"\>"], "Output",
 CellChangeTimes->{3.700022953565192*^9, 3.703496485872611*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrProb", "[", 
      RowBox[{"[", "7", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.699975228617785*^9, 3.6999752287683*^9}, {
  3.7000195841547747`*^9, 3.700019593453622*^9}, {3.700019874575927*^9, 
  3.70001988886376*^9}, {3.703682568191777*^9, 3.703682568317726*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"CACACA\"\>", "0.002755604403594899`"},
    {"\<\"CACACAR\"\>", "0.0002542225645507374`"},
    {"\<\"CACDAA\"\>", "0.0002512871244527674`"},
    {"\<\"CDAACA\"\>", "0.00015170311177804775`"},
    {"\<\"CACDAAR\"\>", "0.00002396822744396899`"},
    {"\<\"CDADAA\"\>", "0.00001383400268903277`"},
    {"\<\"CDAACAR\"\>", "0.00001306101650751761`"},
    {"\<\"CACARCA\"\>", "6.4983343863089605`*^-6"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.700019875255405*^9, 3.7000198892588797`*^9}, 
   3.703496485930582*^9, 3.7036825690312433`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "8", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000229592379217`*^9, 3.700022959556739*^9}}],

Cell[BoxData["\<\"210\"\>"], "Output",
 CellChangeTimes->{3.700022959882587*^9, 3.703496486016912*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrProb", "[", 
      RowBox[{"[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "36"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.699975228617785*^9, 3.6999752287683*^9}, {
  3.7000195841547747`*^9, 3.700019593453622*^9}, {3.700019874575927*^9, 
  3.70001988886376*^9}, {3.700019975716937*^9, 3.700020007236114*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"VCACACA\"\>", "0.0017155810599136314`"},
    {"\<\"CAVCACA\"\>", "0.0015017893840499385`"},
    {"\<\"CACAVCA\"\>", "0.0012121100851870512`"},
    {"\<\"CACACAV\"\>", "0.0005988915755349101`"},
    {"\<\"CACACVA\"\>", "0.0004971910254481889`"},
    {"\<\"VCACDAA\"\>", "0.0002950139670446766`"},
    {"\<\"CACVACA\"\>", "0.00029246921520755724`"},
    {"\<\"CAVCDAA\"\>", "0.0002580936002831055`"},
    {"\<\"VCDAACA\"\>", "0.00019030824106567896`"},
    {"\<\"CVACACA\"\>", "0.00018818357755652214`"},
    {"\<\"VCACACAR\"\>", "0.00014258071735966525`"},
    {"\<\"CAVCACAR\"\>", "0.00012395738631379113`"},
    {"\<\"CACAVCAR\"\>", "0.00010536430152383089`"},
    {"\<\"CACACAVR\"\>", "0.00006873167219726972`"},
    {"\<\"CDAAVCA\"\>", "0.00006518686779117428`"},
    {"\<\"CACDAAV\"\>", "0.00005533732513979417`"},
    {"\<\"CACVDAA\"\>", "0.00004965902277959005`"},
    {"\<\"CACDAVA\"\>", "0.00004591019922426089`"},
    {"\<\"CACACVAR\"\>", "0.00004081278194339442`"},
    {"\<\"CACACARV\"\>", "0.000035849948826482344`"},
    {"\<\"VCDADAA\"\>", "0.000033041904258724415`"},
    {"\<\"CDAACAV\"\>", "0.000032109375055891563`"},
    {"\<\"CVACDAA\"\>", "0.000031893145006601454`"},
    {"\<\"CDAACVA\"\>", "0.00002669248063797302`"},
    {"\<\"CACVACAR\"\>", "0.000024664446245406248`"},
    {"\<\"VCACDAAR\"\>", "0.000021529907864778007`"},
    {"\<\"CVDAACA\"\>", "0.000020293439772906114`"},
    {"\<\"CACDVAA\"\>", "0.0000191900113605777`"},
    {"\<\"CAVCDAAR\"\>", "0.000018717582607795853`"},
    {"\<\"VCACARCA\"\>", "0.00001686559327941369`"},
    {"\<\"CDAVACA\"\>", "0.000015702727285580274`"},
    {"\<\"CVACACAR\"\>", "0.000015528133673057762`"},
    {"\<\"VCDAACAR\"\>", "0.000014724179342668546`"},
    {"\<\"CAVCARCA\"\>", "0.000014693974474286647`"},
    {"\<\"CACAVRCA\"\>", "0.00001216034962580963`"},
    {"\<\"CDVAACA\"\>", "7.851052548998176`*^-6"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.700019976800548*^9, 3.700020007653885*^9}, 
   3.703496486117144*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "9", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.700022967925992*^9, 3.7000229680926533`*^9}}],

Cell[BoxData["\<\"200\"\>"], "Output",
 CellChangeTimes->{3.700022968466702*^9, 3.7034964861792917`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrProb", "[", 
      RowBox[{"[", "9", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "10"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.699975228617785*^9, 3.6999752287683*^9}, {
  3.7000195841547747`*^9, 3.700019593453622*^9}, {3.700019874575927*^9, 
  3.70001988886376*^9}, {3.700020027981913*^9, 3.700020060453474*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"CACACACA\"\>", "0.16254265883194952`"},
    {"\<\"CACACDAA\"\>", "0.03161122193083747`"},
    {"\<\"CACDAACA\"\>", "0.014855587000491607`"},
    {"\<\"CACACACVR\"\>", "0.012109396317946355`"},
    {"\<\"VCACACACR\"\>", "0.01084608728201206`"},
    {"\<\"CAVCACACR\"\>", "0.009442665698677643`"},
    {"\<\"CDAACACA\"\>", "0.008144205438486226`"},
    {"\<\"CACAVCACR\"\>", "0.007943354634095108`"},
    {"\<\"CACACAVCR\"\>", "0.00493466158467856`"},
    {"\<\"CACACVACR\"\>", "0.0031124977569620036`"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.700020029963196*^9, 3.700020061486916*^9}, 
   3.703496486600298*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "10", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.700022973629641*^9, 3.700022974412285*^9}}],

Cell[BoxData["\<\"100\"\>"], "Output",
 CellChangeTimes->{3.700022975066312*^9, 3.703496486675247*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrProb", "[", 
      RowBox[{"[", "10", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "10"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.699975228617785*^9, 3.6999752287683*^9}, {
   3.7000195841547747`*^9, 3.700019593453622*^9}, {3.700019874575927*^9, 
   3.70001988886376*^9}, {3.700020027981913*^9, 3.700020066602837*^9}, 
   3.7000201437488422`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"CACACACAC\"\>", "0.3507917601395293`"},
    {"\<\"CACACDAAC\"\>", "0.06822182103434445`"},
    {"\<\"CACDAACAC\"\>", "0.03206061442120351`"},
    {"\<\"CACACACVRC\"\>", "0.026133917576624338`"},
    {"\<\"VCACACACRC\"\>", "0.023407504686001335`"},
    {"\<\"CAVCACACRC\"\>", "0.020378707624519307`"},
    {"\<\"CDAACACAC\"\>", "0.017576433049850862`"},
    {"\<\"CACAVCACRC\"\>", "0.017142966489723747`"},
    {"\<\"CACACAVCRC\"\>", "0.010649749643704352`"},
    {"\<\"CACACVACRC\"\>", "0.006717243180597127`"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.700020078329176*^9, 3.700020145480678*^9, 
  3.7034964878588753`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "11", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.70002297942975*^9, 3.700022979844387*^9}}],

Cell[BoxData["\<\"000\"\>"], "Output",
 CellChangeTimes->{3.700022980236506*^9, 3.7034964879336557`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrProb", "[", 
      RowBox[{"[", "11", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "10"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.699975228617785*^9, 3.6999752287683*^9}, {
   3.7000195841547747`*^9, 3.700019593453622*^9}, {3.700019874575927*^9, 
   3.70001988886376*^9}, {3.700020027981913*^9, 3.700020071155178*^9}, 
   3.700020117333589*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"VCACACDVVV\"\>", "7.594395259737952`*^-7"},
    {"\<\"CAVCACDVVV\"\>", "6.64766944708596`*^-7"},
    {"\<\"CACAVCDVVV\"\>", "5.400655289843401`*^-7"},
    {"\<\"CACACVDVVV\"\>", "2.2199261921161653`*^-7"},
    {"\<\"CACACDVVVV\"\>", "1.4259987527759863`*^-7"},
    {"\<\"CACVACDVVV\"\>", "1.3080506247914658`*^-7"},
    {"\<\"VCACDADVVV\"\>", "1.286993496682382`*^-7"},
    {"\<\"CAVCDADVVV\"\>", "1.1259269247227648`*^-7"},
    {"\<\"CVACACDVVV\"\>", "8.414410490948881`*^-8"},
    {"\<\"VCDAACDVVV\"\>", "8.322627710032782`*^-8"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.700020079613089*^9, 3.7000201193198347`*^9, 
  3.703496489111788*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sum of path probabilities of normalized strings", "Section",
 CellChangeTimes->{{3.688560816316581*^9, 3.6885608735697327`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"normstr", "[", "str_", "]"}], ":=", 
  RowBox[{"StringJoin", "[", 
   RowBox[{"AlphabeticSort", "[", 
    RowBox[{"Characters", "[", "str", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6881125538060093`*^9, 3.68811257063179*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabnormstrProbDupl", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"normstr", "[", 
          RowBox[{"tabstrProb", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "i", ",", "1"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"tabstrProb", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"tabstrProb", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "terminalcfg", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6881124873145523`*^9, 3.6881125420475597`*^9}, {
  3.688112590033352*^9, 3.688112603552581*^9}, {3.70002304963764*^9, 
  3.700023111193235*^9}, {3.700023898369115*^9, 3.700023936662929*^9}, {
  3.703680700412434*^9, 3.703680701497061*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"normstrProb", "[", 
   RowBox[{"cfg_", ",", "str_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "pos", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pos", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Position", "[", 
        RowBox[{
         RowBox[{"tabnormstrProbDupl", "[", 
          RowBox[{"[", 
           RowBox[{"cfg", ",", ";;", ",", "1"}], "]"}], "]"}], ",", "str"}], 
        "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Total", "[", 
      RowBox[{"tabnormstrProbDupl", "[", 
       RowBox[{"[", 
        RowBox[{"cfg", ",", "pos", ",", "2"}], "]"}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.688096839763114*^9, 3.6880968867112417`*^9}, {
   3.688097159089017*^9, 3.688097170248067*^9}, {3.688112703594273*^9, 
   3.688112770590794*^9}, {3.688112810382936*^9, 3.688112825710441*^9}, {
   3.7000239937603617`*^9, 3.700024004563552*^9}, 3.7036807066195173`*^9, 
   3.703680745361453*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabnormstr", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"tabnormstrProbDupl", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", ";;", ",", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "terminalcfg", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6881128966129093`*^9, 3.6881129195373983`*^9}, {
   3.700024056716674*^9, 3.700024122120021*^9}, 3.703680720466716*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"configurations", "[", 
       RowBox[{"[", 
        RowBox[{"terminalcfg", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"Length", "[", 
       RowBox[{"pathstr", "[", 
        RowBox[{"[", 
         RowBox[{"terminalcfg", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"Length", "[", 
       RowBox[{"tabnormstr", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "terminalcfg", "]"}]}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.687983045456435*^9, 3.68798305411265*^9}, {
   3.688096804430414*^9, 3.688096806497271*^9}, {3.699969502567409*^9, 
   3.699969504141523*^9}, {3.699969594995582*^9, 3.699969626370466*^9}, {
   3.7000196990793257`*^9, 3.7000197393308973`*^9}, {3.7000199137539263`*^9, 
   3.700019938887835*^9}, {3.700025837740975*^9, 3.700025848934699*^9}, {
   3.700025906840577*^9, 3.700025921172587*^9}, 3.7036804910567493`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", "\<\"226\"\>", "1", "1"},
    {"2", "\<\"225\"\>", "2", "2"},
    {"3", "\<\"224\"\>", "9", "6"},
    {"4", "\<\"223\"\>", "45", "8"},
    {"5", "\<\"222\"\>", "237", "18"},
    {"6", "\<\"221\"\>", "1261", "22"},
    {"7", "\<\"220\"\>", "6719", "41"},
    {"8", "\<\"210\"\>", "27403", "41"},
    {"9", "\<\"200\"\>", "185016", "119"},
    {"10", "\<\"100\"\>", "574522", "175"},
    {"11", "\<\"000\"\>", "806829", "175"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.700025849391386*^9, 3.700025921826861*^9, 
  3.7034965205609007`*^9, 3.703680491927813*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabnormstrprob", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"str", ",", 
         RowBox[{"normstrProb", "[", 
          RowBox[{"i", ",", "str"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"str", ",", 
         RowBox[{"tabnormstr", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "terminalcfg", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6881130267567797`*^9, 3.688113068802466*^9}, {
  3.700024152764182*^9, 3.700024171989715*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.7000246370438538`*^9}],

Cell[BoxData["\<\"226\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.700024639496592*^9, 3.703496522813408*^9, 3.703680795132264*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabnormstrprob", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "//", "TableForm"}],
   "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.7000246415470057`*^9, 
   3.700024646570706*^9}, {3.703681539834711*^9, 3.703681541913904*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"\"\>", 
      InterpretationBox[
       RowBox[{"\<\"2.78244\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       2.782439449807465*^-7,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{3.700024647448371*^9, 3.7034965228773737`*^9, 
  3.703680797055084*^9, 3.703681542589711*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.7000246121809483`*^9}],

Cell[BoxData["\<\"225\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.700024614376919*^9, 3.7034965229406347`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabnormstrprob", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "//", "TableForm"}],
   "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.7000246166355963`*^9, 
   3.700024619459292*^9}, 3.7000246549034863`*^9, {3.70368153333246*^9, 
   3.703681534938087*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"V\"\>", 
      InterpretationBox[
       RowBox[{"\<\"9.53428\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       9.534278713996978*^-7,
       AutoDelete->True]},
     {"\<\"RV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"1.15756\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-9\"\>"]}],
       1.1575560341509213`*^-9,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{3.7000246199783382`*^9, 3.700024655479948*^9, 
  3.703496523008781*^9, 3.703681535934145*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.700024589661544*^9}],

Cell[BoxData["\<\"224\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.700024590073392*^9, 3.703496523074345*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{
      RowBox[{"tabnormstrprob", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ">", 
        RowBox[{"#2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "2"}], "]"}], "]"}], "//", "TableForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.700024592548335*^9, 
   3.7000245995717497`*^9}, 3.7000246650612183`*^9, {3.7000417959086742`*^9, 
   3.7000417974430447`*^9}, {3.703681527084652*^9, 3.703681528531543*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"AC\"\>", 
      InterpretationBox[
       RowBox[{"\<\"4.20789\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.0000420788934211349,
       AutoDelete->True]},
     {"\<\"VV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"2.60003\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-8\"\>"]}],
       2.6000334001853618`*^-8,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.700024596240888*^9, 3.70002460002402*^9}, 
   3.700024665834461*^9, 3.7000417979615803`*^9, 3.703496523138393*^9, 
   3.7036815293005867`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.7000245635101147`*^9}],

Cell[BoxData["\<\"223\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.700024565802558*^9, 3.703496523204104*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{
      RowBox[{"tabnormstrprob", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ">", 
        RowBox[{"#2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "2"}], "]"}], "]"}], "//", "TableForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.700024568172892*^9, 
   3.700024576612083*^9}, 3.7000246745182247`*^9, {3.700041789032021*^9, 
   3.700041790603158*^9}, {3.7036815198432426`*^9, 3.703681522258499*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"ACV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"7.67551\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.00007675506371752448,
       AutoDelete->True]},
     {"\<\"ACRV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"3.41611\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       3.416106450817011*^-7,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.700024571149622*^9, 3.7000245769546127`*^9}, 
   3.7000246750013943`*^9, 3.700041791722405*^9, 3.7034965232658863`*^9, 
   3.703681523312505*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "5", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.700024530519102*^9}],

Cell[BoxData["\<\"222\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.700024531519732*^9, 3.703496523329018*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{
      RowBox[{"tabnormstrprob", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ">", 
        RowBox[{"#2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "3"}], "]"}], "]"}], "//", "TableForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.7000245337575293`*^9, 
   3.7000245414291563`*^9}, 3.700024688325707*^9, {3.7000417818164597`*^9, 
   3.700041783555409*^9}, {3.703681512517264*^9, 3.7036815148666573`*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"AACC\"\>", 
      InterpretationBox[
       RowBox[{"\<\"5.8307\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0005830698286978395,
       AutoDelete->True]},
     {"\<\"AACD\"\>", 
      InterpretationBox[
       RowBox[{"\<\"3.20995\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.00003209949413709787,
       AutoDelete->True]},
     {"\<\"AACCR\"\>", 
      InterpretationBox[
       RowBox[{"\<\"1.48803\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-6\"\>"]}],
       1.4880256884887818`*^-6,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.700024538134848*^9, 3.700024541816761*^9}, 
   3.7000246888332157`*^9, 3.7000417841213093`*^9, 3.703496523392151*^9, 
   3.703681515989152*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "6", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.7000245076876163`*^9}],

Cell[BoxData["\<\"221\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.700024508413422*^9, 3.703496523456142*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{
      RowBox[{"tabnormstrprob", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ">", 
        RowBox[{"#2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "4"}], "]"}], "]"}], "//", "TableForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.7000245112622967`*^9, 
   3.70002452038265*^9}, 3.700047954310277*^9, {3.70368131937083*^9, 
   3.703681381710511*^9}, {3.703681465853201*^9, 3.703681467323805*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"AACCV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"7.01635\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0007016348336097251,
       AutoDelete->True]},
     {"\<\"AACCRV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"5.6689\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.00005668900945150662,
       AutoDelete->True]},
     {"\<\"AACDV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"3.8096\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.000038095960698286894`,
       AutoDelete->True]},
     {"\<\"AACDRV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"3.37801\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-6\"\>"]}],
       3.3780132687356066`*^-6,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.703681363541636*^9, 3.7036813825271063`*^9}, 
   3.703681468125502*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabnormstrprob", "[", 
      RowBox[{"[", "6", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "3"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.700047960051918*^9, 3.700047964609343*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"AACCRV\"\>", "+", "\<\"AACCV\"\>", "+", "\<\"AACDV\"\>"}], 
   ",", "0.0007964198037595186`"}], "}"}]], "Output",
 CellChangeTimes->{3.700047965069934*^9, 3.7034965235850477`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "7", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.700024468616622*^9}],

Cell[BoxData["\<\"220\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.7000244728963003`*^9, 3.703496523649455*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{
      RowBox[{"tabnormstrprob", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ">", 
        RowBox[{"#2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "4"}], "]"}], "]"}], "//", "TableForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.700024470855282*^9, 
   3.70002448161458*^9}, {3.7036815582450047`*^9, 3.703681560010359*^9}, {
   3.70368215162843*^9, 3.7036821517452517`*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"AAACCC\"\>", 
      InterpretationBox[
       RowBox[{"\<\"2.7556\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.002755604403594899,
       AutoDelete->True]},
     {"\<\"AAACCD\"\>", 
      InterpretationBox[
       RowBox[{"\<\"4.0299\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.00040299023623081517`,
       AutoDelete->True]},
     {"\<\"AAACCCR\"\>", 
      InterpretationBox[
       RowBox[{"\<\"2.61255\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0002612550157907877,
       AutoDelete->True]},
     {"\<\"AAACCDR\"\>", 
      InterpretationBox[
       RowBox[{"\<\"3.74013\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.00003740127240312445,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.7000244750076427`*^9, 3.7000244819577293`*^9}, 
   3.703496523714294*^9, 3.703681561121058*^9, 3.703682152636787*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabnormstrprob", "[", 
      RowBox[{"[", "7", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "3"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.700048211012095*^9, 3.700048219282888*^9}, {
  3.703681946872918*^9, 3.703681947607047*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"AAACCC\"\>", "+", "\<\"AAACCCR\"\>", "+", "\<\"AAACCD\"\>"}], 
   ",", "0.0034198496556165016`"}], "}"}]], "Output",
 CellChangeTimes->{3.7000482196916533`*^9, 3.7034965237878027`*^9, 
  3.703681948422812*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "8", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.700024433329422*^9}],

Cell[BoxData["\<\"210\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.700024437473433*^9, 3.70349652385144*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{
      RowBox[{"tabnormstrprob", "[", 
       RowBox[{"[", "8", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ">", 
        RowBox[{"#2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "4"}], "]"}], "]"}], "//", "TableForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.700024434720478*^9, 
   3.700024449744326*^9}, {3.703681566339713*^9, 3.703681567626556*^9}, {
   3.7036821819370337`*^9, 3.703682182039962*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"AAACCCV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"6.00622\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.006006215922897799,
       AutoDelete->True]},
     {"\<\"AAACCDV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"1.11324\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.0011132414549968087`,
       AutoDelete->True]},
     {"\<\"AAACCCRV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"6.14346\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0006143456865752645,
       AutoDelete->True]},
     {"\<\"AAACCDRV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"9.5873\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.00009587298697803933,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.700024435516395*^9, 3.700024450055047*^9}, 
   3.703496523915998*^9, 3.703681568437688*^9, 3.703682183005568*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabnormstrprob", "[", 
      RowBox[{"[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "3"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000482270035973`*^9, 3.700048229586419*^9}, {
  3.70368199733666*^9, 3.703681997406458*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"AAACCCRV\"\>", "+", "\<\"AAACCCV\"\>", 
    "+", "\<\"AAACCDV\"\>"}], ",", "0.007733803064469871`"}], "}"}]], "Output",\

 CellChangeTimes->{3.700048230160885*^9, 3.7034965239790773`*^9, 
  3.703681998262773*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "9", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.7000243701629744`*^9}],

Cell[BoxData["\<\"200\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.7000243762316113`*^9, 3.703496524045282*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{
      RowBox[{"tabnormstrprob", "[", 
       RowBox[{"[", "9", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ">", 
        RowBox[{"#2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "5"}], "]"}], "]"}], "//", "TableForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.700024373889719*^9, 
   3.700024398736248*^9}, {3.7036815732513533`*^9, 3.7036815747769938`*^9}, 
   3.703682197091446*^9}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"AAAACCCC\"\>", 
      InterpretationBox[
       RowBox[{"\<\"1.62543\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.16254265883194952`,
       AutoDelete->True]},
     {"\<\"AAAACCCD\"\>", 
      InterpretationBox[
       RowBox[{"\<\"5.4611\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.0546110143698153,
       AutoDelete->True]},
     {"\<\"AAACCCCRV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"5.14423\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.05144229540747634,
       AutoDelete->True]},
     {"\<\"AAACCCDRV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"1.91834\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.019183430124485812`,
       AutoDelete->True]},
     {"\<\"AAACCCVV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"6.23143\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.006231426441936378,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.700024378573718*^9, 3.700024399147715*^9}, 
   3.703496524109338*^9, 3.70368157543088*^9, 3.703682197359366*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabnormstrprob", "[", 
      RowBox[{"[", "9", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "4"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.700049931854617*^9, 3.7000499319175787`*^9}, {
  3.700049962791497*^9, 3.700049962917898*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"AAAACCCC\"\>", "+", "\<\"AAAACCCD\"\>", 
    "+", "\<\"AAACCCCRV\"\>", "+", "\<\"AAACCCDRV\"\>"}], ",", 
   "0.287779398733727`"}], "}"}]], "Output",
 CellChangeTimes->{3.700049933450655*^9, 3.700049963686977*^9, 
  3.703496524170046*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "10", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
  3.7000242827029123`*^9, 3.7000242830275717`*^9}}],

Cell[BoxData["\<\"100\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.7034965242320147`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{
      RowBox[{"tabnormstrprob", "[", 
       RowBox[{"[", "10", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ">", 
        RowBox[{"#2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "7"}], "]"}], "]"}], "//", "TableForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.703681581825633*^9, 
   3.703681583026061*^9}, 3.703682323976651*^9}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"AAAACCCCC\"\>", 
      InterpretationBox[
       RowBox[{"\<\"3.50792\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.3507917601395293,
       AutoDelete->True]},
     {"\<\"AAAACCCCD\"\>", 
      InterpretationBox[
       RowBox[{"\<\"1.17859\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.11785886850539881`,
       AutoDelete->True]},
     {"\<\"AAACCCCCRV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"1.1102\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.11102029141939454`,
       AutoDelete->True]},
     {"\<\"AAACCCCDRV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"4.14008\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.041400757605666264`,
       AutoDelete->True]},
     {"\<\"AAACCCCVV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"2.46493\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.024649257223186068`,
       AutoDelete->True]},
     {"\<\"AAAACCCDD\"\>", 
      InterpretationBox[
       RowBox[{"\<\"1.12645\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.01126454877711532,
       AutoDelete->True]},
     {"\<\"AAACCCDVV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"7.6202\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.007620195590724804,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{
  3.69892975527358*^9, {3.700023414208353*^9, 3.700023421302249*^9}, {
   3.700024191365245*^9, 3.700024243092209*^9}, 3.7034965242963657`*^9, 
   3.7036815837876453`*^9, 3.70368232486197*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabnormstrprob", "[", 
      RowBox[{"[", "10", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "6"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000520523316298`*^9, 3.700052055649898*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"AAAACCCCC\"\>", "+", "\<\"AAAACCCCD\"\>", 
    "+", "\<\"AAAACCCDD\"\>", "+", "\<\"AAACCCCCRV\"\>", 
    "+", "\<\"AAACCCCDRV\"\>", "+", "\<\"AAACCCCVV\"\>"}], ",", 
   "0.6569854836702903`"}], "}"}]], "Output",
 CellChangeTimes->{3.70005205602211*^9, 3.703496524362603*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "11", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
  3.7000242827029123`*^9, 3.700024299890849*^9}}],

Cell[BoxData["\<\"000\"\>"], "Output",
 CellChangeTimes->{
  3.700023516610058*^9, {3.700024283702394*^9, 3.7000243022720203`*^9}, 
   3.703496524427062*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{
      RowBox[{"tabnormstrprob", "[", 
       RowBox[{"[", "11", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ">", 
        RowBox[{"#2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "3"}], "]"}], "]"}], "//", "TableForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.7000243042596197`*^9, 
   3.700024330826438*^9}, {3.7036815902670813`*^9, 3.703681591664736*^9}, 
   3.703682419645727*^9}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"AACCCDVVVV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"2.54381\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-6\"\>"]}],
       2.5438136615445816`*^-6,
       AutoDelete->True]},
     {"\<\"AACCDDVVVV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"4.70654\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       4.70653958113486*^-7,
       AutoDelete->True]},
     {"\<\"AACCCDRVVVV\"\>", 
      InterpretationBox[
       RowBox[{"\<\"3.0023\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-8\"\>"]}],
       3.0022971481068085`*^-8,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.7000243048560467`*^9, 3.700024331195468*^9}, 
   3.703496524491678*^9, 3.7036815923049507`*^9, 3.7036824202700233`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabnormstrprob", "[", 
      RowBox[{"[", "11", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "2"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000520523316298`*^9, 3.700052055649898*^9}, {
  3.700052692435444*^9, 3.700052698865768*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"AACCCDVVVV\"\>", "+", "\<\"AACCDDVVVV\"\>"}], ",", 
   "3.0144676196580676`*^-6"}], "}"}]], "Output",
 CellChangeTimes->{3.70005205602211*^9, 3.7000526996084757`*^9, 
  3.703496524557921*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sum of path probabilities of string lengths", "Section",
 CellChangeTimes->{{3.688560816316581*^9, 3.6885608735697327`*^9}, {
  3.700035505709095*^9, 3.700035510731173*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabstrlenProbDupl", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"StringLength", "[", 
          RowBox[{"tabstrProb", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "i", ",", "1"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"tabstrProb", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"tabstrProb", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "terminalcfg", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6881124873145523`*^9, 3.6881125420475597`*^9}, {
   3.688112590033352*^9, 3.688112603552581*^9}, {3.70002304963764*^9, 
   3.700023111193235*^9}, {3.700023898369115*^9, 3.700023936662929*^9}, {
   3.700035521374035*^9, 3.700035551790482*^9}, 3.7000356002628813`*^9, 
   3.703682495440528*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"strlenProb", "[", 
   RowBox[{"cfg_", ",", "len_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "pos", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pos", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Position", "[", 
        RowBox[{
         RowBox[{"tabstrlenProbDupl", "[", 
          RowBox[{"[", 
           RowBox[{"cfg", ",", ";;", ",", "1"}], "]"}], "]"}], ",", "len"}], 
        "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Total", "[", 
      RowBox[{"tabstrlenProbDupl", "[", 
       RowBox[{"[", 
        RowBox[{"cfg", ",", "pos", ",", "2"}], "]"}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.688096839763114*^9, 3.6880968867112417`*^9}, {
  3.688097159089017*^9, 3.688097170248067*^9}, {3.688112703594273*^9, 
  3.688112770590794*^9}, {3.688112810382936*^9, 3.688112825710441*^9}, {
  3.7000239937603617`*^9, 3.700024004563552*^9}, {3.700035628010335*^9, 
  3.7000356582412148`*^9}, {3.7036826872302*^9, 3.703682689620603*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tabstrlen", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"tabstrlenProbDupl", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", ";;", ",", "1"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "terminalcfg", "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6881128966129093`*^9, 3.6881129195373983`*^9}, {
   3.700024056716674*^9, 3.700024122120021*^9}, {3.700035701281208*^9, 
   3.700035733022634*^9}, 3.703682713837943*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",",
      "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", 
     ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", 
     ",", "17"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.700035733553063*^9, 3.703496525533235*^9, {3.7036827145046673`*^9, 
   3.7036827204606867`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"configurations", "[", 
       RowBox[{"[", 
        RowBox[{"terminalcfg", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"Length", "[", 
       RowBox[{"pathstr", "[", 
        RowBox[{"[", 
         RowBox[{"terminalcfg", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"Length", "[", 
       RowBox[{"tabstrlen", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "terminalcfg", "]"}]}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.687983045456435*^9, 3.68798305411265*^9}, {
   3.688096804430414*^9, 3.688096806497271*^9}, {3.699969502567409*^9, 
   3.699969504141523*^9}, {3.699969594995582*^9, 3.699969626370466*^9}, {
   3.7000196990793257`*^9, 3.7000197393308973`*^9}, {3.7000199137539263`*^9, 
   3.700019938887835*^9}, {3.700025837740975*^9, 3.700025848934699*^9}, {
   3.700025906840577*^9, 3.700025921172587*^9}, {3.700035755136257*^9, 
   3.700035760657041*^9}, 3.7036827317316227`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", "\<\"226\"\>", "1", "1"},
    {"2", "\<\"225\"\>", "2", "2"},
    {"3", "\<\"224\"\>", "9", "3"},
    {"4", "\<\"223\"\>", "45", "4"},
    {"5", "\<\"222\"\>", "237", "5"},
    {"6", "\<\"221\"\>", "1261", "6"},
    {"7", "\<\"220\"\>", "6719", "7"},
    {"8", "\<\"210\"\>", "27403", "7"},
    {"9", "\<\"200\"\>", "185016", "8"},
    {"10", "\<\"100\"\>", "574522", "8"},
    {"11", "\<\"000\"\>", "806829", "8"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.700025849391386*^9, 3.700025921826861*^9, 
  3.700035761611741*^9, 3.703496525601646*^9, 3.703682733196494*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabstrlenprob", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"str", ",", 
         RowBox[{"strlenProb", "[", 
          RowBox[{"i", ",", "str"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"str", ",", 
         RowBox[{"tabstrlen", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "terminalcfg", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6881130267567797`*^9, 3.688113068802466*^9}, {
  3.700024152764182*^9, 3.700024171989715*^9}, {3.700035779760538*^9, 
  3.700035797493431*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.7000246370438538`*^9}],

Cell[BoxData["\<\"226\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.700024639496592*^9, 3.703496526031399*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrlenprob", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "//", "TableForm"}],
   "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.7000246415470057`*^9, 
   3.700024646570706*^9}, 3.7000358175842953`*^9, {3.703681791411706*^9, 
   3.703681792602963*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      InterpretationBox["\<\"0\"\>",
       0,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.78244\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       2.782439449807465*^-7,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{3.700024647448371*^9, 3.7000358190796137`*^9, 
  3.703496526097353*^9, 3.703681793348658*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.7000246121809483`*^9}],

Cell[BoxData["\<\"225\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.700024614376919*^9, 3.703496526164102*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrlenprob", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "//", "TableForm"}],
   "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.7000246166355963`*^9, 
   3.700024619459292*^9}, 3.7000246549034863`*^9, 3.7000358235267973`*^9, {
   3.7036817857415857`*^9, 3.7036817869791183`*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      InterpretationBox["\<\"1\"\>",
       1,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"9.53428\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       9.534278713996978*^-7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"2\"\>",
       2,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.15756\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-9\"\>"]}],
       1.1575560341509213`*^-9,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{3.7000246199783382`*^9, 3.700024655479948*^9, 
  3.700035824040113*^9, 3.703496526229738*^9, 3.703681788152577*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"tabstrlenprob", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ">", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "2"}], "]"}], "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "ScientificForm"}]], "Input",
 CellChangeTimes->{{3.7000520523316298`*^9, 3.700052055649898*^9}, {
  3.700052692435444*^9, 3.700052698865768*^9}, {3.7036834975424633`*^9, 
  3.703683500421748*^9}, {3.703683557357936*^9, 3.703683589884128*^9}}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"9.54585\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-7\"\>"]}],
   9.545854274338487*^-7,
   AutoDelete->True],
  ScientificForm]], "Output",
 CellChangeTimes->{3.70005205602211*^9, 3.7000526996084757`*^9, 
  3.703496524557921*^9, 3.703683505176352*^9, 3.703683559592024*^9, 
  3.703683590595375*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.700024589661544*^9}],

Cell[BoxData["\<\"224\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.700024590073392*^9, 3.7034965262935753`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrlenprob", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "//", "TableForm"}],
   "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.700024592548335*^9, 
   3.7000245995717497`*^9}, 3.7000246650612183`*^9, 3.700035830974575*^9, {
   3.703681780340111*^9, 3.7036817813884287`*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      InterpretationBox["\<\"2\"\>",
       2,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"4.21049\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.00004210489375513675,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"3\"\>",
       3,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"8.25976\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-9\"\>"]}],
       8.259763377287397*^-9,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"4\"\>",
       4,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.27232\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-12\"\>"]}],
       1.2723203650871103`*^-12,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.700024596240888*^9, 3.70002460002402*^9}, 
   3.700024665834461*^9, 3.70003583202169*^9, 3.70349652636972*^9, 
   3.703681782197378*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.7000245635101147`*^9}],

Cell[BoxData["\<\"223\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.700024565802558*^9, 3.703496526434206*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrlenprob", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "//", "TableForm"}],
   "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.700024568172892*^9, 
   3.700024576612083*^9}, 3.7000246745182247`*^9, 3.7000358433462067`*^9, {
   3.703681774741858*^9, 3.70368177586757*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      InterpretationBox["\<\"3\"\>",
       3,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"7.67758\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.00007677579027165417,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"4\"\>",
       4,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.41919\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       3.419186603938536*^-7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"5\"\>",
       5,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"8.58774\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-11\"\>"]}],
       8.587744434832363*^-11,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"6\"\>",
       6,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"9.64625\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-15\"\>"]}],
       9.646254710394373*^-15,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{3.7000602541099997`*^9, 3.703496526498952*^9, 
  3.703681777033186*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"tabstrlenprob", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ">", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "2"}], "]"}], "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "ScientificForm"}]], "Input",
 CellChangeTimes->{{3.7000520523316298`*^9, 3.700052055649898*^9}, {
  3.700052692435444*^9, 3.700052698865768*^9}, {3.7036834975424633`*^9, 
  3.703683500421748*^9}, {3.703683557357936*^9, 3.703683580752635*^9}}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"7.71177\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-5\"\>"]}],
   0.00007711770893204802,
   AutoDelete->True],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.7036835746165257`*^9, 3.70368358177494*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "5", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.700024530519102*^9}],

Cell[BoxData["\<\"222\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.700024531519732*^9, 3.703496526562975*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrlenprob", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "//", "TableForm"}],
   "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.7000245337575293`*^9, 
   3.7000245414291563`*^9}, 3.700024688325707*^9, 3.700035854551406*^9, {
   3.7036817692300158`*^9, 3.703681770388812*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      InterpretationBox["\<\"4\"\>",
       4,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.16245\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0006162449387860094,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"5\"\>",
       5,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.5797\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-6\"\>"]}],
       1.5796979504963241`*^-6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"6\"\>",
       6,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.21943\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-9\"\>"]}],
       1.2194326213965912`*^-9,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"7\"\>",
       7,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.27307\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-13\"\>"]}],
       1.2730671589802328`*^-13,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"8\"\>",
       8,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.08889\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-17\"\>"]}],
       1.0888858123380991`*^-17,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.700024538134848*^9, 3.700024541816761*^9}, 
   3.7000246888332157`*^9, 3.700035855174336*^9, 3.703496526627473*^9, 
   3.703681771262274*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"tabstrlenprob", "[", 
        RowBox[{"[", "5", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ">", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "2"}], "]"}], "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "ScientificForm"}]], "Input",
 CellChangeTimes->{{3.7000520523316298`*^9, 3.700052055649898*^9}, {
  3.700052692435444*^9, 3.700052698865768*^9}, {3.7036834975424633`*^9, 
  3.703683500421748*^9}, {3.703683557357936*^9, 3.703683580752635*^9}, {
  3.7036836235463877`*^9, 3.703683623624757*^9}}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"6.17825\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-4\"\>"]}],
   0.0006178246367365058,
   AutoDelete->True],
  ScientificForm]], "Output",
 CellChangeTimes->{3.7036836250888042`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "6", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.7000245076876163`*^9}],

Cell[BoxData["\<\"221\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.700024508413422*^9, 3.703496526692109*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrlenprob", "[", 
      RowBox[{"[", "6", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "//", "TableForm"}],
   "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.7000245112622967`*^9, 
   3.70002452038265*^9}, {3.7000358682552*^9, 3.7000358804033117`*^9}, {
   3.703681763390189*^9, 3.703681764557063*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      InterpretationBox["\<\"5\"\>",
       5,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"7.40227\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0007402272718176544,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"6\"\>",
       6,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.01768\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.000060176796504787,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"7\"\>",
       7,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.78937\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       2.7893704884742176`*^-7,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"8\"\>",
       8,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.51032\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-10\"\>"]}],
       1.5103202422538247`*^-10,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"9\"\>",
       9,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.26655\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-14\"\>"]}],
       2.2665500619167754`*^-14,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"10\"\>",
       10,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.05806\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-18\"\>"]}],
       2.0580616744090374`*^-18,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.7000245120738163`*^9, 3.7000245207993402`*^9}, {
   3.7000358702060013`*^9, 3.7000358813111467`*^9}, 3.70349652675734*^9, 
   3.703681765733289*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"tabstrlenprob", "[", 
        RowBox[{"[", "6", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ">", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "2"}], "]"}], "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "ScientificForm"}]], "Input",
 CellChangeTimes->{{3.7000520523316298`*^9, 3.700052055649898*^9}, {
  3.700052692435444*^9, 3.700052698865768*^9}, {3.7036834975424633`*^9, 
  3.703683500421748*^9}, {3.703683557357936*^9, 3.703683580752635*^9}, {
  3.703683637210042*^9, 3.7036836374084463`*^9}}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"8.00404\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-4\"\>"]}],
   0.0008004040683224415,
   AutoDelete->True],
  ScientificForm]], "Output",
 CellChangeTimes->{3.703683639330968*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "7", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.700024468616622*^9}],

Cell[BoxData["\<\"220\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.7000244728963003`*^9, 3.7034965268215237`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrlenprob", "[", 
      RowBox[{"[", "7", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "//", "TableForm"}],
   "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.700024470855282*^9, 
   3.70002448161458*^9}, {3.7000358758617353`*^9, 3.7000358871709538`*^9}, {
   3.703681758198536*^9, 3.703681759483878*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      InterpretationBox["\<\"6\"\>",
       6,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.18233\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.003182325246272118,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"7\"\>",
       7,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.05163\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0003051634388527344,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"8\"\>",
       8,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.25822\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-6\"\>"]}],
       3.2582157400416506`*^-6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"9\"\>",
       9,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.57095\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-9\"\>"]}],
       2.5709530929418327`*^-9,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"10\"\>",
       10,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.28074\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-12\"\>"]}],
       1.2807429185390192`*^-12,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"11\"\>",
       11,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.38856\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-16\"\>"]}],
       1.3885563003975738`*^-16,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"12\"\>",
       12,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.14468\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-20\"\>"]}],
       1.1446845573685829`*^-20,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.7000244750076427`*^9, 3.7000244819577293`*^9}, {
   3.700035876689221*^9, 3.7000358877994013`*^9}, 3.703496526886845*^9, 
   3.7036817603496733`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"tabstrlenprob", "[", 
        RowBox[{"[", "7", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ">", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "2"}], "]"}], "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "ScientificForm"}]], "Input",
 CellChangeTimes->{{3.7000520523316298`*^9, 3.700052055649898*^9}, {
  3.700052692435444*^9, 3.700052698865768*^9}, {3.7036834975424633`*^9, 
  3.703683500421748*^9}, {3.703683557357936*^9, 3.703683580752635*^9}, {
  3.70368364934547*^9, 3.703683653511952*^9}}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"3.48749\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-3\"\>"]}],
   0.003487488685124852,
   AutoDelete->True],
  ScientificForm]], "Output",
 CellChangeTimes->{3.7036836540437737`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "8", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.700024433329422*^9}],

Cell[BoxData["\<\"210\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.700024437473433*^9, 3.703496526951447*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrlenprob", "[", 
      RowBox[{"[", "8", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "//", "TableForm"}],
   "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.700024434720478*^9, 
   3.700024449744326*^9}, {3.700035893053379*^9, 3.700035897157028*^9}, {
   3.703681751790683*^9, 3.7036817531173983`*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      InterpretationBox["\<\"7\"\>",
       7,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"7.18455\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.007184553854544541,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"8\"\>",
       8,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"7.19168\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0007191675619254048,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"9\"\>",
       9,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.99138\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-6\"\>"]}],
       3.991379612561198*^-6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"10\"\>",
       10,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"9.71853\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-9\"\>"]}],
       9.718534552281787*^-9,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"11\"\>",
       11,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.01064\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-12\"\>"]}],
       5.010644095019318*^-12,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"12\"\>",
       12,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"7.29799\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-16\"\>"]}],
       7.297992004859982*^-16,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"13\"\>",
       13,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.52807\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-20\"\>"]}],
       6.528067980650285*^-20,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.700024435516395*^9, 3.700024450055047*^9}, 
   3.700035897550714*^9, 3.703496527015811*^9, 3.7036817540991087`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"tabstrlenprob", "[", 
        RowBox[{"[", "8", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ">", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "2"}], "]"}], "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "ScientificForm"}]], "Input",
 CellChangeTimes->{{3.7000520523316298`*^9, 3.700052055649898*^9}, {
  3.700052692435444*^9, 3.700052698865768*^9}, {3.7036834975424633`*^9, 
  3.703683500421748*^9}, {3.703683557357936*^9, 3.703683580752635*^9}, {
  3.703683664121208*^9, 3.7036836642237062`*^9}}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"7.90372\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-3\"\>"]}],
   0.007903721416469946,
   AutoDelete->True],
  ScientificForm]], "Output",
 CellChangeTimes->{3.7036836648932667`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "9", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
   3.7000242827029123`*^9, 3.7000242830275717`*^9}, 3.7000243701629744`*^9}],

Cell[BoxData["\<\"200\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.7000243762316113`*^9, 3.703496527076589*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrlenprob", "[", 
      RowBox[{"[", "9", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "//", "TableForm"}],
   "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.700024373889719*^9, 
   3.700024398736248*^9}, {3.700035908710083*^9, 3.700035912850103*^9}, {
   3.703681744766835*^9, 3.703681746068275*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      InterpretationBox["\<\"8\"\>",
       8,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.29976\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.22997583778314445`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"9\"\>",
       9,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"7.54903\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.07549028299223133,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"10\"\>",
       10,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.39004\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.0013900421205816928`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"11\"\>",
       11,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.82674\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-6\"\>"]}],
       6.826735465383739*^-6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"12\"\>",
       12,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.36504\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-8\"\>"]}],
       1.3650402966205365`*^-8,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"13\"\>",
       13,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"6.88241\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-12\"\>"]}],
       6.882409508689294*^-12,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"14\"\>",
       14,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"9.85705\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-16\"\>"]}],
       9.857049544635357*^-16,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"15\"\>",
       15,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"8.74615\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-20\"\>"]}],
       8.746154764314216*^-20,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.700024378573718*^9, 3.700024399147715*^9}, 
   3.70003591345944*^9, 3.703496527141171*^9, 3.7036817470074244`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"tabstrlenprob", "[", 
        RowBox[{"[", "9", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ">", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "3"}], "]"}], "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "ScientificForm"}]], "Input",
 CellChangeTimes->{{3.7000520523316298`*^9, 3.700052055649898*^9}, {
  3.700052692435444*^9, 3.700052698865768*^9}, {3.7036834975424633`*^9, 
  3.703683500421748*^9}, {3.703683557357936*^9, 3.703683580752635*^9}, {
  3.7036836753931017`*^9, 3.703683689831049*^9}}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"3.06856\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-1\"\>"]}],
   0.30685616289595746`,
   AutoDelete->True],
  ScientificForm]], "Output",
 CellChangeTimes->{3.7036836903974037`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "10", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
  3.7000242827029123`*^9, 3.7000242830275717`*^9}}],

Cell[BoxData["\<\"100\"\>"], "Output",
 CellChangeTimes->{3.700023516610058*^9, 3.700024283702394*^9, 
  3.703496527205792*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrlenprob", "[", 
      RowBox[{"[", "10", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "//", "TableForm"}],
   "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.70003592174651*^9, 
   3.700035926201165*^9}, {3.703681733885277*^9, 3.703681735652446*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      InterpretationBox["\<\"9\"\>",
       9,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.13396\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.5133963775079456,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"10\"\>",
       10,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.6378\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.16378041926432907`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"11\"\>",
       11,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.00491\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.0030049081033919835`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"12\"\>",
       12,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.4744\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.000014744007603779661`,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"13\"\>",
       13,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.94652\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-8\"\>"]}],
       2.9465222484082384`*^-8,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"14\"\>",
       14,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.48541\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-11\"\>"]}],
       1.4854088110540637`*^-11,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"15\"\>",
       15,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"2.12737\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-15\"\>"]}],
       2.1273726155036072`*^-15,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"16\"\>",
       16,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.88755\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-19\"\>"]}],
       1.8875531176304887`*^-19,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{
  3.69892975527358*^9, {3.700023414208353*^9, 3.700023421302249*^9}, {
   3.700024191365245*^9, 3.700024243092209*^9}, 3.700035926850151*^9, 
   3.703496527270453*^9, 3.703681736729392*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"tabstrlenprob", "[", 
        RowBox[{"[", "10", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ">", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "3"}], "]"}], "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "ScientificForm"}]], "Input",
 CellChangeTimes->{{3.7000520523316298`*^9, 3.700052055649898*^9}, {
  3.700052692435444*^9, 3.700052698865768*^9}, {3.7036834975424633`*^9, 
  3.703683500421748*^9}, {3.703683557357936*^9, 3.703683580752635*^9}, {
  3.703683701647017*^9, 3.703683705622643*^9}}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"6.80182\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-1\"\>"]}],
   0.6801817048756666,
   AutoDelete->True],
  ScientificForm]], "Output",
 CellChangeTimes->{3.7036837084556923`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"configurations", "[", 
  RowBox[{"[", 
   RowBox[{"terminalcfg", "[", 
    RowBox[{"[", "11", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7000235121015177`*^9, 3.7000235162059*^9}, {
  3.7000242827029123`*^9, 3.700024299890849*^9}}],

Cell[BoxData["\<\"000\"\>"], "Output",
 CellChangeTimes->{
  3.700023516610058*^9, {3.700024283702394*^9, 3.7000243022720203`*^9}, 
   3.7034965273359632`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"tabstrlenprob", "[", 
      RowBox[{"[", "11", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "//", "TableForm"}],
   "]"}]], "Input",
 CellChangeTimes->{
  3.698929754607216*^9, {3.700023417379133*^9, 3.700023420810519*^9}, {
   3.7000241891693983`*^9, 3.700024242396912*^9}, {3.7000243042596197`*^9, 
   3.700024330826438*^9}, {3.700035932517412*^9, 3.700035936713797*^9}, {
   3.70368172625655*^9, 3.7036817279409103`*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      InterpretationBox["\<\"10\"\>",
       10,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.04136\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-6\"\>"]}],
       3.0413623556972057`*^-6,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"11\"\>",
       11,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"3.20953\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-8\"\>"]}],
       3.209534378469336*^-8,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"12\"\>",
       12,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.05745\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-10\"\>"]}],
       1.057453159509193*^-10,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"13\"\>",
       13,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"5.49896\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-14\"\>"]}],
       5.4989629307334035`*^-14,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"14\"\>",
       14,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"8.2023\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-18\"\>"]}],
       8.2023010835935*^-18,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"15\"\>",
       15,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"7.38029\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-22\"\>"]}],
       7.380291459738257*^-22,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"16\"\>",
       16,
       Editable->False], 
      InterpretationBox[
       RowBox[{"\<\"1.23156\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-30\"\>"]}],
       1.2315612651419768`*^-30,
       AutoDelete->True]},
     {
      InterpretationBox["\<\"17\"\>",
       17,
       Editable->False], 
      InterpretationBox["\<\"0.\"\>",
       0.,
       AutoDelete->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.7000243048560467`*^9, 3.700024331195468*^9}, 
   3.700035937618561*^9, 3.703496527414289*^9, 3.703681728795712*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"tabstrlenprob", "[", 
        RowBox[{"[", "11", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ">", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "2"}], "]"}], "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "ScientificForm"}]], "Input",
 CellChangeTimes->{{3.7000520523316298`*^9, 3.700052055649898*^9}, {
  3.700052692435444*^9, 3.700052698865768*^9}, {3.7036834975424633`*^9, 
  3.703683500421748*^9}, {3.703683557357936*^9, 3.703683580752635*^9}, {
  3.703683718687868*^9, 3.703683719006261*^9}}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"3.07346\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-6\"\>"]}],
   3.073457699481899*^-6,
   AutoDelete->True],
  ScientificForm]], "Output",
 CellChangeTimes->{3.703683721341504*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graph", "Section",
 CellChangeTimes->{{3.6877157080580873`*^9, 3.687715708888637*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"vertices", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "10"}], "}"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "-", "2"}], ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "-", "3.5"}], ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "-", "4.5"}], ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "-", "5"}], ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "-", "5"}], ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "-", "5"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "-", "4.5"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "-", "3.5"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], "}"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.687792696552636*^9, 3.6877927188883343`*^9}, {
   3.687792801545311*^9, 3.68779280166982*^9}, {3.6877928619189053`*^9, 
   3.6877932449479094`*^9}, 3.6879839823699293`*^9, {3.691933380419404*^9, 
   3.691933409233809*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gr", "=", 
  RowBox[{"Graph", "[", 
   RowBox[{"edges", ",", 
    RowBox[{"VertexCoordinates", "\[Rule]", "vertices"}], ",", 
    RowBox[{"VertexLabels", "\[Rule]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"i", "->", 
        RowBox[{"configurations", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "63"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"VertexLabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Brown", ",", "10"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.687717100786613*^9, 3.687717105131641*^9}, {
   3.687792574848379*^9, 3.687792589755666*^9}, {3.687792628020701*^9, 
   3.6877926369462748`*^9}, {3.6877926890034857`*^9, 3.687792690265197*^9}, {
   3.6877927782023487`*^9, 3.687792784465033*^9}, {3.687983989009561*^9, 
   3.687983995808072*^9}, {3.687984029232373*^9, 3.6879840726668587`*^9}, {
   3.6879841245453587`*^9, 3.687984149335011*^9}, {3.68798432154011*^9, 
   3.687984369326326*^9}, {3.688124974861259*^9, 3.6881249757233963`*^9}, {
   3.688127657080111*^9, 3.6881276680066566`*^9}, 3.688127759057776*^9, {
   3.691933423559105*^9, 3.6919334236091557`*^9}}],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 8, 7, 9, 10, 11, 12, 14, 13, 15, 16, 17, 18, 19,
       20, 22, 21, 23, 24, 25, 26, 27, 28, 29, 31, 30, 32, 33, 34, 35, 36, 37,
       38, 40, 39, 41, 42, 43, 44, 45, 46, 48, 47, 49, 50, 51, 52, 53, 54, 55,
       56, 57, 58, 59, 60, 61, 62, 63}, {CompressedData["
1:eJwVxce1ozAAAEAHgokiCzBBBAMii2zA/j1sCb+B7f+2b+cy0e/fP7+3y+Uy
XC+X/19v1/uVutE35sbemfvjzlEsxVE8LdAiLTEiIzPgIT8UVmIBq3KAUziN
V3lN0AVDMEVDtEQoW7ItmRKUHACBDVzFVp6qo7qaqz11T/f1wPCN0EBWaEVm
YCIzhghGMLEjO3ViJ3ETN32m3svLvNzP/MLHYRGWQR7goEIYlaiOyqiJq7hO
6qRJm1f76rI26zNS9MWQdznJR0zwgKdyKOdqrKZ6qudmbpd27Zd+69buTVay
kX3YhmN8j/u0T8d8LOd6rp/t3L7vz/7Zv8f3/Pn8fH8ommKoByuwIitzIifz
Eg94RdIlQ7KAASzFUk0VqrYGNdv0TN8MoQ9DO3QCBzmRi9zoGQWvIAsKlKEi
KuI8xnGZ4KRMy7zNe9zivuyrriLVUJN6aIZuIcuwjOu4Teu0zdv73M/jvN+o
G3Vn6AfD0izDMdyDY3mW50RBFiVBEoEIZCApsgJUSQUa0BRNNXTLMHXTgAa0
oGlbNnRMB7rQtV3naT9d3wv9wAt85KMQBVEYoTiIUYKSKInTKE2yV5HlrzzD
GS5wXhYlrvIK17gu66opm7pvu5a0pCfd0A9k7EYykWmYxnmYp3XZlm19r/u6
b/v72I79c37P7+cfL3VOTQ==
       "], Null}, {
      EdgeStyle -> {DirectedEdge[18, 16] -> {
           GrayLevel[0]}, DirectedEdge[6, 13] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[27, 33] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[59, 58] -> {
           GrayLevel[0]}, DirectedEdge[9, 16] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[23, 33] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[28, 40] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[24, 21] -> {
           GrayLevel[0]}, DirectedEdge[36, 45] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[26, 23] -> {
           GrayLevel[0]}, DirectedEdge[57, 55] -> {
           GrayLevel[0]}, DirectedEdge[15, 14] -> {
           GrayLevel[0]}, DirectedEdge[24, 33] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[58, 55] -> {
           GrayLevel[0]}, DirectedEdge[36, 33] -> {
           GrayLevel[0]}, DirectedEdge[25, 22] -> {
           GrayLevel[0]}, DirectedEdge[56, 54] -> {
           GrayLevel[0]}, DirectedEdge[22, 19] -> {
           GrayLevel[0]}, DirectedEdge[10, 18] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[59, 62] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[52, 51] -> {
           GrayLevel[0]}, DirectedEdge[52, 59] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[34, 42] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[31, 29] -> {
           GrayLevel[0]}, DirectedEdge[45, 42] -> {
           GrayLevel[0]}, DirectedEdge[49, 56] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[9, 18] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[16, 13] -> {
           GrayLevel[0]}, DirectedEdge[46, 54] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[38, 47] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[9, 12] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[32, 44] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[50, 49] -> {
           GrayLevel[0]}, DirectedEdge[35, 45] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[23, 32] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[11, 20] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[39, 47] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[5, 12] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[39, 50] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[12, 20] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[10, 9] -> {
           GrayLevel[0]}, DirectedEdge[6, 15] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[41, 50] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[41, 40] -> {
           GrayLevel[0]}, DirectedEdge[40, 38] -> {
           GrayLevel[0]}, DirectedEdge[43, 51] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[14, 23] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[9, 8] -> {
           GrayLevel[0]}, DirectedEdge[5, 11] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[4, 10] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[31, 28] -> {
           GrayLevel[0]}, DirectedEdge[31, 39] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[60, 63] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[22, 28] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[43, 41] -> {
           GrayLevel[0]}, DirectedEdge[17, 25] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[41, 52] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[37, 46] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[44, 53] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[14, 12] -> {
           GrayLevel[0]}, DirectedEdge[40, 46] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[45, 53] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[48, 57] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[26, 36] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[21, 33] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[15, 13] -> {
           GrayLevel[0]}, DirectedEdge[14, 11] -> {
           GrayLevel[0]}, DirectedEdge[38, 49] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[56, 60] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[22, 31] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[51, 48] -> {
           GrayLevel[0]}, DirectedEdge[27, 24] -> {
           GrayLevel[0]}, DirectedEdge[43, 49] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[15, 20] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[29, 39] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[20, 30] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[51, 58] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[41, 49] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[48, 54] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[35, 32] -> {
           GrayLevel[0]}, DirectedEdge[13, 12] -> {
           GrayLevel[0]}, DirectedEdge[46, 55] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[1, 2] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[15, 12] -> {
           GrayLevel[0]}, DirectedEdge[34, 44] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[57, 60] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[62, 61] -> {
           GrayLevel[0]}, DirectedEdge[13, 21] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[17, 15] -> {
           GrayLevel[0]}, DirectedEdge[11, 22] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[32, 39] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[7, 16] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[40, 48] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[42, 39] -> {
           GrayLevel[0]}, DirectedEdge[49, 55] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[10, 8] -> {
           GrayLevel[0]}, DirectedEdge[20, 29] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[43, 40] -> {
           GrayLevel[0]}, DirectedEdge[30, 29] -> {
           GrayLevel[0]}, DirectedEdge[16, 21] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[35, 33] -> {
           GrayLevel[0]}, DirectedEdge[31, 37] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[11, 19] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[48, 55] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[22, 34] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[49, 47] -> {
           GrayLevel[0]}, DirectedEdge[58, 61] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[34, 40] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[39, 38] -> {
           GrayLevel[0]}, DirectedEdge[14, 19] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[8, 17] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[35, 41] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[55, 61] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[40, 37] -> {
           GrayLevel[0]}, DirectedEdge[32, 38] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[19, 28] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[36, 42] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[25, 23] -> {
           GrayLevel[0]}, DirectedEdge[16, 24] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[21, 30] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[41, 39] -> {
           GrayLevel[0]}, DirectedEdge[43, 48] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[14, 22] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[44, 42] -> {
           GrayLevel[0]}, DirectedEdge[7, 13] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[25, 35] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[17, 24] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[13, 24] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[45, 50] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[31, 40] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[25, 34] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[19, 29] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[55, 60] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[40, 49] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[58, 57] -> {
           GrayLevel[0]}, DirectedEdge[42, 53] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[28, 37] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[47, 54] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[8, 12] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[15, 21] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[4, 9] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[20, 32] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[23, 30] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[33, 32] -> {
           GrayLevel[0]}, DirectedEdge[18, 15] -> {
           GrayLevel[0]}, DirectedEdge[18, 17] -> {
           GrayLevel[0]}, DirectedEdge[23, 20] -> {
           GrayLevel[0]}, DirectedEdge[27, 36] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[17, 14] -> {
           GrayLevel[0]}, DirectedEdge[12, 21] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[15, 24] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[62, 60] -> {
           GrayLevel[0]}, DirectedEdge[18, 24] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[35, 34] -> {
           GrayLevel[0]}, DirectedEdge[4, 5] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[12, 11] -> {
           GrayLevel[0]}, DirectedEdge[59, 60] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[10, 17] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[51, 57] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[25, 31] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[8, 15] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[15, 26] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[25, 33] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[3, 9] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[10, 14] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[59, 56] -> {
           GrayLevel[0]}, DirectedEdge[1, 4] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[2, 8] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[51, 55] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[37, 48] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[17, 23] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[44, 50] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[4, 3] -> {
           GrayLevel[0]}, DirectedEdge[26, 24] -> {
           GrayLevel[0]}, DirectedEdge[16, 27] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[4, 7] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[24, 36] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[28, 38] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[3, 7] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[9, 13] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[25, 32] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[31, 41] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[49, 46] -> {
           GrayLevel[0]}, DirectedEdge[4, 8] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[8, 14] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[29, 41] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[47, 46] -> {
           GrayLevel[0]}, DirectedEdge[10, 16] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[18, 27] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[31, 38] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[18, 26] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[9, 15] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[21, 20] -> {
           GrayLevel[0]}, DirectedEdge[52, 55] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[42, 47] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[2, 5] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[23, 35] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[54, 60] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[33, 30] -> {
           GrayLevel[0]}, DirectedEdge[35, 44] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[8, 6] -> {
           GrayLevel[0]}, DirectedEdge[24, 30] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[61, 63] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[16, 15] -> {
           GrayLevel[0]}, DirectedEdge[34, 41] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[23, 22] -> {
           GrayLevel[0]}, DirectedEdge[49, 54] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[62, 63] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[19, 31] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[53, 59] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[22, 30] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[44, 52] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[44, 41] -> {
           GrayLevel[0]}, DirectedEdge[41, 46] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[33, 45] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[23, 29] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[50, 56] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[40, 47] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[26, 35] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[44, 49] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[8, 13] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[3, 6] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[56, 55] -> {
           GrayLevel[0]}, DirectedEdge[22, 29] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[55, 54] -> {
           GrayLevel[0]}, DirectedEdge[49, 48] -> {
           GrayLevel[0]}, DirectedEdge[14, 25] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[61, 60] -> {
           GrayLevel[0]}, DirectedEdge[53, 50] -> {
           GrayLevel[0]}, DirectedEdge[22, 20] -> {
           GrayLevel[0]}, DirectedEdge[1, 3] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[42, 50] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[34, 31] -> {
           GrayLevel[0]}, DirectedEdge[30, 39] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[52, 49] -> {
           GrayLevel[0]}, DirectedEdge[5, 14] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[38, 37] -> {
           GrayLevel[0]}, DirectedEdge[50, 59] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[8, 5] -> {
           GrayLevel[0]}, DirectedEdge[32, 31] -> {
           GrayLevel[0]}, DirectedEdge[9, 7] -> {
           GrayLevel[0]}, DirectedEdge[17, 26] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[41, 47] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[53, 52] -> {
           GrayLevel[0]}, DirectedEdge[20, 19] -> {
           GrayLevel[0]}, DirectedEdge[6, 12] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[44, 43] -> {
           GrayLevel[0]}, DirectedEdge[29, 28] -> {
           GrayLevel[0]}, DirectedEdge[56, 62] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[23, 21] -> {
           GrayLevel[0]}, DirectedEdge[15, 23] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[26, 32] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[50, 54] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[10, 15] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[24, 23] -> {
           GrayLevel[0]}, DirectedEdge[43, 52] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[40, 51] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[4, 2] -> {
           GrayLevel[0]}, DirectedEdge[33, 42] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[29, 38] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[30, 42] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[52, 58] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[38, 46] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[51, 56] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[42, 41] -> {
           GrayLevel[0]}, DirectedEdge[32, 30] -> {
           GrayLevel[0]}, DirectedEdge[8, 11] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[58, 62] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[33, 39] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[2, 6] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[35, 42] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[31, 43] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[49, 58] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[45, 44] -> {
           GrayLevel[0]}, DirectedEdge[52, 50] -> {
           GrayLevel[0]}, DirectedEdge[14, 20] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[32, 42] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[32, 41] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[51, 49] -> {
           GrayLevel[0]}, DirectedEdge[3, 2] -> {
           GrayLevel[0]}, DirectedEdge[6, 5] -> {
           GrayLevel[0]}, DirectedEdge[57, 61] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[32, 29] -> {
           GrayLevel[0]}, DirectedEdge[4, 6] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[26, 25] -> {
           GrayLevel[0]}, DirectedEdge[58, 56] -> {
           GrayLevel[0]}, DirectedEdge[58, 60] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[36, 35] -> {
           GrayLevel[0]}, DirectedEdge[43, 50] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[34, 32] -> {
           GrayLevel[0]}, DirectedEdge[9, 6] -> {
           GrayLevel[0]}, DirectedEdge[27, 26] -> {
           GrayLevel[0]}, DirectedEdge[17, 22] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[26, 33] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[22, 32] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[7, 6] -> {
           GrayLevel[0]}, DirectedEdge[50, 47] -> {
           GrayLevel[0]}, DirectedEdge[14, 21] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[41, 38] -> {
           GrayLevel[0]}, DirectedEdge[18, 23] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[47, 56] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[53, 56] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[52, 56] -> {
           RGBColor[0, 1, 0]}, DirectedEdge[34, 43] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[12, 23] -> {
           RGBColor[1, 0, 0]}, DirectedEdge[48, 46] -> {
           GrayLevel[0]}}, 
       VertexLabels -> {
        59 -> "002", 13 -> "205", 18 -> "016", 47 -> "201", 6 -> "215", 20 -> 
         "213", 17 -> "025", 53 -> "003", 51 -> "021", 46 -> "210", 39 -> 
         "202", 23 -> "114", 24 -> "105", 12 -> "214", 54 -> "200", 25 -> 
         "024", 31 -> "122", 29 -> "212", 45 -> "004", 3 -> "216", 55 -> 
         "110", 32 -> "113", 22 -> "123", 19 -> "222", 21 -> "204", 35 -> 
         "014", 58 -> "011", 38 -> "211", 61 -> "010", 60 -> "100", 48 -> 
         "120", 41 -> "112", 63 -> "000", 5 -> "224", 28 -> "221", 9 -> "116",
          49 -> "111", 30 -> "203", 44 -> "013", 36 -> "005", 2 -> "225", 27 -> 
         "006", 42 -> "103", 26 -> "015", 37 -> "220", 8 -> "125", 50 -> 
         "102", 15 -> "115", 4 -> "126", 11 -> "223", 7 -> "206", 34 -> "023",
          16 -> "106", 43 -> "022", 1 -> "226", 14 -> "124", 56 -> "101", 62 -> 
         "001", 40 -> "121", 52 -> "012", 10 -> "026", 57 -> "020", 33 -> 
         "104"}, VertexLabelStyle -> {
         Directive[
          RGBColor[0.6, 0.4, 0.2], 10]}, 
       VertexCoordinates -> {{0, 10}, {-1, 9}, {0, 9}, {1, 
         9}, {-2.5, 8}, {-1.5, 8}, {-0.5, 8}, {0.5, 8}, {1.5, 8}, {
         2.5, 8}, {-3.5, 7}, {-2.5, 7}, {-1.5, 7}, {-0.5, 7}, {0.5, 7}, {
         1.5, 7}, {2.5, 7}, {3.5, 7}, {-4, 6}, {-3, 6}, {-2, 6}, {-1, 6}, {0, 
         6}, {1, 6}, {2, 6}, {3, 6}, {4, 6}, {-4, 5}, {-3, 5}, {-2, 5}, {-1, 
         5}, {0, 5}, {1, 5}, {2, 5}, {3, 5}, {4, 5}, {-4, 4}, {-3, 4}, {-2, 
         4}, {-1, 4}, {0, 4}, {1, 4}, {2, 4}, {3, 4}, {4, 
         4}, {-3.5, 3}, {-2.5, 3}, {-1.5, 3}, {-0.5, 3}, {0.5, 3}, {1.5, 3}, {
         2.5, 3}, {3.5, 3}, {-2.5, 2}, {-1.5, 2}, {-0.5, 2}, {0.5, 2}, {
         1.5, 2}, {2.5, 2}, {-1, 1}, {0, 1}, {1, 1}, {0, 0}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.020503691983122362`], 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0., 10.}, {-1., 9.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0., 10.}, {0., 9.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0., 10.}, {1., 9.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1., 9.}, {-2.5, 8.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1., 9.}, {-1.5, 8.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1., 9.}, {-0.5, 8.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0., 9.}, {-1., 9.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0., 9.}, {-1.5, 8.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0., 9.}, {0.5, 8.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0., 9.}, {1.5, 8.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{1., 9.}, {-1., 9.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{1., 9.}, {0., 9.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{1., 9.}, {-2.5, 8.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{1., 9.}, {-1.5, 8.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1., 9.}, {-0.5, 8.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{1., 9.}, {0.5, 8.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1., 9.}, {1.5, 8.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1., 9.}, {2.5, 8.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2.5, 8.}, {-3.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2.5, 8.}, {-2.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2.5, 8.}, {-1.5, 7.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{-1.5, 8.}, {-2.5, 8.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1.5, 8.}, {-2.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1.5, 8.}, {-0.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1.5, 8.}, {0.5, 7.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{-0.5, 8.}, {-2.5, 8.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{-0.5, 8.}, {-1.5, 8.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{-0.5, 8.}, {-3.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{-0.5, 8.}, {-2.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-0.5, 8.}, {-1.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{-0.5, 8.}, {-0.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-0.5, 8.}, {0.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-0.5, 8.}, {2.5, 7.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0.5, 8.}, {-1.5, 8.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0.5, 8.}, {-0.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0.5, 8.}, {1.5, 7.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{1.5, 8.}, {-1.5, 8.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{1.5, 8.}, {-0.5, 8.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{1.5, 8.}, {0.5, 8.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{1.5, 8.}, {-2.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{1.5, 8.}, {-0.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1.5, 8.}, {0.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1.5, 8.}, {1.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1.5, 8.}, {3.5, 7.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{2.5, 8.}, {-0.5, 8.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{2.5, 8.}, {1.5, 8.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2.5, 8.}, {-1.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2.5, 8.}, {0.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2.5, 8.}, {1.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{2.5, 8.}, {2.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{2.5, 8.}, {3.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-3.5, 7.}, {-4., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-3.5, 7.}, {-3., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-3.5, 7.}, {-2., 6.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{-2.5, 7.}, {-3.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2.5, 7.}, {-3., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2.5, 7.}, {-1., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2.5, 7.}, {0., 6.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{-1.5, 7.}, {-3.5, 7.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{-1.5, 7.}, {-2.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{-1.5, 7.}, {-4., 6.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{-1.5, 7.}, {-3., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1.5, 7.}, {-2., 6.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{-1.5, 7.}, {-1., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1.5, 7.}, {0., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1.5, 7.}, {2., 6.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{-0.5, 7.}, {-2.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-0.5, 7.}, {-1., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-0.5, 7.}, {1., 6.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0.5, 7.}, {-2.5, 7.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0.5, 7.}, {-1.5, 7.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0.5, 7.}, {-0.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{0.5, 7.}, {-3., 6.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{0.5, 7.}, {-1., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0.5, 7.}, {0., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0.5, 7.}, {1., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0.5, 7.}, {3., 6.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{1.5, 7.}, {-0.5, 7.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{1.5, 7.}, {0.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{1.5, 7.}, {-1., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1.5, 7.}, {1., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1.5, 7.}, {4., 6.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{2.5, 7.}, {-1.5, 7.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{2.5, 7.}, {0.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2.5, 7.}, {-2., 6.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2.5, 7.}, {0., 6.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2.5, 7.}, {1., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{2.5, 7.}, {2., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{2.5, 7.}, {3., 6.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{3.5, 7.}, {0.5, 7.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{3.5, 7.}, {1.5, 7.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{3.5, 7.}, {2.5, 7.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{3.5, 7.}, {0., 6.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{3.5, 7.}, {1., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{3.5, 7.}, {3., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{3.5, 7.}, {4., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-4., 6.}, {-4., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-4., 6.}, {-3., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-4., 6.}, {-2., 5.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{-3., 6.}, {-4., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-3., 6.}, {-3., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-3., 6.}, {-1., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-3., 6.}, {0., 5.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{-2., 6.}, {-4., 6.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{-2., 6.}, {-3., 6.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{-2., 6.}, {-4., 5.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{-2., 6.}, {-3., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2., 6.}, {-2., 5.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{-2., 6.}, {-1., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2., 6.}, {0., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2., 6.}, {2., 5.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{-1., 6.}, {-3., 6.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1., 6.}, {-1., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1., 6.}, {1., 5.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0., 6.}, {-3., 6.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0., 6.}, {-2., 6.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0., 6.}, {-1., 6.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{0., 6.}, {-3., 5.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{0., 6.}, {-1., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0., 6.}, {0., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0., 6.}, {1., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0., 6.}, {3., 5.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{1., 6.}, {-1., 6.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{1., 6.}, {0., 6.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{1., 6.}, {-1., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1., 6.}, {1., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1., 6.}, {4., 5.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{2., 6.}, {-2., 6.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{2., 6.}, {0., 6.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2., 6.}, {-2., 5.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2., 6.}, {0., 5.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2., 6.}, {1., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{2., 6.}, {2., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{2., 6.}, {3., 5.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{3., 6.}, {0., 6.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{3., 6.}, {1., 6.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{3., 6.}, {2., 6.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{3., 6.}, {0., 5.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{3., 6.}, {1., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{3., 6.}, {3., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{3., 6.}, {4., 5.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{4., 6.}, {1., 6.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{4., 6.}, {3., 6.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{4., 6.}, {1., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{4., 6.}, {4., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-4., 5.}, {-4., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-4., 5.}, {-3., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-4., 5.}, {-2., 4.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{-3., 5.}, {-4., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-3., 5.}, {-3., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-3., 5.}, {-1., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-3., 5.}, {0., 4.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{-2., 5.}, {-4., 5.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{-2., 5.}, {-3., 5.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{-2., 5.}, {-4., 4.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{-2., 5.}, {-3., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2., 5.}, {-2., 4.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{-2., 5.}, {-1., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2., 5.}, {0., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2., 5.}, {2., 4.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{-1., 5.}, {-3., 5.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1., 5.}, {-1., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1., 5.}, {1., 4.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0., 5.}, {-3., 5.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0., 5.}, {-2., 5.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0., 5.}, {-1., 5.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{0., 5.}, {-3., 4.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{0., 5.}, {-1., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0., 5.}, {0., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0., 5.}, {1., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0., 5.}, {3., 4.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{1., 5.}, {-1., 5.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{1., 5.}, {0., 5.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{1., 5.}, {-1., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1., 5.}, {1., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1., 5.}, {4., 4.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{2., 5.}, {-2., 5.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{2., 5.}, {0., 5.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2., 5.}, {-2., 4.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2., 5.}, {0., 4.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2., 5.}, {1., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{2., 5.}, {2., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{2., 5.}, {3., 4.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{3., 5.}, {0., 5.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{3., 5.}, {1., 5.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{3., 5.}, {2., 5.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{3., 5.}, {0., 4.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{3., 5.}, {1., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{3., 5.}, {3., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{3., 5.}, {4., 4.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{4., 5.}, {1., 5.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{4., 5.}, {3., 5.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{4., 5.}, {1., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{4., 5.}, {4., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-4., 4.}, {-3.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-4., 4.}, {-2.5, 3.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{-3., 4.}, {-4., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-3., 4.}, {-3.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-3., 4.}, {-1.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-3., 4.}, {-0.5, 3.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{-2., 4.}, {-4., 4.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{-2., 4.}, {-3., 4.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{-2., 4.}, {-3.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2., 4.}, {-2.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{-2., 4.}, {-1.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2., 4.}, {-0.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2., 4.}, {1.5, 3.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{-1., 4.}, {-3., 4.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1., 4.}, {-1.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1., 4.}, {0.5, 3.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0., 4.}, {-3., 4.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0., 4.}, {-2., 4.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0., 4.}, {-1., 4.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{0., 4.}, {-3.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{0., 4.}, {-1.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0., 4.}, {-0.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0., 4.}, {0.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0., 4.}, {2.5, 3.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{1., 4.}, {-1., 4.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{1., 4.}, {0., 4.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{1., 4.}, {-1.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1., 4.}, {0.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1., 4.}, {3.5, 3.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{2., 4.}, {-2., 4.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{2., 4.}, {0., 4.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2., 4.}, {-2.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2., 4.}, {-0.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2., 4.}, {0.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{2., 4.}, {1.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{2., 4.}, {2.5, 3.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{3., 4.}, {0., 4.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{3., 4.}, {1., 4.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{3., 4.}, {2., 4.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{3., 4.}, {-0.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{3., 4.}, {0.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{3., 4.}, {2.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{3., 4.}, {3.5, 3.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{4., 4.}, {1., 4.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{4., 4.}, {3., 4.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{4., 4.}, {0.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{4., 4.}, {3.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-3.5, 3.}, {-2.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-3.5, 3.}, {-1.5, 2.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{-2.5, 3.}, {-3.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{-2.5, 3.}, {-2.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2.5, 3.}, {-1.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2.5, 3.}, {0.5, 2.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{-1.5, 3.}, {-3.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1.5, 3.}, {-2.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1.5, 3.}, {-0.5, 2.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{-0.5, 3.}, {-3.5, 3.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{-0.5, 3.}, {-2.5, 3.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{-0.5, 3.}, {-1.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{-0.5, 3.}, {-2.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-0.5, 3.}, {-1.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-0.5, 3.}, {-0.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-0.5, 3.}, {1.5, 2.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0.5, 3.}, {-1.5, 3.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0.5, 3.}, {-0.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{0.5, 3.}, {-2.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0.5, 3.}, {-0.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0.5, 3.}, {2.5, 2.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{1.5, 3.}, {-2.5, 3.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{1.5, 3.}, {-0.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{1.5, 3.}, {-1.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{1.5, 3.}, {-0.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1.5, 3.}, {0.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1.5, 3.}, {1.5, 2.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{2.5, 3.}, {-0.5, 3.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{2.5, 3.}, {0.5, 3.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{2.5, 3.}, {1.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2.5, 3.}, {-1.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2.5, 3.}, {-0.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{2.5, 3.}, {1.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{2.5, 3.}, {2.5, 2.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{3.5, 3.}, {0.5, 3.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{3.5, 3.}, {2.5, 3.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{3.5, 3.}, {-0.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{3.5, 3.}, {2.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-2.5, 2.}, {-1., 1.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{-1.5, 2.}, {-2.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1.5, 2.}, {-1., 1.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1.5, 2.}, {0., 1.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{-0.5, 2.}, {-2.5, 2.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{-0.5, 2.}, {-1.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-0.5, 2.}, {-1., 1.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-0.5, 2.}, {1., 1.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0.5, 2.}, {-1.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{0.5, 2.}, {-1., 1.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0.5, 2.}, {0., 1.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{1.5, 2.}, {-1.5, 2.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{1.5, 2.}, {-0.5, 2.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{1.5, 2.}, {0.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{1.5, 2.}, {-1., 1.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1.5, 2.}, {0., 1.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1.5, 2.}, {1., 1.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{2.5, 2.}, {-0.5, 2.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{2.5, 2.}, {1.5, 2.}}, 0.06561181434599156]}, 
        {RGBColor[0, 1, 0], 
         ArrowBox[{{2.5, 2.}, {-1., 1.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{2.5, 2.}, {1., 1.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{-1., 1.}, {0., 0.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{0., 1.}, {-1., 1.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{0., 1.}, {0., 0.}}, 0.06561181434599156]}, 
        {GrayLevel[0], 
         ArrowBox[{{1., 1.}, {-1., 1.}}, 0.06561181434599156]}, 
        {GrayLevel[0], ArrowBox[{{1., 1.}, {0., 1.}}, 0.06561181434599156]}, 
        {RGBColor[1, 0, 0], 
         ArrowBox[{{1., 1.}, {0., 0.}}, 0.06561181434599156]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 10.}, 0.06561181434599156], InsetBox[
          StyleBox["\<\"226\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {0.06561181434599156, 10.065611814345992}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-1., 9.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"225\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-0.9343881856540084, 9.065611814345992}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 9.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"216\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {0.06561181434599156, 9.065611814345992}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{1., 9.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"126\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {1.0656118143459916, 9.065611814345992}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-2.5, 8.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"224\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-2.4343881856540084, 8.065611814345992}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-1.5, 8.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"215\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-1.4343881856540084, 8.065611814345992}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-0.5, 8.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"125\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-0.43438818565400844, 8.065611814345992}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0.5, 8.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"206\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {0.5656118143459916, 8.065611814345992}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{1.5, 8.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"116\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {1.5656118143459916, 8.065611814345992}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{2.5, 8.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"026\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {2.5656118143459916, 8.065611814345992}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-3.5, 7.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"223\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-3.4343881856540084, 7.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-2.5, 7.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"214\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-2.4343881856540084, 7.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-1.5, 7.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"124\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-1.4343881856540084, 7.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-0.5, 7.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"205\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-0.43438818565400844, 7.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0.5, 7.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"115\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {0.5656118143459916, 7.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{1.5, 7.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"106\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {1.5656118143459916, 7.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{2.5, 7.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"025\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {2.5656118143459916, 7.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{3.5, 7.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"016\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {3.5656118143459916, 7.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-4., 6.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"222\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-3.9343881856540084, 6.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-3., 6.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"213\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-2.9343881856540084, 6.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-2., 6.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"123\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-1.9343881856540084, 6.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-1., 6.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"204\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-0.9343881856540084, 6.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 6.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"114\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {0.06561181434599156, 6.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{1., 6.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"105\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {1.0656118143459916, 6.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{2., 6.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"024\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {2.0656118143459916, 6.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{3., 6.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"015\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], Offset[{2, 2}, 
          {3.0656118143459916, 6.065611814345991}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{4., 6.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"006\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {4.065611814345991, 6.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-4., 5.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"221\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-3.9343881856540084, 5.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-3., 5.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"212\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-2.9343881856540084, 5.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-2., 5.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"122\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-1.9343881856540084, 5.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-1., 5.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"203\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-0.9343881856540084, 5.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 5.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"113\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {0.06561181434599156, 5.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{1., 5.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"104\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {1.0656118143459916, 5.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{2., 5.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"023\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {2.0656118143459916, 5.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{3., 5.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"014\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {3.0656118143459916, 5.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{4., 5.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"005\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {4.065611814345991, 5.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-4., 4.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"220\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-3.9343881856540084, 4.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-3., 4.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"211\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-2.9343881856540084, 4.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-2., 4.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"121\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-1.9343881856540084, 4.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-1., 4.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"202\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-0.9343881856540084, 4.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 4.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"112\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {0.06561181434599156, 4.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{1., 4.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"103\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {1.0656118143459916, 4.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{2., 4.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"022\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {2.0656118143459916, 4.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{3., 4.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"013\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {3.0656118143459916, 4.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{4., 4.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"004\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {4.065611814345991, 4.065611814345991}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-3.5, 3.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"210\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-3.4343881856540084, 3.0656118143459916}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-2.5, 3.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"120\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-2.4343881856540084, 3.0656118143459916}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-1.5, 3.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"201\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-1.4343881856540084, 3.0656118143459916}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-0.5, 3.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"111\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-0.43438818565400844, 3.0656118143459916}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0.5, 3.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"102\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {0.5656118143459916, 3.0656118143459916}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{1.5, 3.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"021\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {1.5656118143459916, 3.0656118143459916}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{2.5, 3.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"012\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], Offset[{2, 2}, 
          {2.5656118143459916, 3.0656118143459916}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{3.5, 3.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"003\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {3.5656118143459916, 3.0656118143459916}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-2.5, 2.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"200\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-2.4343881856540084, 2.0656118143459916}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-1.5, 2.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"110\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-1.4343881856540084, 2.0656118143459916}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-0.5, 2.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"101\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-0.43438818565400844, 2.0656118143459916}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0.5, 2.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"020\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {0.5656118143459916, 2.0656118143459916}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{1.5, 2.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"011\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {1.5656118143459916, 2.0656118143459916}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{2.5, 2.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"002\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {2.5656118143459916, 2.0656118143459916}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-1., 1.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"100\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {-0.9343881856540084, 1.0656118143459916}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 1.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"010\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {0.06561181434599156, 1.0656118143459916}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{1., 1.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"001\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {1.0656118143459916, 1.0656118143459916}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.06561181434599156], 
         InsetBox[
          StyleBox["\<\"000\"\>",
           StripOnInput->False,
           LineColor->RGBColor[0.6, 0.4, 0.2],
           FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
           BackFaceColor->RGBColor[0.6, 0.4, 0.2],
           GraphicsColor->RGBColor[0.6, 0.4, 0.2],
           FontSize->10,
           FontColor->RGBColor[0.6, 0.4, 0.2]], 
          Offset[{2, 2}, {0.06561181434599156, 0.06561181434599156}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.6878802802359962`*^9, 3.6879713045252247`*^9, {3.687983985118421*^9, 
   3.687983996726841*^9}, {3.687984032370152*^9, 3.687984074862998*^9}, 
   3.687984150112316*^9, {3.6879843263172073`*^9, 3.687984370396554*^9}, 
   3.688124675061283*^9, 3.68812497653337*^9, 3.688127668805987*^9, 
   3.688127760291273*^9, 3.6881302248033133`*^9, 3.688132834563442*^9, {
   3.6881441955276937`*^9, 3.688144201222835*^9}, 3.688144395818954*^9, 
   3.688144668554899*^9, 3.688196343682275*^9, 3.6881965705540943`*^9, 
   3.691933161728547*^9, {3.691933391842596*^9, 3.6919334131462*^9}, 
   3.691933537865156*^9, 3.7000359606482964`*^9, 
   3.703496527811421*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"probflow", "[", "t1_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"timevec", ",", "vertstyle"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"timevec", "=", 
      RowBox[{
       RowBox[{"ArcTan", "[", 
        RowBox[{"100", "*", 
         RowBox[{"timePvec", "[", 
          RowBox[{"sol", ",", "t1"}], "]"}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"Pi", "/", "2"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"vertstyle", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Style", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"ColorData", "[", "\"\<TemperatureMap\>\"", "]"}], "[", 
            RowBox[{"timevec", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "63"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"HighlightGraph", "[", 
      RowBox[{"gr", ",", "vertstyle", ",", 
       RowBox[{"VertexSize", "\[Rule]", "Large"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.688132143913875*^9, 3.68813219536298*^9}, {
   3.688132247891245*^9, 3.6881322498978977`*^9}, {3.6881323323391438`*^9, 
   3.688132433980616*^9}, {3.688132536381352*^9, 3.688132555289225*^9}, {
   3.688132587834448*^9, 3.688132649951234*^9}, {3.688133297831429*^9, 
   3.688133321703253*^9}, {3.688133360331793*^9, 3.688133367779038*^9}, 
   3.688133745462056*^9, {3.688134029885244*^9, 3.6881340465548077`*^9}, {
   3.688134199912043*^9, 3.6881342059409924`*^9}, 3.688134255741928*^9, {
   3.6881440803586283`*^9, 3.688144114508533*^9}, {3.688144496252573*^9, 
   3.688144506306696*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ani", "=", 
  RowBox[{"Animate", "[", 
   RowBox[{
    RowBox[{"probflow", "[", 
     RowBox[{"t1", "*", "FemtoSecondTot0"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", 
      RowBox[{"-", "150"}], ",", "200"}], "}"}], ",", 
    RowBox[{"AnimationRunning", "\[Rule]", "False"}], ",", 
    RowBox[{"DefaultDuration", "\[Rule]", "10"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6881326575355663`*^9, 3.688132689549589*^9}, 
   3.688132762436615*^9, {3.688132803764635*^9, 3.688132807241048*^9}, {
   3.688132981487417*^9, 3.688132993133108*^9}, {3.688133062655089*^9, 
   3.688133083949378*^9}, {3.688133202537734*^9, 3.688133202911983*^9}, {
   3.68813340552439*^9, 3.6881334564568653`*^9}, 3.688133568264892*^9, 
   3.688133638966034*^9, {3.688133683397941*^9, 3.688133719809462*^9}, {
   3.68813382002468*^9, 3.6881338203570433`*^9}, {3.688134074769157*^9, 
   3.6881340762021*^9}, {3.688134294389735*^9, 3.688134298777885*^9}, {
   3.688134492151181*^9, 3.688134513959779*^9}, 3.688144292609543*^9, {
   3.688144432399047*^9, 3.688144441211463*^9}, {3.6881445670019293`*^9, 
   3.688144567200117*^9}, {3.6881448765299377`*^9, 3.688144881104456*^9}, {
   3.688196447069518*^9, 3.688196469952487*^9}, {3.688196935038176*^9, 
   3.6881969364746513`*^9}, {3.68819703556498*^9, 3.688197044292131*^9}, {
   3.688206633278612*^9, 3.688206636419574*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`t1$$ = -150, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`t1$$], -150, 200}}, Typeset`size$$ = {
    538., {320., 328.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`t1$58065619$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`t1$$ = -150}, 
      "ControllerVariables" :> {
        Hold[$CellContext`t1$$, $CellContext`t1$58065619$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> $CellContext`probflow[$CellContext`t1$$ \
$CellContext`FemtoSecondTot0], 
      "Specifications" :> {{$CellContext`t1$$, -150, 200, AnimationRunning -> 
         False, DefaultDuration -> 10, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       ControlType -> Animator, AppearanceElements -> None, DefaultBaseStyle -> 
        "Animate", DefaultLabelStyle -> "AnimateLabel", SynchronousUpdating -> 
        True, ShrinkingDelay -> 20.}, "DefaultOptions" :> {}],
     ImageSizeCache->{604., {375., 383.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Animate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.688144643219157*^9, 3.6881446691996937`*^9}, {
   3.688144870303035*^9, 3.688144877687665*^9}, 3.688196345276937*^9, 
   3.688196448029084*^9, {3.688196570339604*^9, 3.6881965709762707`*^9}, 
   3.688196937106965*^9, 3.688197045041511*^9, 3.688206534246388*^9, 
   3.6882066381440372`*^9, 3.69193316322337*^9, {3.69193339227707*^9, 
   3.6919334136614313`*^9}, 3.691933538268437*^9, 3.7000359626592712`*^9, 
   3.7034965289706306`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<req.mov\>\"", ",", "ani"}], "]"}]], "Input",
 CellChangeTimes->{{3.68819738300285*^9, 3.6881973912492943`*^9}, {
  3.688206641251292*^9, 3.6882066418363333`*^9}}],

Cell[BoxData["\<\"req.mov\"\>"], "Output",
 CellChangeTimes->{3.688197394096792*^9, 3.688206255811219*^9, 
  3.68820657945348*^9, 3.688206684463408*^9, 3.691933174321056*^9, 
  3.69193340352188*^9, 3.69193346645369*^9, 3.6919335879172*^9, 
  3.700036038312916*^9, 3.703496592046205*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SimpleGraphQ", "[", "gr", "]"}]], "Input",
 CellChangeTimes->{{3.688125149681651*^9, 3.68812515309437*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.6881251535155363`*^9, 3.688130225082852*^9, 
  3.6881328348382807`*^9, 3.688144396563575*^9, 3.688144669581688*^9, 
  3.688196345845731*^9, 3.688196571111548*^9, 3.6919331745446672`*^9, 
  3.691933403864085*^9, 3.691933466625854*^9, 3.6919335880741787`*^9, 
  3.700036038671081*^9, 3.703496592179204*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ConnectedGraphQ", "[", "gr", "]"}]], "Input",
 CellChangeTimes->{{3.688125190178184*^9, 3.688125193237276*^9}, {
  3.703505444351447*^9, 3.703505450317651*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.688125193628661*^9, 3.688130225131193*^9, 
  3.688132834880909*^9, 3.6881443966897907`*^9, 3.688144669684073*^9, 
  3.6881963459447937`*^9, 3.688196571160495*^9, 3.691933174592353*^9, 
  3.6919334039569902`*^9, 3.691933466667748*^9, 3.691933588121674*^9, 
  3.700036038838056*^9, 3.703496592216803*^9, 3.703505451380404*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WeaklyConnectedGraphQ", "[", "gr", "]"}]], "Input",
 CellChangeTimes->{{3.688125217769043*^9, 3.688125220356386*^9}, 
   3.703505506383787*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.688125220632579*^9, 3.688130225182193*^9, 
  3.688132834930821*^9, 3.688144396779731*^9, 3.688144669801485*^9, 
  3.688196346009335*^9, 3.688196571201309*^9, 3.691933174640751*^9, 
  3.69193340402954*^9, 3.6919334667082577`*^9, 3.6919335881660624`*^9, 
  3.700036038922717*^9, 3.703496592256439*^9, 3.703505507022497*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DirectedGraphQ", "[", "gr", "]"}]], "Input",
 CellChangeTimes->{{3.688125318155184*^9, 3.688125329260054*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.6881253220477667`*^9, 3.688125329921023*^9}, 
   3.688130225279106*^9, 3.688132835029069*^9, 3.6881443969799423`*^9, 
   3.688144670052287*^9, 3.688196346199606*^9, 3.6881965712921467`*^9, 
   3.691933174737362*^9, 3.6919334041600933`*^9, 3.6919334667834272`*^9, 
   3.6919335882522573`*^9, 3.700036039121036*^9, 3.7034965922962027`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["References", "Section",
 CellChangeTimes->{{3.442415617876862*^9, 3.442415621892305*^9}}],

Cell[TextData[{
 "[1] Christian Buth,Ji-Cai Liu, Mau Hsiung Chen, James P. Cryan, Li Fang, \
James M. Glownia, Matthias Hoener, Ryan N. Coffee, Nora Berrah, ",
 StyleBox["Ultrafast absorption of intense x\[NonBreakingSpace]rays by \
nitrogen molecules",
  FontSlant->"Italic"],
 ", J. Chem. Phys. ",
 StyleBox["136",
  FontWeight->"Bold"],
 ", 214310 (2012), ",
 ButtonBox["http://dx.doi.org/10.1063/1.4722756",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1063/1.4722756"], None},
  ButtonNote->"http://dx.doi.org/10.1063/1.4722756"],
 "."
}], "Text",
 CellChangeTimes->{{3.442430543417264*^9, 3.4424305831864843`*^9}, {
   3.442516349978932*^9, 3.442516349979817*^9}, {3.443281393062533*^9, 
   3.443281418439678*^9}, {3.68760958549137*^9, 3.68760958562565*^9}, 
   3.6876096248417892`*^9, {3.687609671024838*^9, 3.6876097105305023`*^9}, {
   3.68760974153335*^9, 3.687609795528467*^9}, {3.703505561692308*^9, 
   3.7035055619626083`*^9}}]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{1439, 775},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, 9999},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{611.28, 789.57},
"PostScriptOutputFile"->"/home/theo/cbuth/Desktop/Nora/nitrogen_ion_yields.nb.\
ps"},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 316, 6, 104, "Input",
 InitializationCell->True],
Cell[741, 23, 1135, 16, 48, "Output"]
}, Open  ]],
Cell[1891, 42, 2390, 40, 476, "Input",
 InitializationCell->True],
Cell[4284, 84, 1669, 27, 104, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[5978, 115, 707, 9, 137, "Title"],
Cell[6688, 126, 2064, 28, 76, "Subtitle"],
Cell[8755, 156, 293, 5, 75, "Subsubtitle"],
Cell[CellGroupData[{
Cell[9073, 165, 346, 5, 95, "Section"],
Cell[9422, 172, 100, 1, 46, "Text"],
Cell[9525, 175, 186, 4, 72, "Input",
 InitializationCell->True],
Cell[9714, 181, 160, 2, 46, "Text"],
Cell[9877, 185, 841, 13, 72, "Input",
 InitializationCell->True],
Cell[10721, 200, 691, 15, 47, "Text"],
Cell[11415, 217, 1377, 26, 72, "Input",
 InitializationCell->True],
Cell[12795, 245, 456, 6, 46, "Text"],
Cell[13254, 253, 1510, 33, 104, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[14789, 290, 1982, 42, 111, "Input"],
Cell[16774, 334, 10697, 191, 357, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27520, 531, 209, 3, 95, "Section"],
Cell[CellGroupData[{
Cell[27754, 538, 458, 13, 72, "Input",
 InitializationCell->True],
Cell[28215, 553, 4604, 85, 204, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32856, 643, 131, 1, 65, "Subsection"],
Cell[CellGroupData[{
Cell[33012, 648, 170, 2, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[33207, 654, 739, 19, 48, "Input"],
Cell[33949, 675, 1394, 21, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35380, 701, 529, 10, 111, "Input"],
Cell[35912, 713, 714, 13, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36663, 731, 222, 5, 48, "Input"],
Cell[36888, 738, 184, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37109, 745, 528, 10, 111, "Input"],
Cell[37640, 757, 639, 12, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38316, 774, 187, 4, 48, "Input"],
Cell[38506, 780, 185, 2, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38740, 788, 295, 3, 52, "Subsubsection"],
Cell[39038, 793, 11973, 266, 775, "Code",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[51036, 1063, 868, 23, 111, "Input"],
Cell[51907, 1088, 291, 5, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52247, 1099, 123, 1, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[52395, 1104, 190, 4, 72, "Input",
 InitializationCell->True],
Cell[52588, 1110, 1741, 33, 147, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54366, 1148, 269, 6, 72, "Input",
 InitializationCell->True],
Cell[54638, 1156, 1170, 18, 80, "Output",
 InitializationCell->True]
}, Open  ]],
Cell[55823, 1177, 638, 15, 104, "Input",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[56498, 1197, 124, 1, 52, "Subsubsection"],
Cell[56625, 1200, 1557, 34, 125, "Input"],
Cell[58185, 1236, 1326, 28, 99, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[59536, 1268, 416, 8, 48, "Input"],
Cell[59955, 1278, 1118, 19, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61110, 1302, 317, 7, 48, "Input"],
Cell[61430, 1311, 989, 15, 111, "Output"]
}, Open  ]],
Cell[62434, 1329, 193, 4, 72, "Input",
 InitializationCell->True],
Cell[62630, 1335, 757, 17, 104, "Input",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63436, 1358, 104, 1, 65, "Subsection"],
Cell[63543, 1361, 1951, 30, 72, "Input",
 InitializationCell->True],
Cell[65497, 1393, 449, 13, 72, "Input",
 InitializationCell->True],
Cell[65949, 1408, 850, 18, 72, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[66824, 1430, 244, 4, 52, "Subsubsection"],
Cell[67071, 1436, 779, 16, 72, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[67875, 1456, 307, 6, 72, "Input",
 InitializationCell->True],
Cell[68185, 1464, 2582, 41, 240, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70804, 1510, 231, 4, 48, "Input"],
Cell[71038, 1516, 419, 6, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71494, 1527, 397, 10, 48, "Input"],
Cell[71894, 1539, 2372, 43, 271, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74303, 1587, 281, 6, 72, "Input",
 InitializationCell->True],
Cell[74587, 1595, 1799, 29, 209, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76423, 1629, 128, 2, 48, "Input"],
Cell[76554, 1633, 135, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76726, 1640, 228, 4, 48, "Input"],
Cell[76957, 1646, 1151, 18, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78145, 1669, 177, 3, 48, "Input"],
Cell[78325, 1674, 1648, 27, 178, "Output"]
}, Open  ]],
Cell[79988, 1704, 1384, 26, 104, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[81397, 1734, 1583, 30, 104, "Input",
 InitializationCell->True],
Cell[82983, 1766, 2142, 36, 204, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85162, 1807, 1177, 18, 72, "Input",
 InitializationCell->True],
Cell[86342, 1827, 2266, 37, 240, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88645, 1869, 188, 3, 48, "Input"],
Cell[88836, 1874, 1421, 22, 178, "Output"]
}, Open  ]],
Cell[90272, 1899, 1343, 27, 104, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[91640, 1930, 1783, 34, 104, "Input",
 InitializationCell->True],
Cell[93426, 1966, 2102, 35, 204, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95577, 2007, 224, 5, 52, "Subsubsection"],
Cell[95804, 2014, 4510, 104, 724, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[100339, 2122, 624, 14, 48, "Input"],
Cell[100966, 2138, 7820, 227, 588, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[108835, 2371, 183, 3, 52, "Subsubsection"],
Cell[109021, 2376, 226, 4, 48, "Input"],
Cell[109250, 2382, 241, 4, 80, "Input"],
Cell[109494, 2388, 157, 3, 48, "Input"],
Cell[CellGroupData[{
Cell[109676, 2395, 350, 9, 48, "Input"],
Cell[110029, 2406, 968, 15, 111, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111046, 2427, 167, 2, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[111238, 2433, 493, 13, 48, "Input"],
Cell[111734, 2448, 2530, 42, 240, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114301, 2495, 185, 3, 48, "Input"],
Cell[114489, 2500, 275, 4, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114801, 2509, 548, 12, 48, "Input"],
Cell[115352, 2523, 251, 3, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115640, 2531, 832, 17, 80, "Input"],
Cell[116475, 2550, 245, 3, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116757, 2558, 544, 12, 48, "Input"],
Cell[117304, 2572, 248, 3, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117589, 2580, 264, 7, 48, "Input"],
Cell[117856, 2589, 114, 1, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[118019, 2596, 211, 5, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[118255, 2605, 638, 13, 72, "Input",
 InitializationCell->True],
Cell[118896, 2620, 970, 15, 48, "Output"]
}, Open  ]],
Cell[119881, 2638, 420, 11, 48, "Input"],
Cell[CellGroupData[{
Cell[120326, 2653, 3745, 77, 514, "Input"],
Cell[124074, 2732, 1168, 18, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125279, 2755, 133, 2, 48, "Input"],
Cell[125415, 2759, 179, 2, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[125643, 2767, 208, 2, 52, "Subsubsection"],
Cell[125854, 2771, 1548, 33, 80, "Input"],
Cell[CellGroupData[{
Cell[127427, 2808, 436, 12, 48, "Input"],
Cell[127866, 2822, 684, 9, 48, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[128623, 2839, 121, 1, 95, "Section"],
Cell[CellGroupData[{
Cell[128769, 2844, 434, 11, 48, "Input"],
Cell[129206, 2857, 1714, 27, 147, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130957, 2889, 845, 20, 48, "Input"],
Cell[131805, 2911, 1347, 21, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133189, 2937, 1300, 29, 80, "Input"],
Cell[134492, 2968, 5893, 185, 364, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[140434, 3159, 280, 8, 95, "Section"],
Cell[140717, 3169, 2790, 65, 235, "Input"],
Cell[CellGroupData[{
Cell[143532, 3238, 158, 3, 48, "Input"],
Cell[143693, 3243, 1377, 41, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145107, 3289, 158, 3, 48, "Input"],
Cell[145268, 3294, 1664, 49, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146969, 3348, 159, 3, 48, "Input"],
Cell[147131, 3353, 1662, 49, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148830, 3407, 159, 3, 48, "Input"],
Cell[148992, 3412, 2079, 59, 107, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151108, 3476, 162, 3, 48, "Input"],
Cell[151273, 3481, 2058, 59, 107, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153368, 3545, 232, 4, 48, "Input"],
Cell[153603, 3551, 3680, 108, 287, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157320, 3664, 208, 4, 48, "Input"],
Cell[157531, 3670, 3922, 116, 317, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161490, 3791, 208, 4, 48, "Input"],
Cell[161701, 3797, 3928, 116, 317, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165666, 3918, 185, 4, 48, "Input"],
Cell[165854, 3924, 3913, 116, 317, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169804, 4045, 235, 4, 48, "Input"],
Cell[170042, 4051, 4060, 118, 317, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174139, 4174, 285, 5, 48, "Input"],
Cell[174427, 4181, 3778, 113, 317, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[178254, 4300, 131, 1, 95, "Section"],
Cell[178388, 4303, 701, 15, 48, "Input"],
Cell[CellGroupData[{
Cell[179114, 4322, 1096, 26, 80, "Input"],
Cell[180213, 4350, 1380, 32, 320, "Output"]
}, Open  ]],
Cell[181608, 4385, 813, 22, 142, "Input"],
Cell[182424, 4409, 973, 25, 80, "Input"],
Cell[183400, 4436, 298, 6, 80, "Input"],
Cell[183701, 4444, 186, 4, 48, "Input"],
Cell[CellGroupData[{
Cell[183912, 4452, 220, 5, 48, "Input"],
Cell[184135, 4459, 104, 1, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184276, 4465, 744, 19, 48, "Input"],
Cell[185023, 4486, 689, 18, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185749, 4509, 222, 5, 48, "Input"],
Cell[185974, 4516, 106, 1, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186117, 4522, 792, 19, 48, "Input"],
Cell[186912, 4543, 979, 22, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187928, 4570, 500, 15, 48, "Input"],
Cell[188431, 4587, 234, 6, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188702, 4598, 219, 5, 48, "Input"],
Cell[188924, 4605, 104, 1, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189065, 4611, 549, 16, 48, "Input"],
Cell[189617, 4629, 740, 19, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190394, 4653, 502, 15, 48, "Input"],
Cell[190899, 4670, 207, 5, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191143, 4680, 220, 5, 48, "Input"],
Cell[191366, 4687, 106, 1, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191509, 4693, 649, 17, 48, "Input"],
Cell[192161, 4712, 1120, 26, 298, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193318, 4743, 525, 16, 48, "Input"],
Cell[193846, 4761, 402, 8, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194285, 4774, 220, 5, 48, "Input"],
Cell[194508, 4781, 102, 1, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194647, 4787, 643, 17, 48, "Input"],
Cell[195293, 4806, 1028, 24, 246, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196358, 4835, 222, 5, 48, "Input"],
Cell[196583, 4842, 102, 1, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196722, 4848, 644, 17, 48, "Input"],
Cell[197369, 4867, 2483, 52, 974, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199889, 4924, 222, 5, 48, "Input"],
Cell[200114, 4931, 104, 1, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200255, 4937, 644, 17, 48, "Input"],
Cell[200902, 4956, 1107, 26, 294, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202046, 4987, 221, 5, 48, "Input"],
Cell[202270, 4994, 102, 1, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202409, 5000, 675, 18, 48, "Input"],
Cell[203087, 5020, 1115, 26, 294, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204239, 5051, 220, 5, 48, "Input"],
Cell[204462, 5058, 104, 1, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204603, 5064, 673, 18, 48, "Input"],
Cell[205279, 5084, 1136, 26, 334, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[206464, 5116, 134, 1, 95, "Section"],
Cell[206601, 5119, 274, 6, 48, "Input"],
Cell[206878, 5127, 1099, 28, 111, "Input"],
Cell[207980, 5157, 1045, 25, 142, "Input"],
Cell[209028, 5184, 553, 14, 48, "Input"],
Cell[CellGroupData[{
Cell[209606, 5202, 1169, 27, 80, "Input"],
Cell[210778, 5231, 1051, 27, 320, "Output"]
}, Open  ]],
Cell[211844, 5261, 702, 20, 48, "Input"],
Cell[CellGroupData[{
Cell[212571, 5285, 298, 6, 48, "Input"],
Cell[212872, 5293, 171, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213080, 5300, 645, 17, 48, "Input"],
Cell[213728, 5319, 851, 24, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214616, 5348, 298, 6, 48, "Input"],
Cell[214917, 5356, 151, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215105, 5363, 672, 18, 48, "Input"],
Cell[215780, 5383, 1050, 30, 94, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216867, 5418, 296, 6, 48, "Input"],
Cell[217166, 5426, 149, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217352, 5433, 814, 21, 48, "Input"],
Cell[218169, 5456, 1103, 31, 94, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219309, 5492, 298, 6, 48, "Input"],
Cell[219610, 5500, 149, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219796, 5507, 810, 21, 48, "Input"],
Cell[220609, 5530, 1108, 31, 94, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221754, 5566, 296, 6, 48, "Input"],
Cell[222053, 5574, 149, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222239, 5581, 814, 21, 48, "Input"],
Cell[223056, 5604, 1307, 37, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224400, 5646, 298, 6, 48, "Input"],
Cell[224701, 5654, 149, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224887, 5661, 806, 21, 48, "Input"],
Cell[225696, 5684, 1440, 42, 154, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227173, 5731, 504, 15, 48, "Input"],
Cell[227680, 5748, 235, 5, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227952, 5758, 296, 6, 48, "Input"],
Cell[228251, 5766, 151, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228439, 5773, 786, 21, 48, "Input"],
Cell[229228, 5796, 1486, 42, 154, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230751, 5843, 553, 16, 48, "Input"],
Cell[231307, 5861, 265, 6, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231609, 5872, 296, 6, 48, "Input"],
Cell[231908, 5880, 148, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232093, 5887, 786, 21, 48, "Input"],
Cell[232882, 5910, 1486, 42, 154, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234405, 5957, 554, 16, 48, "Input"],
Cell[234962, 5975, 268, 7, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235267, 5987, 298, 6, 48, "Input"],
Cell[235568, 5995, 151, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235756, 6002, 764, 21, 48, "Input"],
Cell[236523, 6025, 1683, 48, 184, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238243, 6078, 555, 16, 48, "Input"],
Cell[238801, 6096, 294, 7, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239132, 6108, 274, 6, 48, "Input"],
Cell[239409, 6116, 129, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239575, 6123, 711, 20, 48, "Input"],
Cell[240289, 6145, 2170, 62, 244, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242496, 6212, 507, 15, 48, "Input"],
Cell[243006, 6229, 330, 7, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243373, 6241, 272, 6, 48, "Input"],
Cell[243648, 6249, 157, 3, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243842, 6257, 765, 21, 48, "Input"],
Cell[244610, 6280, 1301, 36, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245948, 6321, 556, 16, 48, "Input"],
Cell[246507, 6339, 247, 6, 51, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[246803, 6351, 179, 2, 95, "Section"],
Cell[246985, 6355, 1156, 29, 111, "Input"],
Cell[248144, 6386, 1084, 25, 142, "Input"],
Cell[CellGroupData[{
Cell[249253, 6415, 575, 14, 48, "Input"],
Cell[249831, 6431, 1264, 37, 111, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251132, 6473, 1218, 28, 80, "Input"],
Cell[252353, 6503, 1061, 27, 320, "Output"]
}, Open  ]],
Cell[253429, 6533, 748, 21, 48, "Input"],
Cell[CellGroupData[{
Cell[254202, 6558, 298, 6, 48, "Input"],
Cell[254503, 6566, 149, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254689, 6573, 672, 18, 48, "Input"],
Cell[255364, 6593, 912, 27, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256313, 6625, 298, 6, 48, "Input"],
Cell[256614, 6633, 149, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256800, 6640, 700, 18, 48, "Input"],
Cell[257503, 6660, 1191, 36, 94, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258731, 6701, 767, 20, 48, "Input"],
Cell[259501, 6723, 365, 10, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259903, 6738, 296, 6, 48, "Input"],
Cell[260202, 6746, 151, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260390, 6753, 696, 18, 48, "Input"],
Cell[261089, 6773, 1473, 46, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262599, 6824, 298, 6, 48, "Input"],
Cell[262900, 6832, 149, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263086, 6839, 693, 18, 48, "Input"],
Cell[263782, 6859, 1660, 54, 154, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265479, 6918, 767, 20, 48, "Input"],
Cell[266249, 6940, 274, 8, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266560, 6953, 296, 6, 48, "Input"],
Cell[266859, 6961, 149, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267045, 6968, 696, 18, 48, "Input"],
Cell[267744, 6988, 1994, 64, 184, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269775, 7057, 818, 21, 48, "Input"],
Cell[270596, 7080, 250, 8, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270883, 7093, 298, 6, 48, "Input"],
Cell[271184, 7101, 149, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271370, 7108, 693, 18, 48, "Input"],
Cell[272066, 7128, 2260, 73, 214, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274363, 7206, 818, 21, 48, "Input"],
Cell[275184, 7229, 248, 8, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275469, 7242, 296, 6, 48, "Input"],
Cell[275768, 7250, 153, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275958, 7257, 695, 18, 48, "Input"],
Cell[276656, 7277, 2522, 82, 244, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279215, 7364, 815, 21, 48, "Input"],
Cell[280033, 7387, 249, 8, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280319, 7400, 296, 6, 48, "Input"],
Cell[280618, 7408, 149, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280804, 7415, 694, 18, 48, "Input"],
Cell[281501, 7435, 2480, 81, 244, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[284018, 7521, 818, 21, 48, "Input"],
Cell[284839, 7544, 249, 8, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285125, 7557, 298, 6, 48, "Input"],
Cell[285426, 7565, 151, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285614, 7572, 692, 18, 48, "Input"],
Cell[286309, 7592, 2739, 90, 274, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289085, 7687, 818, 21, 48, "Input"],
Cell[289906, 7710, 249, 8, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290192, 7723, 274, 6, 48, "Input"],
Cell[290469, 7731, 127, 2, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290633, 7738, 642, 17, 48, "Input"],
Cell[291278, 7757, 2820, 92, 274, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294135, 7854, 817, 21, 48, "Input"],
Cell[294955, 7877, 247, 8, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295239, 7890, 272, 6, 48, "Input"],
Cell[295514, 7898, 159, 3, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295710, 7906, 696, 18, 48, "Input"],
Cell[296409, 7926, 2652, 88, 270, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299098, 8019, 817, 21, 48, "Input"],
Cell[299918, 8042, 248, 8, 65, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[300215, 8056, 92, 1, 95, "Section"],
Cell[300310, 8059, 2893, 87, 390, "Input"],
Cell[CellGroupData[{
Cell[303228, 8150, 1220, 24, 80, "Input"],
Cell[304451, 8176, 326103, 5681, 670, 82100, 1680, "CachedBoxData", \
"BoxData", "Output"]
}, Open  ]],
Cell[630569, 13860, 1782, 40, 173, "Input"],
Cell[CellGroupData[{
Cell[632376, 13904, 1386, 24, 48, "Input"],
Cell[633765, 13930, 2440, 47, 782, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[636242, 13982, 216, 4, 48, "Input"],
Cell[636461, 13988, 286, 4, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[636784, 13997, 131, 2, 48, "Input"],
Cell[636918, 14001, 357, 5, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[637312, 14011, 184, 3, 48, "Input"],
Cell[637499, 14016, 378, 5, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[637914, 14026, 167, 3, 48, "Input"],
Cell[638084, 14031, 374, 5, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[638495, 14041, 134, 2, 48, "Input"],
Cell[638632, 14045, 391, 5, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[639072, 14056, 95, 1, 95, "Section"],
Cell[639170, 14059, 968, 22, 105, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/neon_trends.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    283950,       7302]
NotebookOptionsPosition[    279870,       7158]
NotebookOutlinePosition[    280571,       7183]
CellTagsIndexPosition[    280528,       7180]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NeonRateEquations.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.46923758290373*^9, 3.46923758352741*^9}, {
   3.471881289335883*^9, 3.471881290845278*^9}, 3.4718819079783697`*^9, 
   3.471972579963964*^9, {3.6868155120693083`*^9, 3.686815512693761*^9}, 
   3.703053835865467*^9}],

Cell[BoxData[{
 RowBox[{"HartreeToeV", ":=", "27.2113845"}], "\n", 
 RowBox[{"eVToHartree", ":=", 
  RowBox[{"1", "/", "HartreeToeV"}]}], "\[IndentingNewLine]", 
 RowBox[{"HartreeTomeV", ":=", 
  RowBox[{"1000", "*", "HartreeToeV"}]}], "\[IndentingNewLine]", 
 RowBox[{"JouleToHartree", ":=", "2.29371269*^17"}], "\[IndentingNewLine]", 
 RowBox[{"MilliJouleToHartree", ":=", 
  RowBox[{"1*^-3", "*", "JouleToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToAngstroem", ":=", "0.5291772083"}], "\[IndentingNewLine]", 
 RowBox[{"AngstroemToBohr", ":=", 
  RowBox[{"1", "/", "BohrToAngstroem"}]}], "\[IndentingNewLine]", 
 RowBox[{"MicrometerToBohr", ":=", 
  RowBox[{"1*^4", "*", "AngstroemToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToMicrometer", ":=", 
  RowBox[{"1", "/", "MicrometerToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"t0ToSecond", ":=", "24.18884326505*^-18"}], "\[IndentingNewLine]", 
 RowBox[{"t0ToFemtoSecond", ":=", 
  "24.18884326505*^-3"}], "\[IndentingNewLine]", 
 RowBox[{"FemtoSecondTot0", ":=", " ", 
  RowBox[{"1", "/", "t0ToFemtoSecond"}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtoBarn", ":=", 
  RowBox[{"1*^8", "*", 
   RowBox[{"BohrToAngstroem", "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtocm2", ":=", 
  RowBox[{"crossSectionAUtoBarn", "*", "1*^-24"}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectioncm2toAU", ":=", 
  RowBox[{"1", "/", "crossSectionAUtocm2"}]}], "\[IndentingNewLine]", 
 RowBox[{"intensityAUtoSI", ":=", 
  "6.436409085121321*^15"}], "\[IndentingNewLine]", 
 RowBox[{"intensitySItoAU", ":=", 
  RowBox[{"1", "/", "intensityAUtoSI"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.4640108723406277`*^9, 3.4640108931263647`*^9}, {
   3.4668031236172457`*^9, 3.466803123847589*^9}, {3.4670640022234497`*^9, 
   3.467064002971446*^9}, {3.469148855458968*^9, 3.469148885540563*^9}, {
   3.686548934853611*^9, 3.686548947101242*^9}, {3.68751566282178*^9, 
   3.687515662979577*^9}, {3.687709281188335*^9, 3.6877093004268627`*^9}}],

Cell[CellGroupData[{

Cell["Decay widths and fluorescence yields for neon", "Title",
 CellChangeTimes->{{3.441568660140831*^9, 3.441568672892127*^9}, {
  3.4418208991591463`*^9, 3.441820920151948*^9}, {3.442422993266732*^9, 
  3.442422999763595*^9}, {3.442451066565802*^9, 3.442451068355088*^9}, {
  3.442451136412777*^9, 3.442451142816945*^9}, {3.452442425560129*^9, 
  3.452442432481497*^9}, {3.452442601564333*^9, 3.452442610984146*^9}, {
  3.4638352503179493`*^9, 3.4638352750362587`*^9}, {3.685775227087719*^9, 
  3.685775232668339*^9}, {3.686815551984131*^9, 3.686815572568405*^9}, {
  3.687537817519266*^9, 3.687537837058309*^9}, {3.687708962111897*^9, 
  3.687708979859919*^9}, {3.703074495488531*^9, 3.7030745113104143`*^9}}],

Cell["Christian Buth, 06 May 2017", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.469148231563246*^9, 3.469148232002969*^9}, {3.469639213714448*^9, 
   3.4696392137856693`*^9}, {3.4697238115680017`*^9, 
   3.4697238117580147`*^9}, {3.471208581416031*^9, 3.4712085815404587`*^9}, {
   3.471881798087801*^9, 3.471881804820734*^9}, {3.49216438968835*^9, 
   3.492164392693852*^9}, 3.492233074424202*^9, {3.6857752374390574`*^9, 
   3.685775242987837*^9}, {3.686066916663396*^9, 3.68606691676514*^9}, {
   3.686552447713743*^9, 3.6865524479906597`*^9}, {3.686676752722496*^9, 
   3.6866767545024347`*^9}, {3.68681557557661*^9, 3.686815575856051*^9}, {
   3.687537839826069*^9, 3.6875378455459633`*^9}, 3.6875804120193167`*^9, 
   3.6877088880073433`*^9, {3.687791139772172*^9, 3.687791140025385*^9}, {
   3.701360332917115*^9, 3.701360337916901*^9}, {3.702565448543764*^9, 
   3.7025654488246*^9}, {3.703053842306922*^9, 3.703053845633718*^9}}],

Cell["\<\
Theoretische Chemie, Physikalisch-Chemisches Institut, \
Ruprecht-Karls-Universit\[ADoubleDot]t Heidelberg, Im Neuenheimer Feld\
\[NonBreakingSpace]229, 69120\[NonBreakingSpace]Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.685775291143866*^9, 3.685775311425185*^9}}],

Cell[CellGroupData[{

Cell["Auger widths", "Section",
 CellChangeTimes->{{3.687538299111762*^9, 3.687538304846532*^9}, {
  3.687709030767069*^9, 3.687709031570636*^9}}],

Cell[CellGroupData[{

Cell["Total width of single core holes", "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"GamATot126", ",", "GamATot116", ",", "GamATot106"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot125", ",", "GamATot115", ",", "GamATot105"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot124", ",", "GamATot114", ",", "GamATot104"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot123", ",", "GamATot113", ",", "GamATot103"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot122", ",", "GamATot112", ",", "GamATot102"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot121", ",", "GamATot111", ",", "0"}], "}"}]}], "}"}], 
   "*", "HartreeTomeV"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687585081415753*^9, 3.687585112907277*^9}, {3.6877090895407877`*^9, 
  3.68770911650471*^9}, {3.687709151841159*^9, 3.687709155575554*^9}, {
  3.687709325883189*^9, 3.687709326378069*^9}, {3.687709365523221*^9, 
  3.687709423514377*^9}, {3.687709532047714*^9, 3.687709620050871*^9}, {
  3.687709667796636*^9, 3.687709706368966*^9}, {3.6877102922658777`*^9, 
  3.687710334280169*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "276.04099201104`", ",", "231.761266583415`", ",", 
     "238.62288929893498`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "247.12073256443998`", ",", "195.64495650579002`", ",", 
     "191.02310284846502`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "209.259084284985`", ",", "151.84224664845`", ",", 
     "136.76196947239498`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "165.16875009347999`", ",", "102.35562279675`", ",", "80.88203083242`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "119.6465800609695`", ",", "54.1415937639615`", ",", 
     "30.877302219840004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80.454539981925`", ",", "15.7910113278105`", ",", "0.`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.687539432005774*^9, 3.687539444328673*^9}, 
   3.687540555614542*^9, 3.687540668003541*^9, 3.687541213165427*^9, {
   3.6875412845920143`*^9, 3.687541304995262*^9}, {3.687541362085905*^9, 
   3.687541396390785*^9}, {3.687542684864195*^9, 3.687542717541953*^9}, {
   3.6875429680589314`*^9, 3.687543013990778*^9}, 3.687581293472562*^9, 
   3.687582593244598*^9, 3.6875826287616673`*^9, 3.6875835731513577`*^9, {
   3.687585245130968*^9, 3.687585296937203*^9}, 3.687585355194703*^9, 
   3.687709158717908*^9, 3.687709326881572*^9, 3.687709366067204*^9, {
   3.687709419726877*^9, 3.6877094243282127`*^9}, 3.6877095356853857`*^9, 
   3.6877096206172657`*^9, 3.687709706984976*^9, 3.687710339043594*^9, 
   3.687710420721402*^9, 3.687710457492154*^9, 3.68771073965697*^9, 
   3.687710827124958*^9, 3.691674567584852*^9, 3.692443950524509*^9, 
   3.701360522390277*^9, 3.701364103535789*^9, 3.7025656640087748`*^9, 
   3.7025660593977957`*^9, 3.703054256614797*^9, 3.703070962074366*^9, 
   3.70307142232635*^9, 3.7030744163434563`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ColorConvert", "[", 
   RowBox[{
    RowBox[{"Lighter", "[", "Red", "]"}], ",", "\"\<RGB\>\""}], "]"}], "//", 
  "InputForm"}]], "Input",
 CellChangeTimes->{{3.701361555536474*^9, 3.7013615651124487`*^9}}],

Cell["RGBColor[1., 0.3333333333333333, 0.3333333333333333]", "Output",
 CellChangeTimes->{3.701361565701894*^9, 3.7013641041500187`*^9, 
  3.7025656647674*^9, 3.70256606002262*^9, 3.70305425788907*^9, 
  3.703070963451666*^9, 3.703071422870076*^9, 3.7030744164245443`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ColorConvert", "[", 
   RowBox[{
    RowBox[{"Lighter", "[", "Green", "]"}], ",", "\"\<RGB\>\""}], "]"}], "//",
   "InputForm"}]], "Input",
 CellChangeTimes->{3.7013615742802258`*^9}],

Cell["RGBColor[0.3333333333333333, 1., 0.3333333333333333]", "Output",
 CellChangeTimes->{3.701361574824696*^9, 3.701364104252468*^9, 
  3.7025656649840717`*^9, 3.7025660601507473`*^9, 3.703054257987029*^9, 
  3.703070963560523*^9, 3.70307142302805*^9, 3.7030744165060167`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"labelcolor", ":=", 
  RowBox[{"RGBColor", "[", 
   RowBox[{
    RowBox[{"102", "/", "255"}], ",", 
    RowBox[{"102", "/", "255"}], ",", 
    RowBox[{"102", "/", "255"}]}], "]"}]}]], "Input",
 InitializationCell->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"ga", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "300"}], "}"}]}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"All", ",", "All"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"40", ",", "All"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"i", ",", "labelcolor"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "6", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "Below"}], "]"}], ",", 
      
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"labelcolor", ",", 
      RowBox[{"Lighter", "[", "Red", "]"}], ",", 
      RowBox[{"Lighter", "[", "Green", "]"}]}], "}"}]}], ",", 
   RowBox[{"BarSpacing", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Small", ",", "3"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"True", ",", "True"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Transparent", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Outer valence configuration \!\(\*
StyleBox[\"2\",
FontSize->14]\)\!\(\*SuperscriptBox[
StyleBox[\"p\",
FontSize->14], \"n\"]\)\>\"", ",", "\"\<Total decay width \!\(\*
StyleBox[\"\[CapitalGamma]\",
FontSlant->\"Italic\"]\) [meV]\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.687709162807582*^9, 3.6877092419894543`*^9}, 
   3.687709317821032*^9, 3.687709369587111*^9, 3.687709429106299*^9, 
   3.687709493174551*^9, 3.691674563699061*^9, 3.692443946550654*^9, {
   3.701360562236114*^9, 3.7013606667234697`*^9}, {3.701360743312737*^9, 
   3.701360750404751*^9}, {3.701360780725891*^9, 3.7013607843560753`*^9}, {
   3.70136086162772*^9, 3.701360906989828*^9}, {3.701361077487461*^9, 
   3.701361187962975*^9}, {3.701361264707499*^9, 3.701361268242641*^9}, 
   3.7013613155294857`*^9, {3.701361393399012*^9, 3.701361455010971*^9}, {
   3.701361486622047*^9, 3.701361487241267*^9}, {3.70136409516609*^9, 
   3.701364154001172*^9}, {3.70136429791714*^9, 3.701364300110752*^9}, {
   3.701364384034656*^9, 3.7013643896796827`*^9}, {3.70136443897025*^9, 
   3.701364533901413*^9}, {3.701364583341243*^9, 3.701364738545865*^9}, {
   3.701364789402493*^9, 3.70136486636243*^9}, {3.701365012146338*^9, 
   3.701365012272594*^9}, {3.701405867137682*^9, 3.701405871564237*^9}, {
   3.701406194758259*^9, 3.701406202043977*^9}, {3.702565653521225*^9, 
   3.702565655440382*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{1.2872727272727271`, 0.}]}, {{}, {{{}, {{}, {
        {RGBColor[
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4]], EdgeForm[{Opacity[0.574], Thickness[
         Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.909090909090909, 0.}, {2.818181818181818, 
               276.04099201104}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{87.77499999999998, 
              101.39049707602337`}, {-141.50721344372394`, 
              111.80588974057582`}}],
            StatusArea[#, 276.04099201104]& ,
            TagBoxNote->"276.04099201104"],
           StyleBox[
           "276.04099201104`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           276.04099201104, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[1, 
          NCache[
           Rational[1, 3], 0.3333333333333333], 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.9090909090909087`, 0.}, {3.818181818181818, 
               231.761266583415}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{101.92704678362571`, 
              115.5425438596491}, {-100.99357530369568`, 
              111.80588974057582`}}],
            StatusArea[#, 231.761266583415]& ,
            TagBoxNote->"231.761266583415"],
           StyleBox[
           "231.761266583415`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           231.761266583415, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[
          NCache[
           Rational[1, 3], 0.3333333333333333], 1, 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.9090909090909087`, 0.}, {4.8181818181818175`, 
               238.62288929893498`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{116.07909356725143`, 
              129.6945906432748}, {-107.27160203185022`, 
              111.80588974057582`}}],
            StatusArea[#, 238.62288929893498`]& ,
            TagBoxNote->"238.62288929893498"],
           StyleBox[
           "238.62288929893498`", {FontFamily -> "Helvetica", FontSize -> 14},
             StripOnInput -> False]],
          Annotation[#, 
           Style[
           238.62288929893498`, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4]], EdgeForm[{Opacity[0.574], Thickness[
         Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7.545454545454545, 0.}, {8.454545454545453, 
               247.12073256443998`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{167.541081871345, 
              181.15657894736836`}, {-115.04668518118157`, 
              111.80588974057582`}}],
            StatusArea[#, 247.12073256443998`]& ,
            TagBoxNote->"247.12073256443998"],
           StyleBox[
           "247.12073256443998`", {FontFamily -> "Helvetica", FontSize -> 14},
             StripOnInput -> False]],
          Annotation[#, 
           Style[
           247.12073256443998`, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[1, 
          NCache[
           Rational[1, 3], 0.3333333333333333], 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8.545454545454545, 0.}, {9.454545454545453, 
               195.64495650579002`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{181.69312865497074`, 
              195.3086257309941}, {-67.94903622159242, 111.80588974057582`}}],
            
            StatusArea[#, 195.64495650579002`]& ,
            TagBoxNote->"195.64495650579002"],
           StyleBox[
           "195.64495650579002`", {FontFamily -> "Helvetica", FontSize -> 14},
             StripOnInput -> False]],
          Annotation[#, 
           Style[
           195.64495650579002`, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[
          NCache[
           Rational[1, 3], 0.3333333333333333], 1, 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9.545454545454545, 0.}, {10.454545454545453`, 
               191.02310284846502`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{195.84517543859647`, 
              209.46067251461983`}, {-63.72028130496386, 
              111.80588974057582`}}],
            StatusArea[#, 191.02310284846502`]& ,
            TagBoxNote->"191.02310284846502"],
           StyleBox[
           "191.02310284846502`", {FontFamily -> "Helvetica", FontSize -> 14},
             StripOnInput -> False]],
          Annotation[#, 
           Style[
           191.02310284846502`, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4]], EdgeForm[{Opacity[0.574], Thickness[
         Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{13.18181818181818, 0.}, {14.090909090909088`, 
               209.259084284985}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{247.30716374268997`, 
              260.9226608187134}, {-80.40525272049396, 111.80588974057582`}}],
            
            StatusArea[#, 209.259084284985]& ,
            TagBoxNote->"209.259084284985"],
           StyleBox[
           "209.259084284985`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           209.259084284985, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[1, 
          NCache[
           Rational[1, 3], 0.3333333333333333], 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{14.18181818181818, 0.}, {15.090909090909088`, 
               151.84224664845}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{261.4592105263157, 
              275.0747076023391}, {-27.87184243651552, 111.80588974057582`}}],
            
            StatusArea[#, 151.84224664845]& ,
            TagBoxNote->"151.84224664845"],
           StyleBox[
           "151.84224664845`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           151.84224664845, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[
          NCache[
           Rational[1, 3], 0.3333333333333333], 1, 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{15.18181818181818, 0.}, {16.09090909090909, 
               136.76196947239498`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{275.61125730994144`, 
              289.22675438596485`}, {-14.07417574681061, 
              111.80588974057582`}}],
            StatusArea[#, 136.76196947239498`]& ,
            TagBoxNote->"136.76196947239498"],
           StyleBox[
           "136.76196947239498`", {FontFamily -> "Helvetica", FontSize -> 14},
             StripOnInput -> False]],
          Annotation[#, 
           Style[
           136.76196947239498`, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4]], EdgeForm[{Opacity[0.574], Thickness[
         Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{18.818181818181817`, 0.}, {19.727272727272727`, 
               165.16875009347999`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{327.07324561403505`, 
              340.6887426900584}, {-40.0648976786095, 111.80588974057582`}}],
            StatusArea[#, 165.16875009347999`]& ,
            TagBoxNote->"165.16875009347999"],
           StyleBox[
           "165.16875009347999`", {FontFamily -> "Helvetica", FontSize -> 14},
             StripOnInput -> False]],
          Annotation[#, 
           Style[
           165.16875009347999`, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[1, 
          NCache[
           Rational[1, 3], 0.3333333333333333], 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{19.818181818181817`, 0.}, {20.727272727272727`, 
               102.35562279675}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{341.2252923976607, 354.84078947368414`}, {
              17.405836052625943`, 111.80588974057582`}}],
            StatusArea[#, 102.35562279675]& ,
            TagBoxNote->"102.35562279675"],
           StyleBox[
           "102.35562279675`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           102.35562279675, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[
          NCache[
           Rational[1, 3], 0.3333333333333333], 1, 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{20.818181818181817`, 0.}, {21.727272727272727`, 
               80.88203083242}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{355.37733918128646`, 368.9928362573099}, {
              37.05305215452911, 111.80588974057582`}}],
            StatusArea[#, 80.88203083242]& ,
            TagBoxNote->"80.88203083242"],
           StyleBox[
           "80.88203083242`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[80.88203083242, {FontFamily -> "Helvetica", FontSize -> 14}],
            "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4]], EdgeForm[{Opacity[0.574], Thickness[
         Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{24.454545454545453`, 0.}, {25.363636363636363`, 
               119.6465800609695}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{406.83932748538, 420.4548245614034}, {
              1.5855124410381052`, 111.80588974057582`}}],
            StatusArea[#, 119.6465800609695]& ,
            TagBoxNote->"119.6465800609695"],
           StyleBox[
           "119.6465800609695`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           119.6465800609695, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[1, 
          NCache[
           Rational[1, 3], 0.3333333333333333], 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{25.454545454545453`, 0.}, {26.363636363636363`, 
               54.1415937639615}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{420.99137426900575`, 434.60687134502916`}, {
              61.519156689627486`, 111.80588974057582`}}],
            StatusArea[#, 54.1415937639615]& ,
            TagBoxNote->"54.1415937639615"],
           StyleBox[
           "54.1415937639615`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           54.1415937639615, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[
          NCache[
           Rational[1, 3], 0.3333333333333333], 1, 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{26.454545454545453`, 0.}, {27.363636363636363`, 
               30.877302219840004`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{435.1434210526315, 448.7589181286549}, {
              82.80476946388022, 111.80588974057582`}}],
            StatusArea[#, 30.877302219840004`]& ,
            TagBoxNote->"30.877302219840004"],
           StyleBox[
           "30.877302219840004`", {FontFamily -> "Helvetica", FontSize -> 14},
             StripOnInput -> False]],
          Annotation[#, 
           Style[
           30.877302219840004`, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4]], EdgeForm[{Opacity[0.574], Thickness[
         Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{30.09090909090909, 0.}, {31., 80.454539981925}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{486.60540935672503`, 500.22090643274845`}, {
              37.4441839751958, 111.80588974057582`}}],
            StatusArea[#, 80.454539981925]& ,
            TagBoxNote->"80.454539981925"],
           StyleBox[
           "80.454539981925`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           80.454539981925, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[1, 
          NCache[
           Rational[1, 3], 0.3333333333333333], 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{31.09090909090909, 0.}, {32., 15.7910113278105}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{500.75745614035077`, 514.3729532163742}, {
              96.60793838989112, 111.80588974057582`}}],
            StatusArea[#, 15.7910113278105]& ,
            TagBoxNote->"15.7910113278105"],
           StyleBox[
           "15.7910113278105`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           15.7910113278105, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[
          NCache[
           Rational[1, 3], 0.3333333333333333], 1, 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{32.09090909090909, 0.}, {33., 0.}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{514.9095029239766, 528.5249999999999}, {
              111.05588974057582`, 111.80588974057582`}}],
            StatusArea[#, 0.]& ,
            TagBoxNote->"0."],
           StyleBox[
           "0.`", {FontFamily -> "Helvetica", FontSize -> 14}, StripOnInput -> 
            False]],
          Annotation[#, 
           Style[0., {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {2.3636363636363633, 276.04099201104}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {3.3636363636363633, 231.761266583415}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {4.363636363636363, 238.62288929893498}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      StyleBox["6",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FrontFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       BackFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       GraphicsColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FontColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]]],
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, -4}, {3.3636363636363633, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {7.999999999999999, 247.12073256443998}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {9., 195.64495650579002}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {10., 191.02310284846502}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      StyleBox["5",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FrontFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       BackFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       GraphicsColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FontColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]]],
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, -4}, {9., 0.}], ImageScaled[{0.5, 1}]], 
    InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {13.636363636363633, 209.259084284985}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {14.636363636363633, 151.84224664845}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {15.636363636363635, 136.76196947239498}],
      ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      StyleBox["4",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FrontFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       BackFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       GraphicsColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FontColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]]],
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, -4}, {14.636363636363635, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {19.272727272727273, 165.16875009347999}],
      ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {20.272727272727273, 102.35562279675}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {21.272727272727273, 80.88203083242}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      StyleBox["3",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FrontFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       BackFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       GraphicsColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FontColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]]],
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, -4}, {20.272727272727273, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {24.909090909090907, 119.6465800609695}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {25.909090909090907, 54.1415937639615}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {26.909090909090907, 30.877302219840004}],
      ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      StyleBox["2",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FrontFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       BackFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       GraphicsColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FontColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]]],
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, -4}, {25.909090909090907, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {30.545454545454547, 80.454539981925}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {31.545454545454547, 15.7910113278105}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {32.54545454545455, 0.}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      StyleBox["1",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FrontFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       BackFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       GraphicsColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FontColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]]],
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, -4}, {31.545454545454547, 0.}], 
     ImageScaled[{0.5, 1}]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{1.2872727272727271`, 0.},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"Total decay width \
\\!\\(\\*\\nStyleBox[\\\"\[CapitalGamma]\\\",\\nFontSlant->\\\"Italic\\\"]\\) \
[meV]\"", TraditionalForm], None}, {
     FormBox[
     "\"Outer valence configuration \
\\!\\(\\*\\nStyleBox[\\\"2\\\",\\nFontSize->14]\\)\\!\\(\\*SuperscriptBox[\\n \
StyleBox[\\\"p\\\",\\nFontSize->14], \\\"n\\\"]\\)\"", TraditionalForm], 
     None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{True, True}, {True, False}},
  FrameTicksStyle->{{
     Thickness[Large], 
     Thickness[Large]}, {
     GrayLevel[0, 0], 
     Thickness[Large]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, All}, {40, All}},
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{All, All}, {0, 300}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {None, 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{
  3.7013645348429203`*^9, {3.7013645843974037`*^9, 3.7013646391282463`*^9}, {
   3.701364682856992*^9, 3.701364741619753*^9}, {3.7013647974862623`*^9, 
   3.7013648673511133`*^9}, 3.70136501302726*^9, 3.70140587281044*^9, 
   3.7014062039984703`*^9, 3.7025656658863707`*^9, 3.702566060581403*^9, 
   3.703054258529142*^9, 3.70307096403253*^9, 3.703071423452363*^9, 
   3.703074416702121*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Total width of double core holes", "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.6877107118631973`*^9, 
  3.6877107129336233`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"GamATot026", ",", "GamATot016", ",", "GamATot006"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot025", ",", "GamATot015", ",", "GamATot005"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot024", ",", "GamATot014", ",", "GamATot004"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot023", ",", "GamATot013", ",", "GamATot003"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot022", ",", "GamATot012", ",", "GamATot002"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot021", ",", "GamATot011", ",", "0"}], "}"}]}], "}"}], 
   "*", "HartreeTomeV"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687585081415753*^9, 3.687585112907277*^9}, {3.6877090895407877`*^9, 
  3.68770911650471*^9}, {3.687709151841159*^9, 3.687709155575554*^9}, {
  3.687709325883189*^9, 3.687709326378069*^9}, {3.687709365523221*^9, 
  3.687709423514377*^9}, {3.687709532047714*^9, 3.687709620050871*^9}, {
  3.687709667796636*^9, 3.687709706368966*^9}, {3.6877102922658777`*^9, 
  3.687710334280169*^9}, {3.687710728510878*^9, 3.6877107366031713`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "768.9074658811351`", ",", "690.5974551116549`", ",", 
     "651.1629888081001`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "663.8919302495101`", ",", "561.462564600765`", ",", 
     "503.19292217400005`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "542.169692990265`", ",", "417.90482396334`", ",", "352.39559269035`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "408.46628313567004`", ",", "269.87380382796`", ",", "202.91801535495`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "279.554253863835`", ",", "134.94179996319`", ",", "75.707241842055`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"174.53109904455002`", ",", "35.12391088491`", ",", "0.`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.687539432005774*^9, 3.687539444328673*^9}, 
   3.687540555614542*^9, 3.687540668003541*^9, 3.687541213165427*^9, {
   3.6875412845920143`*^9, 3.687541304995262*^9}, {3.687541362085905*^9, 
   3.687541396390785*^9}, {3.687542684864195*^9, 3.687542717541953*^9}, {
   3.6875429680589314`*^9, 3.687543013990778*^9}, 3.687581293472562*^9, 
   3.687582593244598*^9, 3.6875826287616673`*^9, 3.6875835731513577`*^9, {
   3.687585245130968*^9, 3.687585296937203*^9}, 3.687585355194703*^9, 
   3.687709158717908*^9, 3.687709326881572*^9, 3.687709366067204*^9, {
   3.687709419726877*^9, 3.6877094243282127`*^9}, 3.6877095356853857`*^9, 
   3.6877096206172657`*^9, 3.687709706984976*^9, 3.687710339043594*^9, 
   3.687710420721402*^9, 3.687710457492154*^9, 3.687710739909012*^9, 
   3.6877108273883944`*^9, 3.702566060713874*^9, 3.703054258916608*^9, 
   3.703070964184753*^9, 3.7030713023606253`*^9, 3.703071441829014*^9, 
   3.703074416755135*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"ga", ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "5", ",", "4", ",", "3", ",", "2", ",", "1"}], 
         "}"}], ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[\"2\",
FontSize->14]\)\!\(\*
StyleBox[SuperscriptBox[
StyleBox[\"p\",
FontSize->14], \"n\"],
FontSize->14]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[CapitalGamma]\",
FontSlant->\"Italic\"]\) [meV]\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.687709162807582*^9, 3.6877092419894543`*^9}, 
   3.687709317821032*^9, 3.687709369587111*^9, 3.687709429106299*^9, 
   3.687709493174551*^9, {3.703071298198388*^9, 3.703071316745768*^9}, 
   3.703071455759356*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.26092421441774494`, 0.}]}, {{}, {{{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0.6303142329020333, 0.}, {1.55452865064695, 
               768.9074658811351}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{38.13480392156864, 
              61.4273477605614}, {-136.28821092775064`, 145.07606581608803`}}],
            StatusArea[#, 768.9074658811351]& ,
            TagBoxNote->"768.9074658811351"],
           StyleBox[
           "768.9074658811351`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           768.9074658811351, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.6303142329020333`, 0.}, {2.55452865064695, 
               690.5974551116549}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{62.52583635535882, 
              85.81838019435159}, {-107.70882002705548`, 
              145.07606581608803`}}],
            StatusArea[#, 690.5974551116549]& ,
            TagBoxNote->"690.5974551116549"],
           StyleBox[
           "690.5974551116549`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           690.5974551116549, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.630314232902033, 0.}, {3.55452865064695, 
               651.1629888081001}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{86.91686878914899, 
              110.20941262814176`}, {-93.31713477027324, 
              145.07606581608803`}}],
            StatusArea[#, 651.1629888081001]& ,
            TagBoxNote->"651.1629888081001"],
           StyleBox[
           "651.1629888081001`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           651.1629888081001, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.7393715341959335`, 0.}, {4.66358595194085, 
               663.8919302495101}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{113.96792139594032`, 
              137.2604652349331}, {-97.96258673269202, 145.07606581608803`}}],
            
            StatusArea[#, 663.8919302495101]& ,
            TagBoxNote->"663.8919302495101"],
           StyleBox[
           "663.8919302495101`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           663.8919302495101, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4.739371534195933, 0.}, {5.66358595194085, 
               561.462564600765}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{138.3589538297305, 
              161.65149766872327`}, {-60.580790308184135`, 
              145.07606581608803`}}],
            StatusArea[#, 561.462564600765]& ,
            TagBoxNote->"561.462564600765"],
           StyleBox[
           "561.462564600765`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           561.462564600765, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5.739371534195933, 0.}, {6.66358595194085, 
               503.19292217400005`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{162.74998626352067`, 
              186.04253010251344`}, {-39.31517085296031, 
              145.07606581608803`}}],
            StatusArea[#, 503.19292217400005`]& ,
            TagBoxNote->"503.19292217400005"],
           StyleBox[
           "503.19292217400005`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           503.19292217400005`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6.848428835489833, 0.}, {7.77264325323475, 
               542.169692990265}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{189.801038870312, 
              213.09358270930477`}, {-53.539819250518434`, 
              145.07606581608803`}}],
            StatusArea[#, 542.169692990265]& ,
            TagBoxNote->"542.169692990265"],
           StyleBox[
           "542.169692990265`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           542.169692990265, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7.848428835489833, 0.}, {8.77264325323475, 
               417.90482396334}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{214.19207130410217`, 
              237.48461514309494`}, {-8.189113354200572, 
              145.07606581608803`}}],
            StatusArea[#, 417.90482396334]& ,
            TagBoxNote->"417.90482396334"],
           StyleBox[
           "417.90482396334`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           417.90482396334, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8.848428835489832, 0.}, {9.77264325323475, 
               352.39559269035}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{238.58310373789234`, 261.8756475768851}, {
              15.718608146004954`, 145.07606581608803`}}],
            StatusArea[#, 352.39559269035]& ,
            TagBoxNote->"352.39559269035"],
           StyleBox[
           "352.39559269035`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           352.39559269035, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9.957486136783732, 0.}, {10.88170055452865, 
               408.46628313567004`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{265.6341563446837, 
              288.9267001836765}, {-4.744499502209123, 145.07606581608803`}}],
            
            StatusArea[#, 408.46628313567004`]& ,
            TagBoxNote->"408.46628313567004"],
           StyleBox[
           "408.46628313567004`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           408.46628313567004`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{10.957486136783732`, 0.}, {11.88170055452865, 
               269.87380382796}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{290.0251887784739, 313.3177326174666}, {
              45.8350956620816, 145.07606581608803`}}],
            StatusArea[#, 269.87380382796]& ,
            TagBoxNote->"269.87380382796"],
           StyleBox[
           "269.87380382796`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           269.87380382796, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{11.957486136783732`, 0.}, {12.88170055452865, 
               202.91801535495}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{314.416221212264, 337.7087650512568}, {
              70.27074102889573, 145.07606581608803`}}],
            StatusArea[#, 202.91801535495]& ,
            TagBoxNote->"202.91801535495"],
           StyleBox[
           "202.91801535495`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           202.91801535495, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{13.066543438077632`, 0.}, {13.99075785582255, 
               279.554253863835}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{341.4672738190554, 364.7598176580481}, {
              42.30219657355606, 145.07606581608803`}}],
            StatusArea[#, 279.554253863835]& ,
            TagBoxNote->"279.554253863835"],
           StyleBox[
           "279.554253863835`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           279.554253863835, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{14.066543438077632`, 0.}, {14.99075785582255, 
               134.94179996319}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{365.8583062528455, 389.1508500918383}, {
              95.07879318648907, 145.07606581608803`}}],
            StatusArea[#, 134.94179996319]& ,
            TagBoxNote->"134.94179996319"],
           StyleBox[
           "134.94179996319`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           134.94179996319, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{15.066543438077632`, 0.}, {15.99075785582255, 
               75.707241842055}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{390.2493386866357, 413.5418825256285}, {
              116.69656050307378`, 145.07606581608803`}}],
            StatusArea[#, 75.707241842055]& ,
            TagBoxNote->"75.707241842055"],
           StyleBox[
           "75.707241842055`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           75.707241842055, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{16.175600739371532`, 0.}, {17.09981515711645, 
               174.53109904455002`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{417.300391293427, 440.5929351324198}, {
              80.63060140598587, 145.07606581608803`}}],
            StatusArea[#, 174.53109904455002`]& ,
            TagBoxNote->"174.53109904455002"],
           StyleBox[
           "174.53109904455002`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           174.53109904455002`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{17.175600739371532`, 0.}, {18.09981515711645, 
               35.12391088491}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{441.6914237272172, 464.98396756621}, {
              131.5075261520347, 145.07606581608803`}}],
            StatusArea[#, 35.12391088491]& ,
            TagBoxNote->"35.12391088491"],
           StyleBox[
           "35.12391088491`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           35.12391088491, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{18.175600739371532`, 0.}, {19.09981515711645, 0.},
                "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{466.0824561610074, 489.37500000000017`}, {
              144.32606581608803`, 145.07606581608803`}}],
            StatusArea[#, 0.]& ,
            TagBoxNote->"0."],
           StyleBox[
           "0.`", {FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[0., {FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {1.0924214417744915, 768.9074658811351}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {2.0924214417744915, 690.5974551116549}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {3.0924214417744915, 651.1629888081001}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["6",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {2.0924214417744915, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {4.2014787430683915, 663.8919302495101}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {5.2014787430683915, 561.462564600765}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {6.2014787430683915, 503.19292217400005}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["5",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {5.2014787430683915, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {7.3105360443622915, 542.169692990265}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {8.31053604436229, 417.90482396334}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {9.31053604436229, 352.39559269035}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["4",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {8.31053604436229, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {10.41959334565619, 408.46628313567004}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {11.41959334565619, 269.87380382796}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {12.41959334565619, 202.91801535495}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["3",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {11.41959334565619, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {13.52865064695009, 279.554253863835}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {14.52865064695009, 134.94179996319}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {15.52865064695009, 75.707241842055}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["2",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {14.52865064695009, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {16.637707948243992, 174.53109904455002}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {17.637707948243992, 35.12391088491}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, 4}, {18.637707948243992, 0.}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["1",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {17.637707948243992, 0.}], 
     ImageScaled[{0.5, 1}]]}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.26092421441774494`, 0.}, {19.476592975970423`, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"2\\\",\\nFontSize->14]\\)\\!\
\\(\\*\\nStyleBox[SuperscriptBox[\\n  StyleBox[\\\"p\\\",\\nFontSize->14], \\\
\"n\\\"],\\nFontSize->14]\\)\"\>", 
           Offset[{10., 0.}, {19.099815157116446, 0.}], 
           ImageScaled[{0, Rational[1, 2]}], Automatic, {1, 0}],
          FontFamily->"Helvetica"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.6303142329020333, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.6303142329020333, 0.}]}],
          LineBox[{{19.09981515711645, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {19.09981515711645, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{3.55452865064695, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {3.55452865064695, 0.}]}],
            LineBox[{{3.739371534195934, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {3.739371534195934, 
              0.}]}], LineBox[{{6.66358595194085, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {6.66358595194085, 0.}]}],
            LineBox[{{6.848428835489833, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {6.848428835489833, 
              0.}]}], LineBox[{{9.772643253234751, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {9.772643253234751, 
              0.}]}], LineBox[{{9.957486136783734, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {9.957486136783734, 
              0.}]}], LineBox[{{12.881700554528651`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {12.881700554528651`, 
              0.}]}], LineBox[{{13.066543438077634`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {13.066543438077634`, 
              0.}]}], LineBox[{{15.990757855822551`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {15.990757855822551`, 
              0.}]}], LineBox[{{16.175600739371532`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {16.175600739371532`, 
              0.}]}]}}}, 
        StyleBox[{}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"2\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\
SuperscriptBox[\\n  StyleBox[\\\"p\\\",\\nFontSize->14], \
\\\"n\\\"],\\nFontSize->14]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[CapitalGamma]\\\",\\nFontSlant->\\\"Italic\\\
\"]\\) [meV]\"", TraditionalForm]},
  AxesOrigin->{0.26092421441774494`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.6469500924214415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {4.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.7560073937153415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {7.3105360443622915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {8.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.865064695009242, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {10.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {11.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.97412199630314, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {13.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {14.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {15.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {16.08317929759704, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {16.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {17.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {18.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.6469500924214415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {4.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.7560073937153415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {7.3105360443622915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {8.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.865064695009242, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {10.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {11.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.97412199630314, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {13.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {14.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {15.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {16.08317929759704, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {16.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {17.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {18.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica"},
  PlotRange->{{All, All}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{
  3.703071318087785*^9, {3.703071442061871*^9, 3.703071456951764*^9}, 
   3.7030744169125757`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Radiative widths", "Section",
 CellChangeTimes->{{3.687538299111762*^9, 3.687538304846532*^9}, {
   3.687542243171036*^9, 3.687542244713661*^9}, 3.687709060513645*^9}],

Cell[CellGroupData[{

Cell["Total width of single core holes", "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"GamRTot126", ",", "GamRTot116", ",", "GamRTot106"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot125", ",", "GamRTot115", ",", "GamRTot105"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot124", ",", "GamRTot114", ",", "GamRTot104"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot123", ",", "GamRTot113", ",", "GamRTot103"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot122", ",", "GamRTot112", ",", "GamRTot102"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot121", ",", "GamRTot111", ",", "GamRTot101"}], "}"}]}], 
    "}"}], "*", "HartreeTomeV"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687585081415753*^9, 3.687585112907277*^9}, {3.6877090895407877`*^9, 
  3.68770911650471*^9}, {3.687709151841159*^9, 3.687709155575554*^9}, {
  3.687709325883189*^9, 3.687709326378069*^9}, {3.687709365523221*^9, 
  3.687709423514377*^9}, {3.687709532047714*^9, 3.687709620050871*^9}, {
  3.687709667796636*^9, 3.687709706368966*^9}, {3.687710180237976*^9, 
  3.687710209032021*^9}, {3.687710247540695*^9, 3.687710277905856*^9}, {
  3.687710373577409*^9, 3.687710419789805*^9}, {3.687710456119934*^9, 
  3.687710456476961*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "4.673038502036594`", ",", "4.266892441500716`", ",", 
     "5.4591642307979305`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.362885441019695`", ",", "4.017557683947992`", ",", 
     "5.080897414294205`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.896972032360185`", ",", "3.6170382929989437`", ",", 
     "4.525933635808038`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.2524423956529356`", ",", "3.0410497120217026`", ",", 
     "3.7679669261204496`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.4051497887044158`", ",", "2.264187931232481`", ",", 
     "2.779962918951028`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.3298696136406825`", ",", "1.2598720806317236`", ",", 
     "1.5337892057964881`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.687539432005774*^9, 3.687539444328673*^9}, 
   3.687540555614542*^9, 3.687540668003541*^9, 3.687541213165427*^9, {
   3.6875412845920143`*^9, 3.687541304995262*^9}, {3.687541362085905*^9, 
   3.687541396390785*^9}, {3.687542684864195*^9, 3.687542717541953*^9}, {
   3.6875429680589314`*^9, 3.687543013990778*^9}, 3.687581293472562*^9, 
   3.687582593244598*^9, 3.6875826287616673`*^9, 3.6875835731513577`*^9, {
   3.687585245130968*^9, 3.687585296937203*^9}, 3.687585355194703*^9, 
   3.687709158717908*^9, 3.687709326881572*^9, 3.687709366067204*^9, {
   3.687709419726877*^9, 3.6877094243282127`*^9}, 3.6877095356853857`*^9, 
   3.6877096206172657`*^9, 3.687709706984976*^9, 3.687710183929886*^9, 
   3.687710219836783*^9, 3.687710339352427*^9, 3.687710384707358*^9, 
   3.687710420996505*^9, 3.687710457773101*^9, 3.687710740111866*^9, 
   3.6877108276388597`*^9, 3.691667044926859*^9, 3.692443536933763*^9, 
   3.701361612228684*^9, 3.701406282881731*^9, 3.702566061077878*^9, 
   3.703054259323327*^9, 3.703070964525363*^9, 3.703074416973205*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"ga", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "6"}], "}"}]}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"All", ",", "All"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"40", ",", "All"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"i", ",", "labelcolor"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "6", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "Below"}], "]"}], ",", 
      
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"labelcolor", ",", 
      RowBox[{"Lighter", "[", "Red", "]"}], ",", 
      RowBox[{"Lighter", "[", "Green", "]"}]}], "}"}]}], ",", 
   RowBox[{"BarSpacing", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Small", ",", "3"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"True", ",", "True"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Transparent", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Outer valence configuration \!\(\*
StyleBox[\"2\",
FontSize->14]\)\!\(\*SuperscriptBox[
StyleBox[\"p\",
FontSize->14], \"n\"]\)\>\"", ",", "\"\<Total decay width \!\(\*
StyleBox[\"\[CapitalGamma]\",
FontSlant->\"Italic\"]\) [meV]\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.687709162807582*^9, 3.6877092419894543`*^9}, 
   3.687709317821032*^9, 3.687709369587111*^9, 3.687709429106299*^9, 
   3.687709493174551*^9, 3.691674563699061*^9, 3.692443946550654*^9, {
   3.701360562236114*^9, 3.7013606667234697`*^9}, {3.701360743312737*^9, 
   3.701360750404751*^9}, {3.701360780725891*^9, 3.7013607843560753`*^9}, {
   3.70136086162772*^9, 3.701360906989828*^9}, {3.701361077487461*^9, 
   3.701361187962975*^9}, {3.701361264707499*^9, 3.701361268242641*^9}, 
   3.7013613155294857`*^9, {3.701361393399012*^9, 3.701361455010971*^9}, {
   3.701361486622047*^9, 3.701361487241267*^9}, {3.70136409516609*^9, 
   3.701364154001172*^9}, {3.70136429791714*^9, 3.701364300110752*^9}, {
   3.701364384034656*^9, 3.7013643896796827`*^9}, {3.70136443897025*^9, 
   3.701364533901413*^9}, {3.701364583341243*^9, 3.701364738545865*^9}, {
   3.701364789402493*^9, 3.70136486636243*^9}, {3.701365012146338*^9, 
   3.701365012272594*^9}, {3.701405867137682*^9, 3.701405871564237*^9}, {
   3.701406194758259*^9, 3.701406202043977*^9}, 3.701406294860024*^9, {
   3.702565821190441*^9, 3.702565826711279*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{1.2872727272727271`, 0.}]}, {{}, {{{}, {{}, {
        {RGBColor[
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4]], EdgeForm[{Opacity[0.574], Thickness[
         Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.909090909090909, 0.}, {2.818181818181818, 
               4.673038502036594}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{65.66794117647058, 
              79.91639318885447}, {-106.0261326568903, 119.02067148182346`}}],
            
            StatusArea[#, 4.673038502036594]& ,
            TagBoxNote->"4.673038502036594"],
           StyleBox[
           "4.673038502036594`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           4.673038502036594, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[1, 
          NCache[
           Rational[1, 3], 0.3333333333333333], 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.9090909090909087`, 0.}, {3.818181818181818, 
               4.266892441500716}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{80.51623839009287, 
              94.76469040247676}, {-86.53190778542304, 119.02067148182346`}}],
            
            StatusArea[#, 4.266892441500716]& ,
            TagBoxNote->"4.266892441500716"],
           StyleBox[
           "4.266892441500716`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           4.266892441500716, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[
          NCache[
           Rational[1, 3], 0.3333333333333333], 1, 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.9090909090909087`, 0.}, {4.8181818181818175`, 
               5.4591642307979305`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{95.36453560371515, 
              109.61298761609905`}, {-143.7586462100184, 
              119.02067148182346`}}],
            StatusArea[#, 5.4591642307979305`]& ,
            TagBoxNote->"5.4591642307979305"],
           StyleBox[
           "5.4591642307979305`", {FontFamily -> "Helvetica", FontSize -> 14},
             StripOnInput -> False]],
          Annotation[#, 
           Style[
           5.4591642307979305`, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4]], EdgeForm[{Opacity[0.574], Thickness[
         Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7.545454545454545, 0.}, {8.454545454545453, 
               4.362885441019695}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{149.35834365325076`, 
              163.60679566563465`}, {-91.13938598240611, 
              119.02067148182346`}}],
            StatusArea[#, 4.362885441019695]& ,
            TagBoxNote->"4.362885441019695"],
           StyleBox[
           "4.362885441019695`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           4.362885441019695, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[1, 
          NCache[
           Rational[1, 3], 0.3333333333333333], 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8.545454545454545, 0.}, {9.454545454545453, 
               4.017557683947992}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{164.20664086687304`, 
              178.4550928792569}, {-74.56432197259397, 119.02067148182346`}}],
            
            StatusArea[#, 4.017557683947992]& ,
            TagBoxNote->"4.017557683947992"],
           StyleBox[
           "4.017557683947992`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           4.017557683947992, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[
          NCache[
           Rational[1, 3], 0.3333333333333333], 1, 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9.545454545454545, 0.}, {10.454545454545453`, 
               5.080897414294205}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{179.05493808049533`, 
              193.3033900928792}, {-125.60257109603543`, 
              119.02067148182346`}}],
            StatusArea[#, 5.080897414294205]& ,
            TagBoxNote->"5.080897414294205"],
           StyleBox[
           "5.080897414294205`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           5.080897414294205, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4]], EdgeForm[{Opacity[0.574], Thickness[
         Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{13.18181818181818, 0.}, {14.090909090909088`, 
               3.896972032360185}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{233.0487461300309, 
              247.29719814241477`}, {-68.77644407166466, 
              119.02067148182346`}}],
            StatusArea[#, 3.896972032360185]& ,
            TagBoxNote->"3.896972032360185"],
           StyleBox[
           "3.896972032360185`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           3.896972032360185, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[1, 
          NCache[
           Rational[1, 3], 0.3333333333333333], 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{14.18181818181818, 0.}, {15.090909090909088`, 
               3.6170382929989437`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{247.8970433436532, 
              262.14549535603703`}, {-55.34016635172679, 
              119.02067148182346`}}],
            StatusArea[#, 3.6170382929989437`]& ,
            TagBoxNote->"3.6170382929989437"],
           StyleBox[
           "3.6170382929989437`", {FontFamily -> "Helvetica", FontSize -> 14},
             StripOnInput -> False]],
          Annotation[#, 
           Style[
           3.6170382929989437`, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[
          NCache[
           Rational[1, 3], 0.3333333333333333], 1, 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{15.18181818181818, 0.}, {16.09090909090909, 
               4.525933635808038}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{262.7453405572755, 
              276.9937925696594}, {-98.96538377713293, 119.02067148182346`}}],
            
            StatusArea[#, 4.525933635808038]& ,
            TagBoxNote->"4.525933635808038"],
           StyleBox[
           "4.525933635808038`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           4.525933635808038, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4]], EdgeForm[{Opacity[0.574], Thickness[
         Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{18.818181818181817`, 0.}, {19.727272727272727`, 
               3.2524423956529356`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{316.7391486068111, 
              330.98760061919495`}, {-37.84026889931846, 
              119.02067148182346`}}],
            StatusArea[#, 3.2524423956529356`]& ,
            TagBoxNote->"3.2524423956529356"],
           StyleBox[
           "3.2524423956529356`", {FontFamily -> "Helvetica", FontSize -> 14},
             StripOnInput -> False]],
          Annotation[#, 
           Style[
           3.2524423956529356`, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[1, 
          NCache[
           Rational[1, 3], 0.3333333333333333], 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{19.818181818181817`, 0.}, {20.727272727272727`, 
               3.0410497120217026`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{331.58744582043335`, 
              345.8358978328173}, {-27.69382920357714, 119.02067148182346`}}],
            
            StatusArea[#, 3.0410497120217026`]& ,
            TagBoxNote->"3.0410497120217026"],
           StyleBox[
           "3.0410497120217026`", {FontFamily -> "Helvetica", FontSize -> 14},
             StripOnInput -> False]],
          Annotation[#, 
           Style[
           3.0410497120217026`, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[
          NCache[
           Rational[1, 3], 0.3333333333333333], 1, 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{20.818181818181817`, 0.}, {21.727272727272727`, 
               3.7679669261204496`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{346.4357430340557, 
              360.6841950464395}, {-62.58444864202346, 119.02067148182346`}}],
            
            StatusArea[#, 3.7679669261204496`]& ,
            TagBoxNote->"3.7679669261204496"],
           StyleBox[
           "3.7679669261204496`", {FontFamily -> "Helvetica", FontSize -> 14},
             StripOnInput -> False]],
          Annotation[#, 
           Style[
           3.7679669261204496`, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4]], EdgeForm[{Opacity[0.574], Thickness[
         Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{24.454545454545453`, 0.}, {25.363636363636363`, 
               2.4051497887044158`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{400.42955108359126`, 414.6780030959752}, {
              2.8281364275555347`, 119.02067148182346`}}],
            StatusArea[#, 2.4051497887044158`]& ,
            TagBoxNote->"2.4051497887044158"],
           StyleBox[
           "2.4051497887044158`", {FontFamily -> "Helvetica", FontSize -> 14},
             StripOnInput -> False]],
          Annotation[#, 
           Style[
           2.4051497887044158`, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[1, 
          NCache[
           Rational[1, 3], 0.3333333333333333], 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{25.454545454545453`, 0.}, {26.363636363636363`, 
               2.264187931232481}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{415.2778482972135, 429.52630030959745`}, {
              9.594032775859205, 119.02067148182346`}}],
            StatusArea[#, 2.264187931232481]& ,
            TagBoxNote->"2.264187931232481"],
           StyleBox[
           "2.264187931232481`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           2.264187931232481, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[
          NCache[
           Rational[1, 3], 0.3333333333333333], 1, 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{26.454545454545453`, 0.}, {27.363636363636363`, 
               2.779962918951028}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{430.12614551083584`, 
              444.3745975232198}, {-15.162168430173267`, 
              119.02067148182346`}}],
            StatusArea[#, 2.779962918951028]& ,
            TagBoxNote->"2.779962918951028"],
           StyleBox[
           "2.779962918951028`", {FontFamily -> "Helvetica", FontSize -> 14}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           2.779962918951028, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4], 
          NCache[
           Rational[2, 5], 0.4]], EdgeForm[{Opacity[0.574], Thickness[
         Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{30.09090909090909, 0.}, {31., 
               1.3298696136406825`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{484.1199535603714, 498.36840557275536`}, {
              54.43950378851365, 119.02067148182346`}}],
            StatusArea[#, 1.3298696136406825`]& ,
            TagBoxNote->"1.3298696136406825"],
           StyleBox[
           "1.3298696136406825`", {FontFamily -> "Helvetica", FontSize -> 14},
             StripOnInput -> False]],
          Annotation[#, 
           Style[
           1.3298696136406825`, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[1, 
          NCache[
           Rational[1, 3], 0.3333333333333333], 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{31.09090909090909, 0.}, {32., 
               1.2598720806317236`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{498.96825077399376`, 513.2167027863776}, {
              57.799249903308365`, 119.02067148182346`}}],
            StatusArea[#, 1.2598720806317236`]& ,
            TagBoxNote->"1.2598720806317236"],
           StyleBox[
           "1.2598720806317236`", {FontFamily -> "Helvetica", FontSize -> 14},
             StripOnInput -> False]],
          Annotation[#, 
           Style[
           1.2598720806317236`, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}, 
        {RGBColor[
          NCache[
           Rational[1, 3], 0.3333333333333333], 1, 
          NCache[
           Rational[1, 3], 0.3333333333333333]], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{32.09090909090909, 0.}, {33., 
               1.5337892057964881`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{513.8165479876161, 528.0649999999999}, {
              44.65175802055485, 119.02067148182346`}}],
            StatusArea[#, 1.5337892057964881`]& ,
            TagBoxNote->"1.5337892057964881"],
           StyleBox[
           "1.5337892057964881`", {FontFamily -> "Helvetica", FontSize -> 14},
             StripOnInput -> False]],
          Annotation[#, 
           Style[
           1.5337892057964881`, {FontFamily -> "Helvetica", FontSize -> 14}], 
           "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {2.3636363636363633, 4.673038502036594}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {3.3636363636363633, 4.266892441500716}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {4.363636363636363, 5.4591642307979305}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      StyleBox["6",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FrontFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       BackFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       GraphicsColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FontColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]]],
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, -4}, {3.3636363636363633, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {7.999999999999999, 4.362885441019695}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {9., 4.017557683947992}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {10., 5.080897414294205}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      StyleBox["5",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FrontFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       BackFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       GraphicsColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FontColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]]],
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, -4}, {9., 0.}], ImageScaled[{0.5, 1}]], 
    InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {13.636363636363633, 3.896972032360185}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {14.636363636363633, 3.6170382929989437}],
      ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {15.636363636363635, 4.525933635808038}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      StyleBox["4",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FrontFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       BackFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       GraphicsColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FontColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]]],
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, -4}, {14.636363636363635, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {19.272727272727273, 3.2524423956529356}],
      ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {20.272727272727273, 3.0410497120217026}],
      ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {21.272727272727273, 3.7679669261204496}],
      ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      StyleBox["3",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FrontFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       BackFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       GraphicsColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FontColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]]],
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, -4}, {20.272727272727273, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {24.909090909090907, 2.4051497887044158}],
      ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {25.909090909090907, 2.264187931232481}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {26.909090909090907, 2.779962918951028}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      StyleBox["2",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FrontFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       BackFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       GraphicsColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FontColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]]],
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, -4}, {25.909090909090907, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {30.545454545454547, 1.3298696136406825}],
      ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {31.545454545454547, 1.2598720806317236}],
      ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, 4}, {32.54545454545455, 1.5337892057964881}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox[
      StyleBox["1",
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FrontFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       BackFaceColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       GraphicsColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]],
       FontColor->RGBColor[
         Rational[2, 5], 
         Rational[2, 5], 
         Rational[2, 5]]],
      StripOnInput->False,
      FontFamily->"Helvetica",
      FontSize->14], Offset[{0, -4}, {31.545454545454547, 0.}], 
     ImageScaled[{0.5, 1}]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{1.2872727272727271`, 0.},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"Total decay width \
\\!\\(\\*\\nStyleBox[\\\"\[CapitalGamma]\\\",\\nFontSlant->\\\"Italic\\\"]\\) \
[meV]\"", TraditionalForm], None}, {
     FormBox[
     "\"Outer valence configuration \
\\!\\(\\*\\nStyleBox[\\\"2\\\",\\nFontSize->14]\\)\\!\\(\\*SuperscriptBox[\\n \
StyleBox[\\\"p\\\",\\nFontSize->14], \\\"n\\\"]\\)\"", TraditionalForm], 
     None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{True, True}, {True, False}},
  FrameTicksStyle->{{
     Thickness[Large], 
     Thickness[Large]}, {
     GrayLevel[0, 0], 
     Thickness[Large]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, All}, {40, All}},
  LabelStyle->{FontFamily -> "Helvetica", FontSize -> 14},
  PlotRange->{{All, All}, {0, 6}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {None, 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{{3.701406283505948*^9, 3.701406295411632*^9}, 
   3.7025658228769197`*^9, 3.7025660619712677`*^9, 3.703054260266665*^9, 
   3.703070965273142*^9, 3.703074417117557*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Total width of double core holes", "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.687710785293251*^9, 
  3.687710798037005*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"GamRTot026", ",", "GamRTot016", ",", "GamRTot006"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot025", ",", "GamRTot015", ",", "GamRTot005"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot024", ",", "GamRTot014", ",", "GamRTot004"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot023", ",", "GamRTot013", ",", "GamRTot003"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot022", ",", "GamRTot012", ",", "GamRTot002"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot021", ",", "GamRTot011", ",", "GamRTot001"}], "}"}]}], 
    "}"}], "*", "HartreeTomeV"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687585081415753*^9, 3.687585112907277*^9}, {3.6877090895407877`*^9, 
  3.68770911650471*^9}, {3.687709151841159*^9, 3.687709155575554*^9}, {
  3.687709325883189*^9, 3.687709326378069*^9}, {3.687709365523221*^9, 
  3.687709423514377*^9}, {3.687709532047714*^9, 3.687709620050871*^9}, {
  3.687709667796636*^9, 3.687709706368966*^9}, {3.687710180237976*^9, 
  3.687710209032021*^9}, {3.687710247540695*^9, 3.687710277905856*^9}, {
  3.687710373577409*^9, 3.687710419789805*^9}, {3.687710456119934*^9, 
  3.687710456476961*^9}, {3.687710818337579*^9, 3.687710823340765*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "13.762892431796995`", ",", "14.171850099475243`", ",", 
     "15.752305174213088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "12.624098369530579`", ",", "13.087510009339455`", ",", 
     "14.43044426339443`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "11.089403156085718`", ",", "11.56309720133185`", ",", 
     "12.660564048576557`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.110780786777926`", ",", "9.546617312353819`", ",", 
     "10.38926182032453`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.638435271685671`", ",", "6.984542979819706`", ",", 
     "7.560872816470327`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.619957736419511`", ",", "3.8216135307067365`", ",", 
     "4.117953243110373`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.687539432005774*^9, 3.687539444328673*^9}, 
   3.687540555614542*^9, 3.687540668003541*^9, 3.687541213165427*^9, {
   3.6875412845920143`*^9, 3.687541304995262*^9}, {3.687541362085905*^9, 
   3.687541396390785*^9}, {3.687542684864195*^9, 3.687542717541953*^9}, {
   3.6875429680589314`*^9, 3.687543013990778*^9}, 3.687581293472562*^9, 
   3.687582593244598*^9, 3.6875826287616673`*^9, 3.6875835731513577`*^9, {
   3.687585245130968*^9, 3.687585296937203*^9}, 3.687585355194703*^9, 
   3.687709158717908*^9, 3.687709326881572*^9, 3.687709366067204*^9, {
   3.687709419726877*^9, 3.6877094243282127`*^9}, 3.6877095356853857`*^9, 
   3.6877096206172657`*^9, 3.687709706984976*^9, 3.687710183929886*^9, 
   3.687710219836783*^9, 3.687710339352427*^9, 3.687710384707358*^9, 
   3.687710420996505*^9, 3.687710457773101*^9, 3.687710740111866*^9, 
   3.6877108279049997`*^9, 3.702566062106175*^9, 3.703054260405259*^9, 
   3.703070965322587*^9, 3.703071481706397*^9, 3.703074417173176*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"ga", ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "5", ",", "4", ",", "3", ",", "2", ",", "1"}], 
         "}"}], ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[\"2\",
FontSize->14]\)\!\(\*
StyleBox[SuperscriptBox[
StyleBox[\"p\",
FontSize->14], \"n\"],
FontSize->14]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[CapitalGamma]\",
FontSlant->\"Italic\"]\) [meV]\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.687709162807582*^9, 3.6877092419894543`*^9}, 
   3.687709317821032*^9, 3.687709369587111*^9, 3.687709429106299*^9, 
   3.687709493174551*^9, {3.703071487399231*^9, 3.7030715150998573`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.26092421441774494`, 0.}]}, {{}, {{{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0.6303142329020333, 0.}, {1.55452865064695, 
               13.762892431796995`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{35.68382352941177, 
              59.09901450572223}, {-100.57357026823698`, 146.6848855430526}}],
            
            StatusArea[#, 13.762892431796995`]& ,
            TagBoxNote->"13.762892431796995"],
           StyleBox[
           "13.762892431796995`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           13.762892431796995`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.6303142329020333`, 0.}, {2.55452865064695, 
               14.171850099475243`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{60.20756016577969, 
              83.62275114209015}, {-107.89844936985972`, 146.6848855430526}}],
            
            StatusArea[#, 14.171850099475243`]& ,
            TagBoxNote->"14.171850099475243"],
           StyleBox[
           "14.171850099475243`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           14.171850099475243`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.630314232902033, 0.}, {3.55452865064695, 
               15.752305174213088`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{84.73129680214761, 
              108.14648777845808`}, {-136.20612828861977`, 
              146.6848855430526}}],
            StatusArea[#, 15.752305174213088`]& ,
            TagBoxNote->"15.752305174213088"],
           StyleBox[
           "15.752305174213088`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           15.752305174213088`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.7393715341959335`, 0.}, {4.66358595194085, 
               12.624098369530579`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{111.92952597372017`, 
              135.34471695003063`}, {-80.17652312371413, 146.6848855430526}}],
            
            StatusArea[#, 12.624098369530579`]& ,
            TagBoxNote->"12.624098369530579"],
           StyleBox[
           "12.624098369530579`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           12.624098369530579`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4.739371534195933, 0.}, {5.66358595194085, 
               13.087510009339455`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{136.45326261008807`, 
              159.86845358639857`}, {-88.47673242204027, 146.6848855430526}}],
            
            StatusArea[#, 13.087510009339455`]& ,
            TagBoxNote->"13.087510009339455"],
           StyleBox[
           "13.087510009339455`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           13.087510009339455`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5.739371534195933, 0.}, {6.66358595194085, 
               14.43044426339443}, "RoundingRadius" -> 0]},
             ImageSizeCache->{{160.976999246456, 
              184.3921902227665}, {-112.53015366787889`, 146.6848855430526}}],
            
            StatusArea[#, 14.43044426339443]& ,
            TagBoxNote->"14.43044426339443"],
           StyleBox[
           "14.43044426339443`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           14.43044426339443, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6.848428835489833, 0.}, {7.77264325323475, 
               11.089403156085718`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{188.17522841802855`, 
              211.59041939433905`}, {-52.68845336788053, 146.6848855430526}}],
            
            StatusArea[#, 11.089403156085718`]& ,
            TagBoxNote->"11.089403156085718"],
           StyleBox[
           "11.089403156085718`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           11.089403156085718`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              RectangleBox[{7.848428835489833, 0.}, {8.77264325323475, 
               11.56309720133185}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{212.69896505439652`, 
              236.11415603070697`}, {-61.17283179336684, 146.6848855430526}}],
            
            StatusArea[#, 11.56309720133185]& ,
            TagBoxNote->"11.56309720133185"],
           StyleBox[
           "11.56309720133185`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           11.56309720133185, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8.848428835489832, 0.}, {9.77264325323475, 
               12.660564048576557`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{237.22270169076438`, 
              260.6378926670749}, {-80.82966331762907, 146.6848855430526}}],
            StatusArea[#, 12.660564048576557`]& ,
            TagBoxNote->"12.660564048576557"],
           StyleBox[
           "12.660564048576557`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           12.660564048576557`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9.957486136783732, 0.}, {10.88170055452865, 
               9.110780786777926}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{264.42093086233695`, 
              287.83612183864744`}, {-17.24916273120624, 146.6848855430526}}],
            
            StatusArea[#, 9.110780786777926]& ,
            TagBoxNote->"9.110780786777926"],
           StyleBox[
           "9.110780786777926`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           9.110780786777926, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{10.957486136783732`, 0.}, {11.88170055452865, 
               9.546617312353819}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{288.9446674987049, 
              312.35985847501536`}, {-25.055471574952918`, 
              146.6848855430526}}],
            StatusArea[#, 9.546617312353819]& ,
            TagBoxNote->"9.546617312353819"],
           StyleBox[
           "9.546617312353819`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           9.546617312353819, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{11.957486136783732`, 0.}, {12.88170055452865, 
               10.38926182032453}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{313.46840413507283`, 
              336.8835951113833}, {-40.14815630580367, 146.6848855430526}}],
            StatusArea[#, 10.38926182032453]& ,
            TagBoxNote->"10.38926182032453"],
           StyleBox[
           "10.38926182032453`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           10.38926182032453, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{13.066543438077632`, 0.}, {13.99075785582255, 
               6.638435271685671}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{340.6666333066454, 364.08182428295584`}, {
              27.03324942725193, 146.6848855430526}}],
            StatusArea[#, 6.638435271685671]& ,
            TagBoxNote->"6.638435271685671"],
           StyleBox[
           "6.638435271685671`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           6.638435271685671, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{14.066543438077632`, 0.}, {14.99075785582255, 
               6.984542979819706}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{365.1903699430133, 388.60556091932375`}, {
              20.83408183952956, 146.6848855430526}}],
            StatusArea[#, 6.984542979819706]& ,
            TagBoxNote->"6.984542979819706"],
           StyleBox[
           "6.984542979819706`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           6.984542979819706, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{15.066543438077632`, 0.}, {15.99075785582255, 
               7.560872816470327}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{389.7141065793812, 413.1292975556917}, {
              10.511384138101135`, 146.6848855430526}}],
            StatusArea[#, 7.560872816470327]& ,
            TagBoxNote->"7.560872816470327"],
           StyleBox[
           "7.560872816470327`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           7.560872816470327, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{16.175600739371532`, 0.}, {17.09981515711645, 
               3.619957736419511}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{416.9123357509538, 440.3275267272642}, {
              81.09748336694676, 146.6848855430526}}],
            StatusArea[#, 3.619957736419511]& ,
            TagBoxNote->"3.619957736419511"],
           StyleBox[
           "3.619957736419511`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           3.619957736419511, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{17.175600739371532`, 0.}, {18.09981515711645, 
               3.8216135307067365`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{441.4360723873217, 464.8512633636322}, {
              77.48560754204414, 146.6848855430526}}],
            StatusArea[#, 3.8216135307067365`]& ,
            TagBoxNote->"3.8216135307067365"],
           StyleBox[
           "3.8216135307067365`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           3.8216135307067365`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{18.175600739371532`, 0.}, {19.09981515711645, 
               4.117953243110373}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{465.9598090236896, 489.3750000000001}, {
              72.1778391886847, 146.6848855430526}}],
            StatusArea[#, 4.117953243110373]& ,
            TagBoxNote->"4.117953243110373"],
           StyleBox[
           "4.117953243110373`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           4.117953243110373, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {1.0924214417744915, 13.762892431796995}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {2.0924214417744915, 14.171850099475243}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {3.0924214417744915, 15.752305174213088}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["6",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {2.0924214417744915, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {4.2014787430683915, 12.624098369530579}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {5.2014787430683915, 13.087510009339455}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {6.2014787430683915, 14.43044426339443}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["5",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {5.2014787430683915, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {7.3105360443622915, 11.089403156085718}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {8.31053604436229, 11.56309720133185}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {9.31053604436229, 12.660564048576557}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["4",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {8.31053604436229, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {10.41959334565619, 9.110780786777926}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {11.41959334565619, 9.546617312353819}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {12.41959334565619, 10.38926182032453}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["3",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {11.41959334565619, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {13.52865064695009, 6.638435271685671}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {14.52865064695009, 6.984542979819706}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {15.52865064695009, 7.560872816470327}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["2",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {14.52865064695009, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {16.637707948243992, 3.619957736419511}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {17.637707948243992, 3.8216135307067365}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {18.637707948243992, 4.117953243110373}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["1",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {17.637707948243992, 0.}], 
     ImageScaled[{0.5, 1}]]}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.26092421441774494`, 0.}, {19.476592975970423`, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"2\\\",\\nFontSize->14]\\)\\!\
\\(\\*\\nStyleBox[SuperscriptBox[\\n  StyleBox[\\\"p\\\",\\nFontSize->14], \\\
\"n\\\"],\\nFontSize->14]\\)\"\>", 
           Offset[{10., 0.}, {19.099815157116446, 0.}], 
           ImageScaled[{0, Rational[1, 2]}], Automatic, {1, 0}],
          FontFamily->"Helvetica"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.6303142329020333, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.6303142329020333, 0.}]}],
          LineBox[{{19.09981515711645, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {19.09981515711645, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{3.55452865064695, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {3.55452865064695, 0.}]}],
            LineBox[{{3.739371534195934, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {3.739371534195934, 
              0.}]}], LineBox[{{6.66358595194085, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {6.66358595194085, 0.}]}],
            LineBox[{{6.848428835489833, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {6.848428835489833, 
              0.}]}], LineBox[{{9.772643253234751, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {9.772643253234751, 
              0.}]}], LineBox[{{9.957486136783734, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {9.957486136783734, 
              0.}]}], LineBox[{{12.881700554528651`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {12.881700554528651`, 
              0.}]}], LineBox[{{13.066543438077634`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {13.066543438077634`, 
              0.}]}], LineBox[{{15.990757855822551`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {15.990757855822551`, 
              0.}]}], LineBox[{{16.175600739371532`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {16.175600739371532`, 
              0.}]}]}}}, 
        StyleBox[{}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"2\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\
SuperscriptBox[\\n  StyleBox[\\\"p\\\",\\nFontSize->14], \
\\\"n\\\"],\\nFontSize->14]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[CapitalGamma]\\\",\\nFontSlant->\\\"Italic\\\
\"]\\) [meV]\"", TraditionalForm]},
  AxesOrigin->{0.26092421441774494`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.6469500924214415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {4.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.7560073937153415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {7.3105360443622915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {8.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.865064695009242, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {10.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {11.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.97412199630314, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {13.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {14.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {15.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {16.08317929759704, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {16.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {17.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {18.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.6469500924214415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {4.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.7560073937153415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {7.3105360443622915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {8.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.865064695009242, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {10.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {11.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.97412199630314, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {13.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {14.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {15.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {16.08317929759704, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {16.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {17.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {18.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica"},
  PlotRange->{{All, All}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.70307151608216*^9, 3.7030744173294983`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fluorescence yields", "Section",
 CellChangeTimes->{{3.687791163953754*^9, 3.6877911687039824`*^9}, 
   3.687791254056835*^9}],

Cell["\<\
The fluorescence yield is only approximately determined using Eq.\
\[NonBreakingSpace](1) from Ref.\[NonBreakingSpace][1]. See Ref.\
\[NonBreakingSpace][1] for details on probabilistically averaging over \
fine-structure resolved fluorescence yields.\
\>", "Text",
 CellChangeTimes->{{3.70305388077427*^9, 3.703053889326234*^9}, {
  3.703073859072063*^9, 3.703073964490828*^9}, {3.7030742091676598`*^9, 
  3.703074259073956*^9}}],

Cell[CellGroupData[{

Cell["Fluorescence yields of single core holes", "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
   3.687580419485053*^9, 3.687580424899178*^9}, {3.687791233151804*^9, 
   3.6877912514461117`*^9}, 3.6877915541380787`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"GamATot126", ",", "GamATot116", ",", "GamATot106"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot125", ",", "GamATot115", ",", "GamATot105"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot124", ",", "GamATot114", ",", "GamATot104"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot123", ",", "GamATot113", ",", "GamATot103"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot122", ",", "GamATot112", ",", "GamATot102"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot121", ",", "GamATot111", ",", "0"}], "}"}]}], "}"}], 
   "*", "HartreeTomeV"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687585081415753*^9, 3.687585112907277*^9}, {3.6877090895407877`*^9, 
  3.68770911650471*^9}, {3.687709151841159*^9, 3.687709155575554*^9}, {
  3.687709325883189*^9, 3.687709326378069*^9}, {3.687709365523221*^9, 
  3.687709423514377*^9}, {3.687709532047714*^9, 3.687709620050871*^9}, {
  3.687709667796636*^9, 3.687709706368966*^9}, {3.6877102922658777`*^9, 
  3.687710334280169*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "276.04099201104`", ",", "231.761266583415`", ",", 
     "238.62288929893498`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "247.12073256443998`", ",", "195.64495650579002`", ",", 
     "191.02310284846502`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "209.259084284985`", ",", "151.84224664845`", ",", 
     "136.76196947239498`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "165.16875009347999`", ",", "102.35562279675`", ",", "80.88203083242`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "119.6465800609695`", ",", "54.1415937639615`", ",", 
     "30.877302219840004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80.454539981925`", ",", "15.7910113278105`", ",", "0.`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.687791277795518*^9, 3.702566062454451*^9, 
  3.703054260657343*^9, 3.7030709655823936`*^9, 3.703073966898081*^9, 
  3.703074153224702*^9, 3.7030744173849983`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gr", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"GamRTot126", ",", "GamRTot116", ",", "GamRTot106"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot125", ",", "GamRTot115", ",", "GamRTot105"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot124", ",", "GamRTot114", ",", "GamRTot104"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot123", ",", "GamRTot113", ",", "GamRTot103"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot122", ",", "GamRTot112", ",", "GamRTot102"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot121", ",", "GamRTot111", ",", "GamRTot101"}], "}"}]}], 
    "}"}], "*", "HartreeTomeV"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687585081415753*^9, 3.687585112907277*^9}, {3.6877090895407877`*^9, 
  3.68770911650471*^9}, {3.687709151841159*^9, 3.687709155575554*^9}, {
  3.687709325883189*^9, 3.687709326378069*^9}, {3.687709365523221*^9, 
  3.687709423514377*^9}, {3.687709532047714*^9, 3.687709620050871*^9}, {
  3.687709667796636*^9, 3.687709706368966*^9}, {3.687710180237976*^9, 
  3.687710209032021*^9}, {3.687710247540695*^9, 3.687710277905856*^9}, {
  3.687710373577409*^9, 3.687710419789805*^9}, {3.687710456119934*^9, 
  3.687710456476961*^9}, {3.687791259297036*^9, 3.687791259382368*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "4.673038502036594`", ",", "4.266892441500716`", ",", 
     "5.4591642307979305`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.362885441019695`", ",", "4.017557683947992`", ",", 
     "5.080897414294205`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.896972032360185`", ",", "3.6170382929989437`", ",", 
     "4.525933635808038`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.2524423956529356`", ",", "3.0410497120217026`", ",", 
     "3.7679669261204496`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.4051497887044158`", ",", "2.264187931232481`", ",", 
     "2.779962918951028`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.3298696136406825`", ",", "1.2598720806317236`", ",", 
     "1.5337892057964881`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.687791277966516*^9, 3.702566062576634*^9, 
  3.703054260770257*^9, 3.703070965682558*^9, 3.7030739670325613`*^9, 
  3.703074153350911*^9, 3.70307441746903*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gr", "/", 
  RowBox[{"(", 
   RowBox[{"ga", "+", "gr"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.687791263637865*^9, 3.687791270349976*^9}, {
  3.687791301000692*^9, 3.6877913057651*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.016646971629794997`", ",", "0.018077895701632332`", ",", 
     "0.02236610251287042`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.017348587059555415`", ",", "0.02012174243248351`", ",", 
     "0.025909198218732533`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.018282248694629636`", ",", "0.02326678843506349`", ",", 
     "0.03203341217642622`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.019311360687953767`", ",", "0.028853374965595893`", ",", 
     "0.04451230981562896`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.019705986893153744`", ",", "0.04014106113213214`", ",", 
     "0.08259622127607259`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.016260673889034072`", ",", "0.07388896225798695`", ",", 
     "0.9999999999999999`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.687791272923238*^9, 3.687791306203971*^9}, 
   3.702566062678941*^9, 3.70305426089251*^9, 3.7030709657845707`*^9, 
   3.7030739671290083`*^9, 3.703074153434029*^9, 3.703074417553344*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"gr", "/", 
    RowBox[{"(", 
     RowBox[{"ga", "+", "gr"}], ")"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.005"}], ",", "0.13"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "5", ",", "4", ",", "3", ",", "2", ",", "1"}], 
         "}"}], ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[\"2\",
FontSize->14]\)\!\(\*
StyleBox[SuperscriptBox[
StyleBox[\"p\",
FontSize->14], \"n\"],
FontSize->14]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[Omega]\",
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.687709162807582*^9, 3.6877092419894543`*^9}, 
   3.687709317821032*^9, 3.687709369587111*^9, 3.687709429106299*^9, 
   3.687709493174551*^9, 3.6877913830796432`*^9, {3.6877914294199953`*^9, 
   3.6877914506118183`*^9}, {3.703073973104538*^9, 3.703073993950573*^9}, {
   3.703074058390093*^9, 3.703074142888248*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.26092421441774494`, 0.}]}, {{}, {{{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0.6303142329020333, 0.}, {1.55452865064695, 
               0.016646971629794997`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{42.05637254901961, 65.15268096830405}, {
              106.14772823437485`, 141.19930620097045`}}],
            StatusArea[#, 0.016646971629794997`]& ,
            TagBoxNote->"0.016646971629794997"],
           StyleBox[
           "0.016646971629794997`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.016646971629794997`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.6303142329020333`, 0.}, {2.55452865064695, 
               0.018077895701632332`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{66.23507825868538, 89.33138667796985}, {
              103.19926681412727`, 141.19930620097045`}}],
            StatusArea[#, 0.018077895701632332`]& ,
            TagBoxNote->"0.018077895701632332"],
           StyleBox[
           "0.018077895701632332`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.018077895701632332`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.630314232902033, 0.}, {3.55452865064695, 
               0.02236610251287042}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{90.41378396835117, 113.51009238763561`}, {
              94.3632897040743, 141.19930620097045`}}],
            StatusArea[#, 0.02236610251287042]& ,
            TagBoxNote->"0.02236610251287042"],
           StyleBox[
           "0.02236610251287042`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.02236610251287042, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.7393715341959335`, 0.}, {4.66358595194085, 
               0.017348587059555415`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{117.22935407149251`, 140.32566249077695`}, {
              104.70202886624361`, 141.19930620097045`}}],
            StatusArea[#, 0.017348587059555415`]& ,
            TagBoxNote->"0.017348587059555415"],
           StyleBox[
           "0.017348587059555415`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.017348587059555415`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4.739371534195933, 0.}, {5.66358595194085, 
               0.02012174243248351}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{141.40805978115827`, 164.50436820044274`}, {
              98.9878601060997, 141.19930620097045`}}],
            StatusArea[#, 0.02012174243248351]& ,
            TagBoxNote->"0.02012174243248351"],
           StyleBox[
           "0.02012174243248351`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.02012174243248351, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5.739371534195933, 0.}, {6.66358595194085, 
               0.025909198218732533`}, "RoundingRadius" -> 0]},
             ImageSizeCache->{{165.58676549082406`, 188.6830739101085}, {
              87.06263608968257, 141.19930620097045`}}],
            StatusArea[#, 0.025909198218732533`]& ,
            TagBoxNote->"0.025909198218732533"],
           StyleBox[
           "0.025909198218732533`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.025909198218732533`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6.848428835489833, 0.}, {7.77264325323475, 
               0.018282248694629636`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{192.4023355939654, 215.49864401324984`}, {
              102.7781914210835, 141.19930620097045`}}],
            StatusArea[#, 0.018282248694629636`]& ,
            TagBoxNote->"0.018282248694629636"],
           StyleBox[
           "0.018282248694629636`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.018282248694629636`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7.848428835489833, 0.}, {8.77264325323475, 
               0.02326678843506349}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{216.58104130363117`, 239.6773497229156}, {
              92.50739969172969, 141.19930620097045`}}],
            StatusArea[#, 0.02326678843506349]& ,
            TagBoxNote->"0.02326678843506349"],
           StyleBox[
           "0.02326678843506349`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.02326678843506349, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8.848428835489832, 0.}, {9.77264325323475, 
               0.03203341217642622}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{240.75974701329693`, 263.8560554325814}, {
              74.44351188946132, 141.19930620097045`}}],
            StatusArea[#, 0.03203341217642622]& ,
            TagBoxNote->"0.03203341217642622"],
           StyleBox[
           "0.03203341217642622`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.03203341217642622, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9.957486136783732, 0.}, {10.88170055452865, 
               0.019311360687953767`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{267.57531711643827`, 290.67162553572274`}, {
              100.65767568642667`, 141.19930620097045`}}],
            StatusArea[#, 0.019311360687953767`]& ,
            TagBoxNote->"0.019311360687953767"],
           StyleBox[
           "0.019311360687953767`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.019311360687953767`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{10.957486136783732`, 0.}, {11.88170055452865, 
               0.028853374965595893`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{291.75402282610406`, 314.85033124538853`}, {
              80.99607272453466, 141.19930620097045`}}],
            StatusArea[#, 0.028853374965595893`]& ,
            TagBoxNote->"0.028853374965595893"],
           StyleBox[
           "0.028853374965595893`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.028853374965595893`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{11.957486136783732`, 0.}, {12.88170055452865, 
               0.04451230981562896}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{315.93272853576985`, 339.02903695505427`}, {
              48.730373798797686`, 141.19930620097045`}}],
            StatusArea[#, 0.04451230981562896]& ,
            TagBoxNote->"0.04451230981562896"],
           StyleBox[
           "0.04451230981562896`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.04451230981562896, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{13.066543438077632`, 0.}, {13.99075785582255, 
               0.019705986893153744`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{342.74829863891114`, 365.8446070581956}, {
              99.84453670557437, 141.19930620097045`}}],
            StatusArea[#, 0.019705986893153744`]& ,
            TagBoxNote->"0.019705986893153744"],
           StyleBox[
           "0.019705986893153744`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.019705986893153744`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{14.066543438077632`, 0.}, {14.99075785582255, 
               0.04014106113213214}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{366.92700434857693`, 390.0233127678614}, {
              57.73746114554238, 141.19930620097045`}}],
            StatusArea[#, 0.04014106113213214]& ,
            TagBoxNote->"0.04014106113213214"],
           StyleBox[
           "0.04014106113213214`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.04014106113213214, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{15.066543438077632`, 0.}, {15.99075785582255, 
               0.08259622127607259}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{391.1057100582427, 
              414.2020184775272}, {-29.742653445102178`, 
              141.19930620097045`}}],
            StatusArea[#, 0.08259622127607259]& ,
            TagBoxNote->"0.08259622127607259"],
           StyleBox[
           "0.08259622127607259`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.08259622127607259, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{16.175600739371532`, 0.}, {17.09981515711645, 
               0.016260673889034072`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{417.92128016138406`, 441.01758858066853`}, {
              106.94370616764138`, 141.19930620097045`}}],
            StatusArea[#, 0.016260673889034072`]& ,
            TagBoxNote->"0.016260673889034072"],
           StyleBox[
           "0.016260673889034072`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.016260673889034072`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{17.175600739371532`, 0.}, {18.09981515711645, 
               0.07388896225798695}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{442.09998587104985`, 
              465.19629429033427`}, {-11.801088412959132`, 
              141.19930620097045`}}],
            StatusArea[#, 0.07388896225798695]& ,
            TagBoxNote->"0.07388896225798695"],
           StyleBox[
           "0.07388896225798695`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.07388896225798695, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{18.175600739371532`, 0.}, {19.09981515711645, 
               0.9999999999999999}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{466.2786915807156, 
              489.37500000000006`}, {-1920.0803041938784`, 
              141.19930620097057`}}],
            StatusArea[#, 0.9999999999999999]& ,
            TagBoxNote->"0.9999999999999999"],
           StyleBox[
           "0.9999999999999999`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.9999999999999999, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {1.0924214417744915, 0.016646971629794997}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {2.0924214417744915, 0.018077895701632332}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {3.0924214417744915, 0.02236610251287042}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["6",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {2.0924214417744915, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {4.2014787430683915, 0.017348587059555415}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {5.2014787430683915, 0.02012174243248351}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {6.2014787430683915, 0.025909198218732533}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["5",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {5.2014787430683915, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {7.3105360443622915, 0.018282248694629636}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {8.31053604436229, 0.02326678843506349}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {9.31053604436229, 0.03203341217642622}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["4",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {8.31053604436229, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {10.41959334565619, 0.019311360687953767}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {11.41959334565619, 0.028853374965595893}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {12.41959334565619, 0.04451230981562896}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["3",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {11.41959334565619, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {13.52865064695009, 0.019705986893153744}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {14.52865064695009, 0.04014106113213214}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {15.52865064695009, 0.08259622127607259}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["2",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {14.52865064695009, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {16.637707948243992, 0.016260673889034072}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {17.637707948243992, 0.07388896225798695}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {18.637707948243992, 0.9999999999999999}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["1",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {17.637707948243992, 0.}], 
     ImageScaled[{0.5, 1}]]}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.26092421441774494`, 0.}, {19.476592975970423`, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"2\\\",\\nFontSize->14]\\)\\!\
\\(\\*\\nStyleBox[SuperscriptBox[\\n  StyleBox[\\\"p\\\",\\nFontSize->14], \\\
\"n\\\"],\\nFontSize->14]\\)\"\>", 
           Offset[{10., 0.}, {19.099815157116446, 0.}], 
           ImageScaled[{0, Rational[1, 2]}], Automatic, {1, 0}],
          FontFamily->"Helvetica"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.6303142329020333, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.6303142329020333, 0.}]}],
          LineBox[{{19.09981515711645, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {19.09981515711645, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{3.55452865064695, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {3.55452865064695, 0.}]}],
            LineBox[{{3.739371534195934, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {3.739371534195934, 
              0.}]}], LineBox[{{6.66358595194085, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {6.66358595194085, 0.}]}],
            LineBox[{{6.848428835489833, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {6.848428835489833, 
              0.}]}], LineBox[{{9.772643253234751, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {9.772643253234751, 
              0.}]}], LineBox[{{9.957486136783734, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {9.957486136783734, 
              0.}]}], LineBox[{{12.881700554528651`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {12.881700554528651`, 
              0.}]}], LineBox[{{13.066543438077634`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {13.066543438077634`, 
              0.}]}], LineBox[{{15.990757855822551`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {15.990757855822551`, 
              0.}]}], LineBox[{{16.175600739371532`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {16.175600739371532`, 
              0.}]}]}}}, 
        StyleBox[{}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"2\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\
SuperscriptBox[\\n  StyleBox[\\\"p\\\",\\nFontSize->14], \
\\\"n\\\"],\\nFontSize->14]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Omega]\\\",\\nFontSlant->\\\"Italic\\\"]\\)\
\"", TraditionalForm]},
  AxesOrigin->{0.26092421441774494`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.6469500924214415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {4.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.7560073937153415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {7.3105360443622915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {8.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.865064695009242, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {10.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {11.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.97412199630314, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {13.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {14.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {15.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {16.08317929759704, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {16.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {17.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {18.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.6469500924214415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {4.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.7560073937153415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {7.3105360443622915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {8.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.865064695009242, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {10.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {11.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.97412199630314, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {13.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {14.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {15.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {16.08317929759704, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {16.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {17.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {18.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica"},
  PlotRange->{{All, All}, {-0.005, 0.13}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{
  3.687791383603847*^9, 3.687791451191854*^9, 3.7025660628924303`*^9, 
   3.703054261102434*^9, 3.703070966002499*^9, {3.703073967308041*^9, 
   3.703073994527961*^9}, 3.703074060880127*^9, {3.7030740942013206`*^9, 
   3.7030741535990353`*^9}, 3.703074417709641*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fluorescence yields of double core holes", "Subsection",
 CellChangeTimes->{{3.687540814130382*^9, 3.6875408182327127`*^9}, {
  3.687580419485053*^9, 3.687580424899178*^9}, {3.687791233151804*^9, 
  3.6877912514461117`*^9}, {3.687791497322448*^9, 3.687791536894473*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ga", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"GamATot026", ",", "GamATot016", ",", "GamATot006"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot025", ",", "GamATot015", ",", "GamATot005"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot024", ",", "GamATot014", ",", "GamATot004"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot023", ",", "GamATot013", ",", "GamATot003"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot022", ",", "GamATot012", ",", "GamATot002"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamATot021", ",", "GamATot011", ",", "0"}], "}"}]}], "}"}], 
   "*", "HartreeTomeV"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687585081415753*^9, 3.687585112907277*^9}, {3.6877090895407877`*^9, 
  3.68770911650471*^9}, {3.687709151841159*^9, 3.687709155575554*^9}, {
  3.687709325883189*^9, 3.687709326378069*^9}, {3.687709365523221*^9, 
  3.687709423514377*^9}, {3.687709532047714*^9, 3.687709620050871*^9}, {
  3.687709667796636*^9, 3.687709706368966*^9}, {3.6877102922658777`*^9, 
  3.687710334280169*^9}, {3.687710728510878*^9, 3.6877107366031713`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "768.9074658811351`", ",", "690.5974551116549`", ",", 
     "651.1629888081001`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "663.8919302495101`", ",", "561.462564600765`", ",", 
     "503.19292217400005`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "542.169692990265`", ",", "417.90482396334`", ",", "352.39559269035`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "408.46628313567004`", ",", "269.87380382796`", ",", "202.91801535495`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "279.554253863835`", ",", "134.94179996319`", ",", "75.707241842055`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"174.53109904455002`", ",", "35.12391088491`", ",", "0.`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6877916090917187`*^9, 3.702566062941517*^9, 
  3.703054261151854*^9, 3.703070966053738*^9, 3.70307396740597*^9, 
  3.703074153717339*^9, 3.703074185889222*^9, 3.703074417756524*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gr", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"GamRTot026", ",", "GamRTot016", ",", "GamRTot006"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot025", ",", "GamRTot015", ",", "GamRTot005"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot024", ",", "GamRTot014", ",", "GamRTot004"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot023", ",", "GamRTot013", ",", "GamRTot003"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot022", ",", "GamRTot012", ",", "GamRTot002"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GamRTot021", ",", "GamRTot011", ",", "GamRTot001"}], "}"}]}], 
    "}"}], "*", "HartreeTomeV"}]}]], "Input",
 CellChangeTimes->{{3.687539393737277*^9, 3.687539441073839*^9}, {
  3.6875405351126003`*^9, 3.687540554224656*^9}, {3.687540650301837*^9, 
  3.687540666749207*^9}, {3.6875812282098303`*^9, 3.687581291998063*^9}, {
  3.687585081415753*^9, 3.687585112907277*^9}, {3.6877090895407877`*^9, 
  3.68770911650471*^9}, {3.687709151841159*^9, 3.687709155575554*^9}, {
  3.687709325883189*^9, 3.687709326378069*^9}, {3.687709365523221*^9, 
  3.687709423514377*^9}, {3.687709532047714*^9, 3.687709620050871*^9}, {
  3.687709667796636*^9, 3.687709706368966*^9}, {3.687710180237976*^9, 
  3.687710209032021*^9}, {3.687710247540695*^9, 3.687710277905856*^9}, {
  3.687710373577409*^9, 3.687710419789805*^9}, {3.687710456119934*^9, 
  3.687710456476961*^9}, {3.687710818337579*^9, 3.687710823340765*^9}, {
  3.6877915938873672`*^9, 3.687791593966066*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "13.762892431796995`", ",", "14.171850099475243`", ",", 
     "15.752305174213088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "12.624098369530579`", ",", "13.087510009339455`", ",", 
     "14.43044426339443`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "11.089403156085718`", ",", "11.56309720133185`", ",", 
     "12.660564048576557`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.110780786777926`", ",", "9.546617312353819`", ",", 
     "10.38926182032453`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.638435271685671`", ",", "6.984542979819706`", ",", 
     "7.560872816470327`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.619957736419511`", ",", "3.8216135307067365`", ",", 
     "4.117953243110373`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.687791609204955*^9, 3.702566063052532*^9, 
  3.703054261262385*^9, 3.7030709661571913`*^9, 3.703073967490459*^9, 
  3.703074153816854*^9, 3.703074186028606*^9, 3.703074417836679*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gr", "/", 
  RowBox[{"(", 
   RowBox[{"ga", "+", "gr"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.687791263637865*^9, 3.687791270349976*^9}, {
  3.687791301000692*^9, 3.6877913057651*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.01758453260126434`", ",", "0.020108495070212704`", ",", 
     "0.023619649026418704`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.018660457159159868`", ",", "0.022778710834248476`", ",", 
     "0.027878270570963034`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.020043779186510284`", ",", "0.02692423957992938`", ",", 
     "0.0346811410103977`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.021818202133031837`", ",", "0.03416578241988937`", ",", 
     "0.04870561360073841`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.02319568431932297`", ",", "0.04921244946489136`", ",", 
     "0.09080153726881836`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.020319597322794005`", ",", "0.09812715550889618`", ",", "1.`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.687791272923238*^9, 3.687791306203971*^9}, 
   3.687791609294875*^9, 3.702566063157813*^9, 3.703054261373212*^9, 
   3.703070966269824*^9, 3.7030739675747967`*^9, 3.703074153917037*^9, 
   3.703074186120709*^9, 3.70307441791978*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"gr", "/", 
    RowBox[{"(", 
     RowBox[{"ga", "+", "gr"}], ")"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.005"}], ",", "0.13"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "5", ",", "4", ",", "3", ",", "2", ",", "1"}], 
         "}"}], ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[\"2\",
FontSize->14]\)\!\(\*
StyleBox[SuperscriptBox[
StyleBox[\"p\",
FontSize->14], \"n\"],
FontSize->14]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[Omega]\",
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6875394457551937`*^9, 3.687539468633071*^9}, {
   3.687539509488875*^9, 3.687539526503241*^9}, {3.687539616415765*^9, 
   3.6875396892200203`*^9}, {3.687539811751409*^9, 3.6875398554919662`*^9}, {
   3.6875412824413767`*^9, 3.687541304078932*^9}, {3.687541353449243*^9, 
   3.68754139540058*^9}, {3.687709162807582*^9, 3.6877092419894543`*^9}, 
   3.687709317821032*^9, 3.687709369587111*^9, 3.687709429106299*^9, 
   3.687709493174551*^9, 3.6877913830796432`*^9, {3.6877914294199953`*^9, 
   3.6877914506118183`*^9}, 3.703071559589438*^9, 3.703074176964279*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.26092421441774494`, 0.}]}, {{}, {{{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0.6303142329020333, 0.}, {1.55452865064695, 
               0.01758453260126434}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{42.05637254901961, 65.15268096830405}, {
              104.21585609111172`, 141.19930620097045`}}],
            StatusArea[#, 0.01758453260126434]& ,
            TagBoxNote->"0.01758453260126434"],
           StyleBox[
           "0.01758453260126434`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.01758453260126434, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.6303142329020333`, 0.}, {2.55452865064695, 
               0.020108495070212704`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{66.23507825868538, 89.33138667796985}, {
              99.01515668831831, 141.19930620097045`}}],
            StatusArea[#, 0.020108495070212704`]& ,
            TagBoxNote->"0.020108495070212704"],
           StyleBox[
           "0.020108495070212704`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.020108495070212704`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.630314232902033, 0.}, {3.55452865064695, 
               0.023619649026418704`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{90.41378396835117, 113.51009238763561`}, {
              91.78031999490084, 141.19930620097045`}}],
            StatusArea[#, 0.023619649026418704`]& ,
            TagBoxNote->"0.023619649026418704"],
           StyleBox[
           "0.023619649026418704`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.023619649026418704`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.7393715341959335`, 0.}, {4.66358595194085, 
               0.018660457159159868`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{117.22935407149251`, 140.32566249077695`}, {
              101.998881681017, 141.19930620097045`}}],
            StatusArea[#, 0.018660457159159868`]& ,
            TagBoxNote->"0.018660457159159868"],
           StyleBox[
           "0.018660457159159868`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.018660457159159868`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4.739371534195933, 0.}, {5.66358595194085, 
               0.022778710834248476`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{141.40805978115827`, 164.50436820044274`}, {
              93.5130980403795, 141.19930620097045`}}],
            StatusArea[#, 0.022778710834248476`]& ,
            TagBoxNote->"0.022778710834248476"],
           StyleBox[
           "0.022778710834248476`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.022778710834248476`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5.739371534195933, 0.}, {6.66358595194085, 
               0.027878270570963034`}, "RoundingRadius" -> 0]},
             ImageSizeCache->{{165.58676549082406`, 188.6830739101085}, {
              83.0053042029018, 141.19930620097045`}}],
            StatusArea[#, 0.027878270570963034`]& ,
            TagBoxNote->"0.027878270570963034"],
           StyleBox[
           "0.027878270570963034`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.027878270570963034`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6.848428835489833, 0.}, {7.77264325323475, 
               0.020043779186510284`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{192.4023355939654, 215.49864401324984`}, {
              99.14850568295003, 141.19930620097045`}}],
            StatusArea[#, 0.020043779186510284`]& ,
            TagBoxNote->"0.020043779186510284"],
           StyleBox[
           "0.020043779186510284`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.020043779186510284`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7.848428835489833, 0.}, {8.77264325323475, 
               0.02692423957992938}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{216.58104130363117`, 239.6773497229156}, {
              84.97111330916098, 141.19930620097045`}}],
            StatusArea[#, 0.02692423957992938]& ,
            TagBoxNote->"0.02692423957992938"],
           StyleBox[
           "0.02692423957992938`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.02692423957992938, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8.848428835489832, 0.}, {9.77264325323475, 
               0.0346811410103977}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{240.75974701329693`, 263.8560554325814}, {
              68.98778822676684, 141.19930620097045`}}],
            StatusArea[#, 0.0346811410103977]& ,
            TagBoxNote->"0.0346811410103977"],
           StyleBox[
           "0.0346811410103977`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.0346811410103977, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9.957486136783732, 0.}, {10.88170055452865, 
               0.021818202133031837`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{267.57531711643827`, 290.67162553572274`}, {
              95.49225466027829, 141.19930620097045`}}],
            StatusArea[#, 0.021818202133031837`]& ,
            TagBoxNote->"0.021818202133031837"],
           StyleBox[
           "0.021818202133031837`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.021818202133031837`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{10.957486136783732`, 0.}, {11.88170055452865, 
               0.03416578241988937}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{291.75402282610406`, 314.85033124538853`}, {
              70.04969986248061, 141.19930620097045`}}],
            StatusArea[#, 0.03416578241988937]& ,
            TagBoxNote->"0.03416578241988937"],
           StyleBox[
           "0.03416578241988937`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.03416578241988937, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{11.957486136783732`, 0.}, {12.88170055452865, 
               0.04870561360073841}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{315.93272853576985`, 339.02903695505427`}, {
              40.08994718419885, 141.19930620097045`}}],
            StatusArea[#, 0.04870561360073841]& ,
            TagBoxNote->"0.04870561360073841"],
           StyleBox[
           "0.04870561360073841`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.04870561360073841, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{13.066543438077632`, 0.}, {13.99075785582255, 
               0.02319568431932297}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{342.74829863891114`, 365.8446070581956}, {
              92.65391182763398, 141.19930620097045`}}],
            StatusArea[#, 0.02319568431932297]& ,
            TagBoxNote->"0.02319568431932297"],
           StyleBox[
           "0.02319568431932297`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.02319568431932297, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{14.066543438077632`, 0.}, {14.99075785582255, 
               0.04921244946489136}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{366.92700434857693`, 390.0233127678614}, {
              39.04559687850164, 141.19930620097045`}}],
            StatusArea[#, 0.04921244946489136]& ,
            TagBoxNote->"0.04921244946489136"],
           StyleBox[
           "0.04921244946489136`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.04921244946489136, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{15.066543438077632`, 0.}, {15.99075785582255, 
               0.09080153726881836}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{391.1057100582427, 
              414.2020184775272}, {-46.649950010801234`, 
              141.19930620097045`}}],
            StatusArea[#, 0.09080153726881836]& ,
            TagBoxNote->"0.09080153726881836"],
           StyleBox[
           "0.09080153726881836`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.09080153726881836, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{16.175600739371532`, 0.}, {17.09981515711645, 
               0.020319597322794005`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{417.92128016138406`, 441.01758858066853`}, {
              98.5801742460535, 141.19930620097045`}}],
            StatusArea[#, 0.020319597322794005`]& ,
            TagBoxNote->"0.020319597322794005"],
           StyleBox[
           "0.020319597322794005`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.020319597322794005`, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.784, 0.47519999999999996`, 0.2], EdgeForm[{Opacity[0.574],
          Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{17.175600739371532`, 0.}, {18.09981515711645, 
               0.09812715550889618}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{442.09998587104985`, 
              465.19629429033427`}, {-61.74460330893021, 
              141.19930620097045`}}],
            StatusArea[#, 0.09812715550889618]& ,
            TagBoxNote->"0.09812715550889618"],
           StyleBox[
           "0.09812715550889618`", {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[
           0.09812715550889618, {
            FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}, 
        {RGBColor[0.4992, 0.5552, 0.8309304], EdgeForm[{Opacity[0.574], 
         Thickness[Small]}], 
         TagBox[
          TooltipBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{18.175600739371532`, 0.}, {19.09981515711645, 1.},
                "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{466.2786915807156, 
              489.37500000000006`}, {-1920.0803041938789`, 
              141.19930620097057`}}],
            StatusArea[#, 1.]& ,
            TagBoxNote->"1."],
           StyleBox[
           "1.`", {FontFamily -> "Helvetica", FontFamily -> "Helvetica"}, 
            StripOnInput -> False]],
          Annotation[#, 
           Style[1., {FontFamily -> "Helvetica", FontFamily -> "Helvetica"}], 
           "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {1.0924214417744915, 0.01758453260126434}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {2.0924214417744915, 0.020108495070212704}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {3.0924214417744915, 0.023619649026418704}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["6",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {2.0924214417744915, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {4.2014787430683915, 0.018660457159159868}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {5.2014787430683915, 0.022778710834248476}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {6.2014787430683915, 0.027878270570963034}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["5",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {5.2014787430683915, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {7.3105360443622915, 0.020043779186510284}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {8.31053604436229, 0.02692423957992938}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {9.31053604436229, 0.0346811410103977}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["4",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {8.31053604436229, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {10.41959334565619, 0.021818202133031837}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {11.41959334565619, 0.03416578241988937}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {12.41959334565619, 0.04870561360073841}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["3",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {11.41959334565619, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {13.52865064695009, 0.02319568431932297}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {14.52865064695009, 0.04921244946489136}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {15.52865064695009, 0.09080153726881836}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["2",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {14.52865064695009, 0.}], 
     ImageScaled[{0.5, 1}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {16.637707948243992, 0.020319597322794005}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], 
     Offset[{0, 4}, {17.637707948243992, 0.09812715550889618}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, 4}, {18.637707948243992, 1.}], 
     ImageScaled[{0.5, 0}]], InsetBox[
     StyleBox["1",
      StripOnInput->False,
      FontFamily->"Helvetica"], Offset[{0, -4}, {17.637707948243992, 0.}], 
     ImageScaled[{0.5, 1}]]}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.26092421441774494`, 0.}, {19.476592975970423`, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"2\\\",\\nFontSize->14]\\)\\!\
\\(\\*\\nStyleBox[SuperscriptBox[\\n  StyleBox[\\\"p\\\",\\nFontSize->14], \\\
\"n\\\"],\\nFontSize->14]\\)\"\>", 
           Offset[{10., 0.}, {19.099815157116446, 0.}], 
           ImageScaled[{0, Rational[1, 2]}], Automatic, {1, 0}],
          FontFamily->"Helvetica"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.6303142329020333, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.6303142329020333, 0.}]}],
          LineBox[{{19.09981515711645, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {19.09981515711645, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{3.55452865064695, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {3.55452865064695, 0.}]}],
            LineBox[{{3.739371534195934, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {3.739371534195934, 
              0.}]}], LineBox[{{6.66358595194085, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {6.66358595194085, 0.}]}],
            LineBox[{{6.848428835489833, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {6.848428835489833, 
              0.}]}], LineBox[{{9.772643253234751, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {9.772643253234751, 
              0.}]}], LineBox[{{9.957486136783734, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {9.957486136783734, 
              0.}]}], LineBox[{{12.881700554528651`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {12.881700554528651`, 
              0.}]}], LineBox[{{13.066543438077634`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {13.066543438077634`, 
              0.}]}], LineBox[{{15.990757855822551`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {15.990757855822551`, 
              0.}]}], LineBox[{{16.175600739371532`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {16.175600739371532`, 
              0.}]}]}}}, 
        StyleBox[{}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"2\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\
SuperscriptBox[\\n  StyleBox[\\\"p\\\",\\nFontSize->14], \
\\\"n\\\"],\\nFontSize->14]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Omega]\\\",\\nFontSlant->\\\"Italic\\\"]\\)\
\"", TraditionalForm]},
  AxesOrigin->{0.26092421441774494`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.6469500924214415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {4.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.7560073937153415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {7.3105360443622915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {8.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.865064695009242, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {10.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {11.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.97412199630314, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {13.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {14.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {15.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {16.08317929759704, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {16.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {17.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {18.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.0924214417744915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3.6469500924214415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {4.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.2014787430683915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6.7560073937153415`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {7.3105360443622915`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {8.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.31053604436229, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {9.865064695009242, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {10.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {11.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.41959334565619, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {12.97412199630314, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {13.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {14.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {15.52865064695009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {16.08317929759704, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.008, 0}}, {16.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {17.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {18.637707948243992`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Helvetica"},
  PlotRange->{{All, All}, {-0.005, 0.13}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{
  3.687791609450859*^9, 3.702566063367556*^9, 3.703054261590063*^9, 
   3.7030709664881287`*^9, 3.703073967774156*^9, {3.703074154376824*^9, 
   3.70307418629784*^9}, 3.703074418073443*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["References", "Section",
 CellChangeTimes->{{3.442415617876862*^9, 3.442415621892305*^9}}],

Cell[TextData[{
 "[1] C. P. Bhalla, ",
 StyleBox["Theoretical fluorescence yields for neon",
  FontSlant->"Italic"],
 ", Phys. Rev. A ",
 StyleBox["12",
  FontWeight->"Bold"],
 ", 122 (1975)",
 StyleBox[", ",
  FontSlant->"Italic"],
 ButtonBox["http://doi.org/10.1103/PhysRevA.12.122",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://doi.org/10.1103/PhysRevA.12.122"], None},
  ButtonNote->"http://doi.org/10.1103/PhysRevA.12.122"],
 "."
}], "Text",
 CellChangeTimes->{{3.442430543417264*^9, 3.4424305831864843`*^9}, {
   3.442516349978932*^9, 3.442516349979817*^9}, {3.443281393062533*^9, 
   3.443281418439678*^9}, {3.68760958549137*^9, 3.68760958562565*^9}, 
   3.6876096248417892`*^9, {3.687609671024838*^9, 3.6876097105305023`*^9}, {
   3.68760974153335*^9, 3.687609795528467*^9}, {3.6894938114765368`*^9, 
   3.689493813019021*^9}, {3.701186061243457*^9, 3.701186061417035*^9}, {
   3.703071637777309*^9, 3.703071684580158*^9}, {3.703071757331787*^9, 
   3.703071814233724*^9}}]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{1439, 777},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, 9999},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{611.28, 789.57},
"PostScriptOutputFile"->"/home/theo/cbuth/Desktop/Nora/nitrogen_ion_yields.nb.\
ps"},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 1180, 19, 92, "Input",
 InitializationCell->True],
Cell[1583, 34, 2775, 47, 569, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[4383, 85, 712, 9, 137, "Title"],
Cell[5098, 96, 1567, 21, 76, "Subtitle"],
Cell[6668, 119, 293, 5, 75, "Subsubtitle"],
Cell[CellGroupData[{
Cell[6986, 128, 146, 2, 95, "Section"],
Cell[CellGroupData[{
Cell[7157, 134, 171, 2, 65, "Subsection"],
Cell[CellGroupData[{
Cell[7353, 140, 1341, 31, 111, "Input"],
Cell[8697, 173, 1863, 40, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10597, 218, 240, 6, 68, "Input"],
Cell[10840, 226, 272, 3, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11149, 234, 218, 6, 68, "Input"],
Cell[11370, 242, 277, 3, 65, "Output"]
}, Open  ]],
Cell[11662, 248, 242, 7, 92, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[11929, 259, 3774, 87, 398, "Input"],
Cell[15706, 348, 31644, 880, 372, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47399, 1234, 224, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[47648, 1241, 1389, 31, 111, "Input"],
Cell[49040, 1274, 1762, 39, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50839, 1318, 1889, 49, 239, "Input"],
Cell[52731, 1369, 40370, 1007, 364, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93162, 2383, 173, 2, 95, "Section"],
Cell[CellGroupData[{
Cell[93360, 2389, 171, 2, 65, "Subsection"],
Cell[CellGroupData[{
Cell[93556, 2395, 1493, 33, 111, "Input"],
Cell[95052, 2430, 1922, 41, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97011, 2476, 3794, 87, 398, "Input"],
Cell[100808, 2565, 31686, 882, 387, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[132543, 3453, 220, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[132788, 3460, 1539, 33, 111, "Input"],
Cell[134330, 3495, 1851, 40, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136218, 3540, 1865, 48, 239, "Input"],
Cell[138086, 3590, 40574, 1009, 365, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[178721, 4606, 132, 2, 95, "Section"],
Cell[178856, 4610, 439, 8, 76, "Text"],
Cell[CellGroupData[{
Cell[179320, 4622, 256, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[179601, 4629, 1341, 31, 111, "Input"],
Cell[180945, 4662, 993, 28, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181975, 4695, 1539, 33, 111, "Input"],
Cell[183517, 4730, 1029, 29, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184583, 4764, 212, 5, 48, "Input"],
Cell[184798, 4771, 1092, 29, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185927, 4805, 2133, 56, 239, "Input"],
Cell[188063, 4863, 40977, 1007, 347, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[229089, 5876, 276, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[229390, 5883, 1389, 31, 111, "Input"],
Cell[230782, 5916, 1003, 28, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231822, 5949, 1590, 34, 111, "Input"],
Cell[233415, 5985, 1051, 29, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234503, 6019, 212, 5, 48, "Input"],
Cell[234718, 6026, 1119, 30, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235874, 6061, 2081, 55, 239, "Input"],
Cell[237958, 6118, 40731, 1002, 347, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[278750, 7127, 95, 1, 95, "Section"],
Cell[278848, 7130, 994, 24, 46, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/readme.txt <==
================================== readme.txt ==================================

ARTICLE INFORMATION

Journal:        Journal of Physics B

All Authors:    Christian Buth, Randolf Beerwerth, Razib Obaid, Nora Berrah,
                Lorenz S. Cederbaum, Stephan Fritzsche

Title:          Neon in ultrashort and intense x rays from free electron lasers



DEPOSIT INFORMATION

Description:
        readme.txt --- the present file

        NeonRateEquations.m.arc --- atomic rate equations for neon

        neon_Bhalla.nb/.pdf --- Comparison of CAESR results with
                Hartree-Fock-Slater Auger and radiative widths and energies

        neon_fluorescence.nb/.pdf --- Photon yields

        neon_ion_yields.nb/.pdf --- Ion yields

        neon_trajectory.nb/.pdf --- Path analysis

        neon_trends.nb/.pdf --- Analysis of the Auger and radiative
                decay widths

        caesr_fac.sum --- extended summary file of the CAESR computation that
                contains also the cross sections from the flexible atomic code


Total No. of Files: 13


File Names:
        readme.txt, NeonRateEquations.m.arc, neon_Bhalla.nb, neon_Bhalla.pdf,
        neon_fluorescence.nb, neon_fluorescence.pdf, neon_ion_yields.nb,
        neon_ion_yields.pdf, neon_trajectory.nb, neon_trajectory.pdf,
        neon_trends.nb, neon_trends.pdf, caesr_fac.sum


File Types:
        .m      Mathematica 11 package
        .nb     Mathematica 11 Notebook
        .pdf    Portable Document File
        .sum    Plain UTF-8 encoded text file
        .txt    ditto
        .arc    lha archive file



ADDITIONAL INFORMATION

Information on the Files:

        The file caesr_fac.sum was generated with CAESR from the FELLA package
        which can be downloaded from http://www.christianbuth.name.  The
        photoionization cross sections for hydrogenic neon were added manually
        from a computation with the flexible atomic code (FAC) which is
        available from http://www-amdis.iaea.org/FAC.  The file
        NeonRateEquations.m.arc was produced from caesr_fac.sum by ANAMA of
        FELLA; it is compressed here because it is very large in
        uncompressed form.


Contact Details:

        Dr. Christian Buth
        Theoretische Chemie
        Physikalisch-Chemisches Institut
        Ruprecht-Karls-Universität Heidelberg
        Im Neuenheimer Feld 229
        69120 Heidelberg
        Germany

        Phone:  +49-6221-545262
        Fax:    +49-6221-545221
        Email:  christian.buth@web.de
        WWW:    http://www.christianbuth.name

================================================================================

